Multiple giant eruptions and X-ray emission in the recoiling AGN/LBV candidate SDSS1133

We present a comprehensive analysis of 20 years worth of multi-color photometric light curves, multi-epoch optical spectra, and X-ray data of an off-nuclear variable object SDSS1133 in Mrk 177 at $z=0.0079$. The UV-optical light curves reveal that SDSS1133 experienced four outbursts in 2001, 2014, 2019, and 2021. The persistent UV-optical luminosity in the non-outbursting state is $\sim 10^{41}$ erg/s with small-scale flux variations, and peak luminosities during the outbursts reach $\sim 10^{42}$ erg/s. The optical spectra exhibit enduring broad hydrogen Balmer P-Cygni profiles with the absorption minimum at $\sim -2,000$ km/s, indicating the presence of fast moving ejecta. {\it Chandra} detected weak X-ray emission at a $0.3-10$ keV luminosity of $L_{X} = 4 \times 10^{38}$ erg/s after the 2019 outburst. These lines of evidence suggests that SDSS1133 is an extreme luminous blue variable (LBV) star experiencing multiple giant eruptions with interactions of the ejected shell with different shells and/or circumstellar medium (CSM), and disfavors the recoiling Active Galactic Nuclei (AGN) scenario suggested in the literature. We suggest that pulsational pair-instability may provide a viable explanation for the multiple energetic eruptions in SDSS1133. If the current activity of SDSS1133 is a precursor of a supernova explosion, we may be able to observe a few additional giant eruptions and then the terminal supernova explosion or collapse to a massive black hole in future observations.

==> anc/KeckLRIS_LBLR_21554_22197_extinctioncorrected_fluxscaled.dat <==
# Keck LRIS spectum on 2015 July 17. 
# Galactic Extinction Corrected. Flux scaled to match photometry.
       wlen            flux       flux_err            sky  
   3211.312    4.724601e-17   3.380838e-17   2.543372e-16  
   3212.541    5.141380e-17   3.350844e-17   2.502968e-16  
   3213.770    6.714380e-17   3.378234e-17   2.451665e-16  
   3214.998    4.420470e-17   3.300316e-17   2.419216e-16  
   3216.227    9.119881e-17   3.352283e-17   2.307646e-16  
   3217.456    1.224517e-16   3.406447e-17   2.377878e-16  
   3218.685    6.666252e-17   3.310664e-17   2.510705e-16  
   3219.914    8.645226e-17   3.285179e-17   2.271566e-16  
   3221.142    6.873209e-17   3.229249e-17   2.261868e-16  
   3222.371    5.892441e-17   3.218632e-17   2.414901e-16  
   3223.600    5.846286e-17   3.168775e-17   2.226199e-16  
   3224.829    1.109648e-16   3.266479e-17   2.323668e-16  
   3226.058    7.627253e-17   3.154978e-17   2.239913e-16  
   3227.286    5.346678e-17   3.093029e-17   2.297656e-16  
   3228.515    6.140612e-17   3.095716e-17   2.268726e-16  
   3229.744    9.998189e-17   3.137081e-17   2.184295e-16  
   3230.973    7.760570e-17   3.087076e-17   2.292676e-16  
   3232.202    2.113506e-17   2.964777e-17   2.310910e-16  
   3233.430    6.503775e-17   3.025803e-17   2.243647e-16  
   3234.659    9.536760e-17   3.063704e-17   2.313088e-16  
   3235.888    7.210122e-17   2.987055e-17   2.279815e-16  
   3237.117    5.132123e-17   2.955409e-17   2.360628e-16  
   3238.346    6.112672e-17   2.947800e-17   2.394431e-16  
   3239.574    1.203233e-16   3.018353e-17   2.220088e-16  
   3240.803    9.461981e-17   2.935758e-17   2.210574e-16  
   3242.032    1.237867e-16   2.995403e-17   2.290565e-16  
   3243.261    1.018120e-16   2.897630e-17   2.155583e-16  
   3244.490    1.040187e-16   2.877906e-17   2.122754e-16  
   3245.718    6.613564e-17   2.808650e-17   2.274639e-16  
   3246.947    7.147926e-17   2.769872e-17   2.081424e-16  
   3248.176    8.474826e-17   2.752356e-17   2.019728e-16  
   3249.405    7.930771e-17   2.702811e-17   1.937871e-16  
   3250.634    7.357273e-17   2.716839e-17   2.146366e-16  
   3251.863    1.049320e-16   2.739067e-17   2.094383e-16  
   3253.091    8.478654e-17   2.689058e-17   2.133371e-16  
   3254.320    1.017814e-16   2.694356e-17   2.090699e-16  
   3255.549    8.712380e-17   2.666667e-17   2.225368e-16  
   3256.778    1.612919e-17   2.528512e-17   2.329823e-16  
   3258.007    4.350115e-17   2.587712e-17   2.461910e-16  
   3259.235    9.762448e-17   2.657284e-17   2.399860e-16  
   3260.464    7.301614e-17   2.607531e-17   2.492206e-16  
   3261.693    6.751044e-17   2.565084e-17   2.468095e-16  
   3262.922    8.073901e-17   2.559517e-17   2.417235e-16  
   3264.151    7.025228e-17   2.542662e-17   2.504909e-16  
   3265.379    7.347949e-17   2.499811e-17   2.386500e-16  
   3266.608    1.048342e-16   2.530799e-17   2.413412e-16  
   3267.837    5.190503e-17   2.436418e-17   2.513911e-16  
   3269.066    8.142387e-17   2.441015e-17   2.344098e-16  
   3270.295    6.686528e-17   2.384275e-17   2.290242e-16  
   3271.523    5.640491e-17   2.331414e-17   2.183815e-16  
   3272.752    5.845543e-17   2.304879e-17   2.150050e-16  
   3273.981    8.901002e-17   2.329657e-17   2.103763e-16  
   3275.210    8.540242e-17   2.309134e-17   2.110557e-16  
   3276.439    9.597225e-17   2.299918e-17   2.043103e-16  
   3277.667    8.366450e-17   2.246050e-17   2.023272e-16  
   3278.896    9.252935e-17   2.202121e-17   1.770937e-16  
   3280.125    8.546946e-17   2.205791e-17   1.924113e-16  
   3281.354    1.008416e-16   2.203491e-17   1.878012e-16  
   3282.583    8.210420e-17   2.158748e-17   1.919715e-16  
   3283.811    6.937221e-17   2.134897e-17   2.043731e-16  
   3285.040    6.711165e-17   2.127413e-17   2.120956e-16  
   3286.269    8.033576e-17   2.155985e-17   2.256401e-16  
   3287.498    4.090581e-17   2.055743e-17   2.215619e-16  
   3288.727    7.885400e-17   2.119519e-17   2.255358e-16  
   3289.955    7.428857e-17   2.125784e-17   2.492665e-16  
   3291.184    8.572947e-17   2.138989e-17   2.556465e-16  
   3292.413    9.846278e-17   2.143581e-17   2.651587e-16  
   3293.642    7.840993e-17   2.119033e-17   2.731821e-16  
   3294.871    5.019643e-17   2.046342e-17   2.766265e-16  
   3296.099    5.683740e-17   2.018582e-17   2.644729e-16  
   3297.328    5.729749e-17   2.024641e-17   2.691496e-16  
   3298.557    6.104355e-17   1.997003e-17   2.590622e-16  
   3299.786    8.746782e-17   2.012632e-17   2.505129e-16  
   3301.015    6.769073e-17   1.928120e-17   2.298784e-16  
   3302.243    7.634927e-17   1.915598e-17   2.195467e-16  
   3303.472    9.369630e-17   1.912407e-17   2.086707e-16  
   3304.701    7.179178e-17   1.843122e-17   1.952470e-16  
   3305.930    7.107042e-17   1.827480e-17   1.928550e-16  
   3307.159    7.127996e-17   1.831904e-17   2.063207e-16  
   3308.387    6.953887e-17   1.793345e-17   1.945675e-16  
   3309.616    6.676007e-17   1.776469e-17   1.930993e-16  
   3310.845    7.667039e-17   1.773161e-17   1.896311e-16  
   3312.074    6.684920e-17   1.758397e-17   1.987252e-16  
   3313.303    8.008108e-17   1.775980e-17   2.014850e-16  
   3314.531    7.283429e-17   1.775234e-17   2.134458e-16  
   3315.760    6.743386e-17   1.738010e-17   2.078974e-16  
   3316.989    5.274136e-17   1.727789e-17   2.301025e-16  
   3318.218    4.289392e-17   1.696338e-17   2.307403e-16  
   3319.447    5.342598e-17   1.709132e-17   2.360531e-16  
   3320.675    4.158099e-17   1.688118e-17   2.374908e-16  
   3321.904    7.543155e-17   1.703102e-17   2.207570e-16  
   3323.133    7.835741e-17   1.710872e-17   2.253099e-16  
   3324.362    6.259488e-17   1.671587e-17   2.334071e-16  
   3325.591    1.074023e-16   1.743545e-17   2.380541e-16  
   3326.819    6.315314e-17   1.655258e-17   2.342482e-16  
   3328.048    8.078971e-17   1.643752e-17   2.130609e-16  
   3329.277    6.782505e-17   1.622657e-17   2.175346e-16  
   3330.506    6.389702e-17   1.589115e-17   2.046265e-16  
   3331.735    6.542530e-17   1.586148e-17   2.127494e-16  
   3332.964    6.822434e-17   1.577236e-17   2.075641e-16  
   3334.192    8.304075e-17   1.557452e-17   1.850951e-16  
   3335.421    5.292897e-17   1.479082e-17   1.749772e-16  
   3336.650    5.053521e-17   1.469901e-17   1.767669e-16  
   3337.879    7.322424e-17   1.492823e-17   1.742188e-16  
   3339.108    5.179737e-17   1.454411e-17   1.785989e-16  
   3340.336    7.588796e-17   1.500378e-17   1.894360e-16  
   3341.565    6.513028e-17   1.464172e-17   1.870845e-16  
   3342.794    6.470838e-17   1.462294e-17   1.938344e-16  
   3344.023    5.005241e-17   1.444412e-17   2.057020e-16  
   3345.252    6.399351e-17   1.466889e-17   2.093368e-16  
   3346.480    4.997204e-17   1.421469e-17   2.074615e-16  
   3347.709    6.339390e-17   1.419231e-17   1.973426e-16  
   3348.938    5.651379e-17   1.406522e-17   1.968698e-16  
   3350.167    7.363360e-17   1.439393e-17   2.070621e-16  
   3351.396    8.669565e-17   1.452483e-17   2.169159e-16  
   3352.624    6.423052e-17   1.409673e-17   2.195346e-16  
   3353.853    6.627319e-17   1.417015e-17   2.241990e-16  
   3355.082    4.680129e-17   1.375523e-17   2.313559e-16  
   3356.311    6.120188e-17   1.397162e-17   2.304652e-16  
   3357.540    7.187275e-17   1.368459e-17   2.049382e-16  
   3358.768    6.394724e-17   1.337940e-17   1.870961e-16  
   3359.997    8.136039e-17   1.347615e-17   1.748500e-16  
   3361.226    6.049539e-17   1.300753e-17   1.796652e-16  
   3362.455    4.205577e-17   1.276189e-17   1.920769e-16  
   3363.684    6.742454e-17   1.328693e-17   2.015563e-16  
   3364.912    6.553496e-17   1.313949e-17   1.984535e-16  
   3366.141    5.285809e-17   1.307952e-17   2.091650e-16  
   3367.370    6.273498e-17   1.319842e-17   2.036784e-16  
   3368.599    5.465217e-17   1.310030e-17   2.135418e-16  
   3369.828    7.770698e-17   1.308477e-17   1.918006e-16  
   3371.056    7.426324e-17   1.291994e-17   1.867642e-16  
   3372.285    5.881686e-17   1.252592e-17   1.825387e-16  
   3373.514    3.952207e-17   1.211944e-17   1.854014e-16  
   3374.743    6.443940e-17   1.272679e-17   2.009733e-16  
   3375.972    7.977211e-17   1.285841e-17   2.075894e-16  
   3377.200    6.209262e-17   1.239734e-17   2.011245e-16  
   3378.429    7.850201e-17   1.250307e-17   1.881138e-16  
   3379.658    5.267775e-17   1.189952e-17   1.852573e-16  
   3380.887    5.338274e-17   1.187699e-17   1.882982e-16  
   3382.116    5.486377e-17   1.202281e-17   2.027767e-16  
   3383.344    5.724609e-17   1.202245e-17   2.081369e-16  
   3384.573    5.093963e-17   1.185519e-17   2.099864e-16  
   3385.802    8.493405e-17   1.226811e-17   2.090263e-16  
   3387.031    7.343718e-17   1.209492e-17   2.102091e-16  
   3388.260    7.409602e-17   1.198724e-17   2.105863e-16  
   3389.488    4.598558e-17   1.146815e-17   2.105069e-16  
   3390.717    6.787116e-17   1.162505e-17   1.978195e-16  
   3391.946    7.284408e-17   1.168303e-17   1.956728e-16  
   3393.175    7.665950e-17   1.161610e-17   1.865632e-16  
   3394.404    7.101927e-17   1.154490e-17   1.960783e-16  
   3395.632    6.846054e-17   1.156711e-17   2.067411e-16  
   3396.861    7.614767e-17   1.146304e-17   2.026674e-16  
   3398.090    7.297938e-17   1.137799e-17   2.018154e-16  
   3399.319    5.415872e-17   1.107460e-17   2.023422e-16  
   3400.548    6.558451e-17   1.115454e-17   1.976307e-16  
   3401.776    5.195702e-17   1.085322e-17   1.911979e-16  
   3403.005    5.083163e-17   1.065750e-17   1.847869e-16  
   3404.234    5.972796e-17   1.078465e-17   1.840069e-16  
   3405.463    5.678800e-17   1.058732e-17   1.845037e-16  
   3406.692    5.224022e-17   1.053524e-17   1.874837e-16  
   3407.920    6.988561e-17   1.072020e-17   1.836246e-16  
   3409.149    8.569734e-17   1.100410e-17   1.942219e-16  
   3410.378    7.893943e-17   1.079186e-17   1.923268e-16  
   3411.607    6.189904e-17   1.058298e-17   1.952545e-16  
   3412.836    6.806142e-17   1.051145e-17   1.812826e-16  
   3414.065    6.486231e-17   1.033093e-17   1.827429e-16  
   3415.293    7.562673e-17   1.058466e-17   1.923315e-16  
   3416.522    5.571986e-17   1.046868e-17   2.079330e-16  
   3417.751    6.919321e-17   1.063401e-17   2.104905e-16  
   3418.980    5.824589e-17   1.046913e-17   2.168309e-16  
   3420.209    8.200189e-17   1.080370e-17   2.155399e-16  
   3421.437    5.999327e-17   1.030657e-17   2.073258e-16  
   3422.666    5.891902e-17   1.020986e-17   1.999748e-16  
   3423.895    6.743918e-17   1.030778e-17   2.009651e-16  
   3425.124    6.663804e-17   1.020510e-17   2.026269e-16  
   3426.353    5.961390e-17   1.023962e-17   2.121289e-16  
   3427.581    5.835857e-17   1.009001e-17   2.097544e-16  
   3428.810    4.970820e-17   9.914542e-18   2.158216e-16  
   3430.039    7.888500e-17   1.039039e-17   2.171918e-16  
   3431.268    6.073935e-17   9.965784e-18   1.992772e-16  
   3432.497    6.144922e-17   9.768010e-18   1.890159e-16  
   3433.725    5.635305e-17   9.820387e-18   2.019915e-16  
   3434.954    7.590124e-17   1.004563e-17   2.030059e-16  
   3436.183    7.097238e-17   9.896753e-18   1.956364e-16  
   3437.412    6.715760e-17   9.668396e-18   1.792997e-16  
   3438.641    6.724716e-17   9.406993e-18   1.602664e-16  
   3439.869    6.366511e-17   9.217603e-18   1.499222e-16  
   3441.098    5.812524e-17   9.086615e-18   1.486622e-16  
   3442.327    7.801032e-17   9.284600e-18   1.450332e-16  
   3443.556    6.434553e-17   9.173057e-18   1.563753e-16  
   3444.785    4.873668e-17   8.803516e-18   1.596791e-16  
   3446.013    6.008023e-17   9.188762e-18   1.718571e-16  
   3447.242    6.128458e-17   9.199331e-18   1.781099e-16  
   3448.471    6.805805e-17   9.501709e-18   1.971929e-16  
   3449.700    7.430367e-17   9.608741e-18   1.999154e-16  
   3450.929    6.604502e-17   9.501198e-18   2.030641e-16  
   3452.157    5.372977e-17   9.216471e-18   1.983697e-16  
   3453.386    6.282884e-17   9.379534e-18   2.041097e-16  
   3454.615    5.490221e-17   9.208460e-18   2.044445e-16  
   3455.844    4.769524e-17   9.029427e-18   1.998559e-16  
   3457.073    5.851557e-17   9.036364e-18   1.925588e-16  
   3458.301    7.380180e-17   9.107450e-18   1.816681e-16  
   3459.530    5.639845e-17   8.723629e-18   1.731479e-16  
   3460.759    6.222786e-17   8.802500e-18   1.725341e-16  
   3461.988    6.803509e-17   8.912177e-18   1.800921e-16  
   3463.217    6.919735e-17   8.984199e-18   1.889326e-16  
   3464.445    5.878218e-17   8.873967e-18   1.962846e-16  
   3465.674    6.772995e-17   9.011554e-18   1.977238e-16  
   3466.903    6.286770e-17   8.935063e-18   2.000958e-16  
   3468.132    6.909556e-17   8.997151e-18   1.999382e-16  
   3469.361    6.424948e-17   8.881983e-18   1.969303e-16  
   3470.589    6.009924e-17   8.557126e-18   1.837093e-16  
   3471.818    5.160869e-17   8.319041e-18   1.742590e-16  
   3473.047    7.179564e-17   8.565055e-18   1.653094e-16  
   3474.276    6.785063e-17   8.422248e-18   1.571050e-16  
   3475.505    5.837172e-17   8.194861e-18   1.555863e-16  
   3476.733    6.026685e-17   8.448954e-18   1.725206e-16  
   3477.962    6.730320e-17   8.713549e-18   1.959521e-16  
   3479.191    7.066089e-17   8.956323e-18   2.089722e-16  
   3480.420    7.815432e-17   8.989250e-18   2.050758e-16  
   3481.649    5.958974e-17   8.687172e-18   1.983267e-16  
   3482.877    6.573715e-17   8.642785e-18   1.920653e-16  
   3484.106    6.706429e-17   8.653265e-18   1.911819e-16  
   3485.335    4.927294e-17   8.260892e-18   1.964810e-16  
   3486.564    6.734664e-17   8.640834e-18   2.053250e-16  
   3487.793    6.109992e-17   8.433352e-18   1.954951e-16  
   3489.021    7.212797e-17   8.393421e-18   1.746251e-16  
   3490.250    7.776481e-17   8.434406e-18   1.736895e-16  
   3491.479    7.114609e-17   8.221463e-18   1.668799e-16  
   3492.708    6.530262e-17   8.245631e-18   1.800531e-16  
   3493.937    6.675793e-17   8.217568e-18   1.779589e-16  
   3495.165    5.869093e-17   8.026224e-18   1.733133e-16  
   3496.394    4.957174e-17   7.834544e-18   1.693622e-16  
   3497.623    5.806507e-17   7.857477e-18   1.733097e-16  
   3498.852    6.626848e-17   8.133064e-18   1.893971e-16  
   3500.081    7.234328e-17   8.297573e-18   1.990593e-16  
   3501.310    6.289231e-17   8.087110e-18   1.998426e-16  
   3502.538    5.134170e-17   8.010143e-18   2.028998e-16  
   3503.767    4.631747e-17   7.852066e-18   2.031826e-16  
   3504.996    5.962668e-17   8.000747e-18   1.936553e-16  
   3506.225    6.177002e-17   7.964346e-18   1.904765e-16  
   3507.454    6.593789e-17   8.023719e-18   1.919642e-16  
   3508.682    5.921776e-17   7.945542e-18   1.937708e-16  
   3509.911    6.779227e-17   7.994092e-18   1.835835e-16  
   3511.140    6.107152e-17   7.806187e-18   1.755548e-16  
   3512.369    5.975220e-17   7.657179e-18   1.672278e-16  
   3513.598    6.153218e-17   7.626632e-18   1.600492e-16  
   3514.826    7.077656e-17   7.873741e-18   1.724217e-16  
   3516.055    6.518145e-17   7.805586e-18   1.828547e-16  
   3517.284    8.040945e-17   8.108345e-18   1.917718e-16  
   3518.513    7.894942e-17   8.012104e-18   1.863183e-16  
   3519.742    6.340342e-17   7.679759e-18   1.773964e-16  
   3520.970    6.825959e-17   7.683076e-18   1.718967e-16  
   3522.199    5.924636e-17   7.438313e-18   1.627480e-16  
   3523.428    6.476680e-17   7.472539e-18   1.569771e-16  
   3524.657    7.530459e-17   7.553359e-18   1.494441e-16  
   3525.886    6.098230e-17   7.330552e-18   1.552265e-16  
   3527.114    6.799351e-17   7.494300e-18   1.658654e-16  
   3528.343    6.204378e-17   7.566623e-18   1.854977e-16  
   3529.572    5.916617e-17   7.557284e-18   1.888504e-16  
   3530.801    7.609507e-17   7.694981e-18   1.821012e-16  
   3532.030    7.731291e-17   7.731603e-18   1.845565e-16  
   3533.258    6.224795e-17   7.505111e-18   1.844824e-16  
   3534.487    6.689295e-17   7.609714e-18   1.913259e-16  
   3535.716    6.501410e-17   7.505582e-18   1.881173e-16  
   3536.945    6.439670e-17   7.540270e-18   1.912047e-16  
   3538.174    6.459112e-17   7.702969e-18   2.030399e-16  
   3539.402    7.042576e-17   7.745542e-18   1.988240e-16  
   3540.631    8.018438e-17   7.907224e-18   2.034302e-16  
   3541.860    6.372011e-17   7.693615e-18   2.054281e-16  
   3543.089    6.444395e-17   7.751756e-18   2.141736e-16  
   3544.318    6.046713e-17   7.689621e-18   2.162039e-16  
   3545.546    5.346758e-17   7.589662e-18   2.133435e-16  
   3546.775    6.563851e-17   7.683891e-18   2.103506e-16  
   3548.004    5.932072e-17   7.617777e-18   2.117047e-16  
   3549.233    6.896038e-17   7.650789e-18   2.091906e-16  
   3550.462    6.519568e-17   7.682450e-18   2.106199e-16  
   3551.690    4.379427e-17   7.239058e-18   2.001097e-16  
   3552.919    5.593473e-17   7.378169e-18   1.957564e-16  
   3554.148    7.544909e-17   7.575677e-18   1.927813e-16  
   3555.377    6.131810e-17   7.382987e-18   1.972643e-16  
   3556.606    5.188800e-17   7.280124e-18   1.974593e-16  
   3557.834    5.771809e-17   7.282354e-18   1.929843e-16  
   3559.063    5.719355e-17   7.184069e-18   1.871354e-16  
   3560.292    6.483089e-17   7.288587e-18   1.933092e-16  
   3561.521    6.740182e-17   7.439853e-18   2.061271e-16  
   3562.750    6.454145e-17   7.445039e-18   2.055215e-16  
   3563.978    6.499109e-17   7.201223e-18   1.807610e-16  
   3565.207    7.108984e-17   7.008641e-18   1.551097e-16  
   3566.436    6.122130e-17   6.883592e-18   1.554333e-16  
   3567.665    5.440430e-17   6.796652e-18   1.574487e-16  
   3568.894    4.602253e-17   6.536999e-18   1.483288e-16  
   3570.122    5.882169e-17   6.586669e-18   1.393872e-16  
   3571.351    6.045039e-17   6.721230e-18   1.514600e-16  
   3572.580    5.458102e-17   6.762859e-18   1.641392e-16  
   3573.809    5.635095e-17   6.737260e-18   1.623466e-16  
   3575.038    5.785651e-17   6.801469e-18   1.670903e-16  
   3576.266    5.487903e-17   6.764561e-18   1.696345e-16  
   3577.495    5.502896e-17   6.640566e-18   1.616599e-16  
   3578.724    6.648991e-17   6.696245e-18   1.449292e-16  
   3579.953    5.763600e-17   6.524752e-18   1.381118e-16  
   3581.182    6.540369e-17   6.532069e-18   1.355037e-16  
   3582.411    5.021322e-17   6.292329e-18   1.368501e-16  
   3583.639    5.276565e-17   6.244410e-18   1.301765e-16  
   3584.868    5.956709e-17   6.272863e-18   1.222214e-16  
   3586.097    6.732302e-17   6.329011e-18   1.193825e-16  
   3587.326    5.947348e-17   6.317798e-18   1.295160e-16  
   3588.555    4.989382e-17   6.262155e-18   1.426339e-16  
   3589.783    6.741843e-17   6.586914e-18   1.565758e-16  
   3591.012    5.334381e-17   6.442864e-18   1.665282e-16  
   3592.241    6.364257e-17   6.586047e-18   1.641853e-16  
   3593.470    5.085193e-17   6.384975e-18   1.637076e-16  
   3594.699    6.017013e-17   6.558808e-18   1.696200e-16  
   3595.927    4.840230e-17   6.440944e-18   1.793954e-16  
   3597.156    5.052964e-17   6.451411e-18   1.764596e-16  
   3598.385    5.222069e-17   6.476530e-18   1.810899e-16  
   3600.000    5.652880e-17   6.539843e-18   1.819988e-16  
   3600.843    6.611673e-17   6.589306e-18   1.737710e-16  
   3602.071    5.833917e-17   6.424869e-18   1.621585e-16  
   3603.300    6.581961e-17   6.344269e-18   1.504130e-16  
   3604.529    6.732174e-17   6.389915e-18   1.487969e-16  
   3605.758    6.168939e-17   6.256379e-18   1.477902e-16  
   3606.987    6.304995e-17   6.149744e-18   1.412525e-16  
   3608.215    5.912920e-17   6.113312e-18   1.337329e-16  
   3609.444    6.258347e-17   6.165242e-18   1.360193e-16  
   3610.673    6.424501e-17   6.209396e-18   1.421421e-16  
   3611.902    5.556456e-17   6.114975e-18   1.488745e-16  
   3613.131    6.233799e-17   6.226179e-18   1.543470e-16  
   3614.359    5.551117e-17   6.262991e-18   1.636965e-16  
   3615.588    5.631589e-17   6.324616e-18   1.699633e-16  
   3616.817    5.476318e-17   6.137903e-18   1.519802e-16  
   3618.046    6.020205e-17   6.072394e-18   1.352209e-16  
   3619.275    5.934761e-17   6.043939e-18   1.337435e-16  
   3620.503    5.275960e-17   6.062334e-18   1.540678e-16  
   3621.732    5.649779e-17   6.171978e-18   1.612858e-16  
   3622.961    6.246338e-17   6.327941e-18   1.684433e-16  
   3624.190    5.882952e-17   6.291481e-18   1.752960e-16  
   3625.419    5.757575e-17   6.272755e-18   1.818215e-16  
   3626.647    6.748871e-17   6.457399e-18   1.908452e-16  
   3627.876    6.288108e-17   6.312855e-18   1.830462e-16  
   3629.105    6.067893e-17   6.146436e-18   1.655172e-16  
   3630.334    5.316175e-17   6.011511e-18   1.536922e-16  
   3631.563    6.176967e-17   6.060038e-18   1.471886e-16  
   3632.791    6.995110e-17   6.184495e-18   1.530758e-16  
   3634.020    4.662321e-17   5.918867e-18   1.618351e-16  
   3635.249    4.839941e-17   5.955667e-18   1.626583e-16  
   3636.478    6.049075e-17   6.167073e-18   1.677928e-16  
   3637.707    6.297591e-17   6.227786e-18   1.761455e-16  
   3638.935    5.353455e-17   6.096087e-18   1.842171e-16  
   3640.164    5.920581e-17   6.153270e-18   1.829433e-16  
   3641.393    5.340953e-17   5.995103e-18   1.765535e-16  
   3642.622    6.391040e-17   6.050248e-18   1.631258e-16  
   3643.851    6.051457e-17   5.961398e-18   1.574889e-16  
   3645.079    6.476042e-17   5.968970e-18   1.544348e-16  
   3646.308    5.315573e-17   5.765892e-18   1.493437e-16  
   3647.537    6.692968e-17   5.885729e-18   1.464922e-16  
   3648.766    6.583203e-17   5.904906e-18   1.484844e-16  
   3649.995    6.155579e-17   5.908174e-18   1.587113e-16  
   3651.223    4.863526e-17   5.790017e-18   1.708444e-16  
   3652.452    5.797618e-17   5.898198e-18   1.740859e-16  
   3653.681    6.024063e-17   5.951674e-18   1.771455e-16  
   3654.910    5.799084e-17   5.987503e-18   1.769647e-16  
   3656.139    6.624566e-17   6.057415e-18   1.806334e-16  
   3657.367    6.865756e-17   6.060080e-18   1.819991e-16  
   3658.596    4.323927e-17   5.760349e-18   1.876291e-16  
   3659.825    5.667142e-17   5.918266e-18   1.872851e-16  
   3661.054    5.789203e-17   5.877409e-18   1.842658e-16  
   3662.283    4.910632e-17   5.817951e-18   1.836383e-16  
   3663.512    5.595698e-17   5.807077e-18   1.762062e-16  
   3664.740    4.446073e-17   5.624178e-18   1.779692e-16  
   3665.969    6.453635e-17   5.888201e-18   1.783188e-16  
   3667.198    5.745992e-17   5.768784e-18   1.739764e-16  
   3668.427    5.706486e-17   5.694472e-18   1.676089e-16  
   3669.656    5.422876e-17   5.617199e-18   1.687630e-16  
   3670.884    5.840898e-17   5.733030e-18   1.762433e-16  
   3672.113    5.185467e-17   5.658201e-18   1.788210e-16  
   3673.342    5.444994e-17   5.652460e-18   1.775226e-16  
   3674.571    5.039483e-17   5.566912e-18   1.743307e-16  
   3675.800    6.098029e-17   5.693136e-18   1.684621e-16  
   3677.028    6.470030e-17   5.630384e-18   1.591172e-16  
   3678.257    5.439460e-17   5.371558e-18   1.490392e-16  
   3679.486    6.009297e-17   5.471424e-18   1.518288e-16  
   3680.715    5.492510e-17   5.406658e-18   1.527310e-16  
   3681.944    5.624499e-17   5.474911e-18   1.617286e-16  
   3683.172    6.748168e-17   5.589035e-18   1.619370e-16  
   3684.401    6.005027e-17   5.488421e-18   1.620654e-16  
   3685.630    5.637479e-17   5.394846e-18   1.514944e-16  
   3686.859    5.650933e-17   5.366585e-18   1.472571e-16  
   3688.088    6.728285e-17   5.478354e-18   1.480719e-16  
   3689.316    6.473200e-17   5.550733e-18   1.659265e-16  
   3690.545    6.054821e-17   5.568779e-18   1.792548e-16  
   3691.774    6.344815e-17   5.585935e-18   1.774774e-16  
   3693.003    5.180765e-17   5.383815e-18   1.732540e-16  
   3694.232    5.260094e-17   5.345777e-18   1.664343e-16  
   3695.460    6.004741e-17   5.479785e-18   1.701159e-16  
   3696.689    5.662107e-17   5.413437e-18   1.722545e-16  
   3697.918    6.067740e-17   5.560218e-18   1.837186e-16  
   3699.147    6.370774e-17   5.604839e-18   1.869824e-16  
   3700.376    5.134024e-17   5.443557e-18   1.901269e-16  
   3701.604    5.849404e-17   5.473722e-18   1.822550e-16  
   3702.833    5.861029e-17   5.351296e-18   1.675743e-16  
   3704.062    6.111771e-17   5.354195e-18   1.556836e-16  
   3705.291    6.227059e-17   5.292378e-18   1.483150e-16  
   3706.520    5.616948e-17   5.208393e-18   1.466795e-16  
   3707.748    5.317423e-17   5.103473e-18   1.480440e-16  
   3708.977    5.825598e-17   5.200368e-18   1.543976e-16  
   3710.206    5.784250e-17   5.309695e-18   1.656763e-16  
   3711.435    5.869671e-17   5.330971e-18   1.785759e-16  
   3712.664    6.122372e-17   5.462636e-18   1.882460e-16  
   3713.892    5.358914e-17   5.326595e-18   1.892699e-16  
   3715.121    5.146910e-17   5.234891e-18   1.805018e-16  
   3716.350    5.493620e-17   5.228391e-18   1.748312e-16  
   3717.579    6.488939e-17   5.312411e-18   1.609174e-16  
   3718.808    6.582979e-17   5.094004e-18   1.387596e-16  
   3720.036    6.437072e-17   4.944132e-18   1.218268e-16  
   3721.265    5.781736e-17   4.887365e-18   1.232638e-16  
   3722.494    6.413308e-17   5.033505e-18   1.353280e-16  
   3723.723    5.738544e-17   5.126445e-18   1.589566e-16  
   3724.952    4.754701e-17   5.062370e-18   1.705263e-16  
   3726.180    5.779359e-17   5.190297e-18   1.642384e-16  
   3727.409    5.855496e-17   5.145990e-18   1.640322e-16  
   3728.638    6.027488e-17   5.137275e-18   1.609815e-16  
   3729.867    5.625208e-17   5.090250e-18   1.638877e-16  
   3731.096    5.300461e-17   4.958635e-18   1.535813e-16  
   3732.324    5.838061e-17   4.955321e-18   1.395239e-16  
   3733.553    6.193905e-17   4.862455e-18   1.212301e-16  
   3734.782    6.034568e-17   4.739263e-18   1.115750e-16  
   3736.011    6.000420e-17   4.837785e-18   1.195504e-16  
   3737.240    5.991418e-17   4.874136e-18   1.342531e-16  
   3738.468    5.326431e-17   4.942453e-18   1.532022e-16  
   3739.697    5.833075e-17   5.122194e-18   1.709520e-16  
   3740.926    6.268307e-17   5.124147e-18   1.676452e-16  
   3742.155    6.241215e-17   5.016356e-18   1.552563e-16  
   3743.384    5.902008e-17   4.904264e-18   1.427472e-16  
   3744.613    5.505644e-17   4.761872e-18   1.309758e-16  
   3745.841    5.895742e-17   4.751232e-18   1.260830e-16  
   3747.070    5.632699e-17   4.659445e-18   1.198705e-16  
   3748.299    5.495290e-17   4.614266e-18   1.177066e-16  
   3749.528    5.760123e-17   4.688914e-18   1.234825e-16  
   3750.757    5.678569e-17   4.760831e-18   1.411131e-16  
   3751.985    5.602662e-17   4.824356e-18   1.561535e-16  
   3753.214    9.132761e-17   5.329051e-18   1.676391e-16  
   3754.443    1.559937e-16   6.022349e-18   1.755338e-16  
   3755.672    1.779458e-16   6.193745e-18   1.692883e-16  
   3756.901    2.288332e-16   6.514191e-18   1.473568e-16  
   3758.129    2.015138e-16   6.160453e-18   1.318403e-16  
   3759.358    1.663398e-16   5.814395e-18   1.344315e-16  
   3760.587    8.669790e-17   5.040447e-18   1.465842e-16  
   3761.816    5.816390e-17   4.620838e-18   1.403808e-16  
   3763.045    6.344814e-17   4.714781e-18   1.410028e-16  
   3764.273    5.849386e-17   4.644297e-18   1.427359e-16  
   3765.502    6.188969e-17   4.662629e-18   1.411375e-16  
   3766.731    6.411544e-17   4.698866e-18   1.417106e-16  
   3767.960    5.981446e-17   4.618874e-18   1.397112e-16  
   3769.189    5.835538e-17   4.656547e-18   1.458760e-16  
   3770.417    5.814310e-17   4.674952e-18   1.527778e-16  
   3771.646    6.080267e-17   4.782996e-18   1.634643e-16  
   3772.875    6.592865e-17   4.837294e-18   1.679479e-16  
   3774.104    5.801214e-17   4.762464e-18   1.705440e-16  
   3775.333    5.969880e-17   4.788416e-18   1.732210e-16  
   3776.561    6.175632e-17   4.749030e-18   1.714150e-16  
   3777.790    5.454798e-17   4.695393e-18   1.724881e-16  
   3779.019    6.133920e-17   4.766152e-18   1.754780e-16  
   3780.248    5.045867e-17   4.644177e-18   1.799298e-16  
   3781.477    5.336908e-17   4.705679e-18   1.820702e-16  
   3782.705    6.020986e-17   4.763125e-18   1.828800e-16  
   3783.934    5.621310e-17   4.688217e-18   1.800083e-16  
   3785.163    5.158757e-17   4.549249e-18   1.653148e-16  
   3786.392    6.134678e-17   4.564182e-18   1.507796e-16  
   3787.621    6.720380e-17   4.584704e-18   1.434710e-16  
   3788.849    6.849739e-17   4.579370e-18   1.439005e-16  
   3790.078    6.178733e-17   4.541945e-18   1.482125e-16  
   3791.307    6.087401e-17   4.556920e-18   1.516233e-16  
   3792.536    6.521245e-17   4.555746e-18   1.458392e-16  
   3793.765    6.686422e-17   4.464584e-18   1.373805e-16  
   3794.993    5.993262e-17   4.374194e-18   1.337912e-16  
   3796.222    6.665056e-17   4.412193e-18   1.280344e-16  
   3797.451    6.608041e-17   4.368819e-18   1.242373e-16  
   3798.680    6.373016e-17   4.344320e-18   1.252982e-16  
   3799.909    6.557670e-17   4.409542e-18   1.342150e-16  
   3801.137    6.195217e-17   4.458926e-18   1.510763e-16  
   3802.366    5.800302e-17   4.427690e-18   1.567242e-16  
   3803.595    5.633724e-17   4.432385e-18   1.622725e-16  
   3804.824    6.434721e-17   4.463298e-18   1.551373e-16  
   3806.053    6.428309e-17   4.419119e-18   1.468994e-16  
   3807.281    5.881185e-17   4.344907e-18   1.478797e-16  
   3808.510    5.597112e-17   4.357627e-18   1.549374e-16  
   3809.739    6.277229e-17   4.491382e-18   1.614833e-16  
   3810.968    5.934320e-17   4.391176e-18   1.567824e-16  
   3812.197    5.549301e-17   4.276892e-18   1.465577e-16  
   3813.425    5.987084e-17   4.262623e-18   1.337709e-16  
   3814.654    6.101025e-17   4.231821e-18   1.242956e-16  
   3815.883    5.866770e-17   4.169735e-18   1.249408e-16  
   3817.112    6.056879e-17   4.226706e-18   1.305631e-16  
   3818.341    6.179384e-17   4.186205e-18   1.267627e-16  
   3819.569    5.955812e-17   4.072697e-18   1.145297e-16  
   3820.798    5.531419e-17   4.038596e-18   1.143707e-16  
   3822.027    5.814158e-17   4.080767e-18   1.212412e-16  
   3823.256    5.716083e-17   4.053583e-18   1.189420e-16  
   3824.485    5.673225e-17   3.942046e-18   1.030526e-16  
   3825.714    5.834207e-17   3.917368e-18   9.807547e-17  
   3826.942    6.264827e-17   4.014800e-18   1.002530e-16  
   3828.171    6.084825e-17   4.033439e-18   1.096279e-16  
   3829.400    5.275904e-17   3.988828e-18   1.140561e-16  
   3830.629    5.057461e-17   3.952964e-18   1.127162e-16  
   3831.858    4.874646e-17   3.852932e-18   1.048688e-16  
   3833.086    5.438748e-17   3.832401e-18   9.752018e-17  
   3834.315    5.382109e-17   3.856027e-18   1.014417e-16  
   3835.544    5.641439e-17   3.930120e-18   1.067287e-16  
   3836.773    6.399212e-17   3.977684e-18   1.035503e-16  
   3838.002    5.354793e-17   3.797339e-18   9.850289e-17  
   3839.230    5.748255e-17   3.791805e-18   9.295020e-17  
   3840.459    6.005223e-17   3.924742e-18   1.071755e-16  
   3841.688    6.185351e-17   4.023653e-18   1.199365e-16  
   3842.917    6.028027e-17   4.063422e-18   1.311285e-16  
   3844.146    5.113640e-17   3.965973e-18   1.353979e-16  
   3845.374    5.765137e-17   4.056028e-18   1.360919e-16  
   3846.603    5.795767e-17   4.033675e-18   1.382261e-16  
   3847.832    6.135402e-17   4.022688e-18   1.301180e-16  
   3849.061    4.714434e-17   3.850999e-18   1.296583e-16  
   3850.290    5.703899e-17   3.949623e-18   1.273848e-16  
   3851.518    6.054930e-17   4.035699e-18   1.327170e-16  
   3852.747    6.313318e-17   4.027299e-18   1.330639e-16  
   3853.976    6.553933e-17   4.038818e-18   1.267799e-16  
   3855.205    5.667842e-17   3.902284e-18   1.230766e-16  
   3856.434    6.119210e-17   3.911416e-18   1.203786e-16  
   3857.662    5.685621e-17   3.789041e-18   1.115732e-16  
   3858.891    5.799254e-17   3.769320e-18   1.044964e-16  
   3860.120    5.850574e-17   3.781146e-18   1.080165e-16  
   3861.349    5.420560e-17   3.835329e-18   1.265753e-16  
   3862.578    6.127849e-17   4.005157e-18   1.390209e-16  
   3863.806    6.006026e-17   3.974136e-18   1.389464e-16  
   3865.035    5.771976e-17   3.887103e-18   1.347396e-16  
   3866.264    6.194695e-17   3.964413e-18   1.337842e-16  
   3867.493    5.691121e-17   3.869517e-18   1.291864e-16  
   3868.722    6.283751e-17   3.876708e-18   1.215298e-16  
   3869.950    5.311568e-17   3.683272e-18   1.102682e-16  
   3871.179    5.149539e-17   3.628459e-18   1.058382e-16  
   3872.408    6.024093e-17   3.784911e-18   1.158762e-16  
   3873.637    5.889752e-17   3.835976e-18   1.282983e-16  
   3874.866    5.308654e-17   3.846538e-18   1.390396e-16  
   3876.094    5.514934e-17   3.841521e-18   1.344579e-16  
   3877.323    6.055165e-17   3.806095e-18   1.218852e-16  
   3878.552    5.740482e-17   3.767277e-18   1.201423e-16  
   3879.781    5.986991e-17   3.786778e-18   1.207778e-16  
   3881.010    6.084460e-17   3.785568e-18   1.196597e-16  
   3882.238    5.784724e-17   3.804606e-18   1.273777e-16  
   3883.467    5.953047e-17   3.838292e-18   1.305876e-16  
   3884.696    4.979147e-17   3.734209e-18   1.305616e-16  
   3885.925    5.269518e-17   3.685420e-18   1.231975e-16  
   3887.154    5.720551e-17   3.708392e-18   1.170767e-16  
   3888.382    5.597235e-17   3.758293e-18   1.264780e-16  
   3889.611    5.388033e-17   3.765677e-18   1.324762e-16  
   3890.840    5.479732e-17   3.755289e-18   1.384601e-16  
   3892.069    5.462947e-17   3.817243e-18   1.485639e-16  
   3893.298    6.133618e-17   3.893229e-18   1.465988e-16  
   3894.526    6.061005e-17   3.901205e-18   1.505293e-16  
   3895.755    5.446015e-17   3.878787e-18   1.532647e-16  
   3896.984    6.321113e-17   3.960913e-18   1.552457e-16  
   3898.213    7.282597e-17   4.039095e-18   1.524014e-16  
   3899.442    7.110032e-17   3.997088e-18   1.501082e-16  
   3900.670    6.337432e-17   3.945603e-18   1.519600e-16  
   3901.899    5.919126e-17   3.879884e-18   1.526073e-16  
   3903.128    5.242507e-17   3.816078e-18   1.498535e-16  
   3904.357    6.295193e-17   3.905054e-18   1.447166e-16  
   3905.586    6.200812e-17   3.919187e-18   1.528402e-16  
   3906.814    6.344206e-17   3.964674e-18   1.594037e-16  
   3908.043    5.784508e-17   3.960329e-18   1.701920e-16  
   3909.272    5.891340e-17   4.023799e-18   1.747392e-16  
   3910.501    5.465811e-17   4.050139e-18   1.863513e-16  
   3911.730    6.674980e-17   4.348999e-18   2.137877e-16  
   3912.959    6.454455e-17   4.433213e-18   2.312934e-16  
   3914.187    6.250338e-17   4.280107e-18   2.096801e-16  
   3915.416    5.252179e-17   3.936733e-18   1.776610e-16  
   3916.645    5.852341e-17   3.760983e-18   1.487715e-16  
   3917.874    6.838421e-17   3.812876e-18   1.410429e-16  
   3919.103    6.843731e-17   3.736808e-18   1.313011e-16  
   3920.331    7.255802e-17   3.756850e-18   1.244424e-16  
   3921.560    7.026940e-17   3.720894e-18   1.227998e-16  
   3922.789    5.518703e-17   3.584465e-18   1.285504e-16  
   3924.018    5.813228e-17   3.591991e-18   1.264402e-16  
   3925.247    5.943064e-17   3.566469e-18   1.215428e-16  
   3926.475    6.282724e-17   3.528235e-18   1.087168e-16  
   3927.704    6.197678e-17   3.455370e-18   9.821698e-17  
   3928.933    6.068909e-17   3.342687e-18   8.492430e-17  
   3930.162    6.673383e-17   3.374996e-18   7.687018e-17  
   3931.391    6.604375e-17   3.300078e-18   6.949750e-17  
   3932.619    6.134421e-17   3.206837e-18   6.410407e-17  
   3933.848    6.424658e-17   3.238105e-18   6.449442e-17  
   3935.077    6.034706e-17   3.212470e-18   6.857277e-17  
   3936.306    6.204778e-17   3.287336e-18   7.760471e-17  
   3937.535    6.462749e-17   3.399363e-18   9.138495e-17  
   3938.763    6.378186e-17   3.473120e-18   1.047536e-16  
   3939.992    5.796368e-17   3.477627e-18   1.156546e-16  
   3941.221    5.902128e-17   3.487527e-18   1.172882e-16  
   3942.450    6.029845e-17   3.487345e-18   1.148237e-16  
   3943.679    6.335059e-17   3.545421e-18   1.190455e-16  
   3944.907    6.345493e-17   3.597594e-18   1.285720e-16  
   3946.136    6.321487e-17   3.658189e-18   1.379752e-16  
   3947.365    6.407507e-17   3.665232e-18   1.423887e-16  
   3948.594    5.187483e-17   3.504716e-18   1.418329e-16  
   3949.823    5.614929e-17   3.534044e-18   1.442645e-16  
   3951.051    5.753200e-17   3.573501e-18   1.434512e-16  
   3952.280    5.589286e-17   3.551915e-18   1.424647e-16  
   3953.509    5.199942e-17   3.464238e-18   1.408248e-16  
   3954.738    5.309150e-17   3.490279e-18   1.402983e-16  
   3955.967    6.017284e-17   3.551522e-18   1.376990e-16  
   3957.195    5.384454e-17   3.462596e-18   1.355661e-16  
   3958.424    5.257358e-17   3.462454e-18   1.393789e-16  
   3959.653    5.559315e-17   3.451684e-18   1.292703e-16  
   3960.882    5.001188e-17   3.287005e-18   1.147369e-16  
   3962.111    4.837249e-17   3.188658e-18   1.034528e-16  
   3963.339    5.371485e-17   3.224977e-18   9.793014e-17  
   3964.568    5.591924e-17   3.216468e-18   9.193772e-17  
   3965.797    5.303222e-17   3.102165e-18   7.968079e-17  
   3967.026    5.289037e-17   3.010620e-18   6.655741e-17  
   3968.255    5.351547e-17   2.975740e-18   6.318660e-17  
   3969.483    5.341417e-17   3.002013e-18   6.825993e-17  
   3970.712    5.646119e-17   3.142473e-18   8.287917e-17  
   3971.941    5.317064e-17   3.179951e-18   9.476077e-17  
   3973.170    5.346856e-17   3.245808e-18   1.059690e-16  
   3974.399    5.435791e-17   3.311955e-18   1.165072e-16  
   3975.627    5.342730e-17   3.356972e-18   1.258823e-16  
   3976.856    5.503146e-17   3.421538e-18   1.344514e-16  
   3978.085    4.935853e-17   3.377594e-18   1.419713e-16  
   3979.314    4.900144e-17   3.392191e-18   1.493716e-16  
   3980.543    5.531027e-17   3.468566e-18   1.511717e-16  
   3981.771    5.640790e-17   3.479905e-18   1.473793e-16  
   3983.000    5.227447e-17   3.412081e-18   1.449524e-16  
   3984.229    5.465660e-17   3.420365e-18   1.441327e-16  
   3985.458    5.861825e-17   3.461225e-18   1.471063e-16  
   3986.687    5.623876e-17   3.465481e-18   1.518944e-16  
   3987.915    6.072078e-17   3.547833e-18   1.554980e-16  
   3989.144    5.935794e-17   3.548984e-18   1.607450e-16  
   3990.373    5.474084e-17   3.509552e-18   1.622386e-16  
   3991.602    5.828493e-17   3.568682e-18   1.665784e-16  
   3992.831    5.238366e-17   3.498491e-18   1.672969e-16  
   3994.060    5.805466e-17   3.520692e-18   1.600563e-16  
   3995.288    6.054819e-17   3.520989e-18   1.540260e-16  
   3996.517    5.609260e-17   3.459429e-18   1.537577e-16  
   3997.746    5.884252e-17   3.493456e-18   1.560129e-16  
   3998.975    6.019579e-17   3.531638e-18   1.613102e-16  
   4000.204    6.958007e-17   3.642507e-18   1.667934e-16  
   4001.432    7.750930e-17   3.715404e-18   1.659432e-16  
   4002.661    7.177073e-17   3.675966e-18   1.659220e-16  
   4003.890    6.463094e-17   3.550325e-18   1.563053e-16  
   4005.119    6.011561e-17   3.477539e-18   1.494003e-16  
   4006.348    6.264974e-17   3.534510e-18   1.543106e-16  
   4007.576    6.826193e-17   3.597698e-18   1.635530e-16  
   4008.805    6.373905e-17   3.608432e-18   1.697822e-16  
   4010.034    6.348643e-17   3.618851e-18   1.719309e-16  
   4011.263    6.181557e-17   3.594905e-18   1.732494e-16  
   4012.492    6.444004e-17   3.625334e-18   1.737853e-16  
   4013.720    6.246135e-17   3.605830e-18   1.754658e-16  
   4014.949    6.747024e-17   3.650969e-18   1.751172e-16  
   4016.178    6.370320e-17   3.575600e-18   1.704159e-16  
   4017.407    6.225725e-17   3.561113e-18   1.729907e-16  
   4018.636    5.567388e-17   3.527252e-18   1.745044e-16  
   4019.864    6.341706e-17   3.600120e-18   1.776150e-16  
   4021.093    6.640465e-17   3.620530e-18   1.779045e-16  
   4022.322    5.591700e-17   3.489966e-18   1.773708e-16  
   4023.551    5.861123e-17   3.512772e-18   1.749218e-16  
   4024.780    6.214830e-17   3.555626e-18   1.737018e-16  
   4026.008    5.525339e-17   3.497350e-18   1.793107e-16  
   4027.237    6.371087e-17   3.600988e-18   1.836535e-16  
   4028.466    6.129234e-17   3.547116e-18   1.776651e-16  
   4029.695    6.072563e-17   3.480178e-18   1.682048e-16  
   4030.924    6.011822e-17   3.441790e-18   1.576963e-16  
   4032.152    5.771227e-17   3.401522e-18   1.543917e-16  
   4033.381    5.754923e-17   3.394833e-18   1.598189e-16  
   4034.610    6.238665e-17   3.485566e-18   1.666333e-16  
   4035.839    6.427480e-17   3.536424e-18   1.744722e-16  
   4037.068    6.383659e-17   3.585966e-18   1.844682e-16  
   4038.296    5.656799e-17   3.539014e-18   1.848587e-16  
   4039.525    6.198131e-17   3.540465e-18   1.784484e-16  
   4040.754    6.009432e-17   3.504560e-18   1.794158e-16  
   4041.983    5.792941e-17   3.520184e-18   1.795932e-16  
   4043.212    6.417492e-17   3.531723e-18   1.678134e-16  
   4044.440    5.921950e-17   3.390390e-18   1.498735e-16  
   4045.669    6.728747e-17   3.459842e-18   1.467290e-16  
   4046.898    6.405304e-17   3.473841e-18   1.592127e-16  
   4048.127    5.949657e-17   3.486550e-18   1.768438e-16  
   4049.356    6.144191e-17   3.512059e-18   1.806411e-16  
   4050.584    6.225270e-17   3.512477e-18   1.770195e-16  
   4051.813    5.898002e-17   3.444826e-18   1.729906e-16  
   4053.042    6.058897e-17   3.453661e-18   1.666040e-16  
   4054.271    6.180266e-17   3.434951e-18   1.650649e-16  
   4055.500    6.446116e-17   3.445897e-18   1.621996e-16  
   4056.728    6.601556e-17   3.464142e-18   1.587971e-16  
   4057.957    5.802075e-17   3.399366e-18   1.635984e-16  
   4059.186    6.313270e-17   3.487036e-18   1.701444e-16  
   4060.415    5.558905e-17   3.453359e-18   1.753071e-16  
   4061.644    5.970095e-17   3.404529e-18   1.617110e-16  
   4062.872    6.250692e-17   3.391568e-18   1.536799e-16  
   4064.101    6.301962e-17   3.385172e-18   1.550098e-16  
   4065.330    5.785844e-17   3.394470e-18   1.624044e-16  
   4066.559    6.242730e-17   3.482745e-18   1.715275e-16  
   4067.788    6.364281e-17   3.486407e-18   1.773773e-16  
   4069.016    6.119746e-17   3.472925e-18   1.774472e-16  
   4070.245    5.928268e-17   3.420032e-18   1.683845e-16  
   4071.474    6.265081e-17   3.408485e-18   1.646953e-16  
   4072.703    5.974112e-17   3.371694e-18   1.675179e-16  
   4073.932    5.907392e-17   3.426899e-18   1.780697e-16  
   4075.161    5.829110e-17   3.388557e-18   1.680478e-16  
   4076.389    5.564122e-17   3.319015e-18   1.590654e-16  
   4077.618    5.722447e-17   3.316924e-18   1.552594e-16  
   4078.847    5.736541e-17   3.353619e-18   1.655029e-16  
   4080.076    5.257558e-17   3.358646e-18   1.772727e-16  
   4081.305    5.124720e-17   3.334391e-18   1.783607e-16  
   4082.533    5.391779e-17   3.317720e-18   1.705602e-16  
   4083.762    5.937674e-17   3.323841e-18   1.626639e-16  
   4084.991    5.843116e-17   3.340072e-18   1.649014e-16  
   4086.220    5.894430e-17   3.375386e-18   1.735528e-16  
   4087.449    5.596084e-17   3.354340e-18   1.802564e-16  
   4088.677    4.980781e-17   3.306022e-18   1.811918e-16  
   4089.906    5.135402e-17   3.346084e-18   1.811194e-16  
   4091.135    5.027955e-17   3.264580e-18   1.751815e-16  
   4092.364    4.668569e-17   3.225370e-18   1.744083e-16  
   4093.593    4.750087e-17   3.237887e-18   1.717260e-16  
   4094.821    5.119500e-17   3.223951e-18   1.665800e-16  
   4096.050    5.103999e-17   3.215114e-18   1.600630e-16  
   4097.279    4.651425e-17   3.161704e-18   1.576426e-16  
   4098.508    4.929326e-17   3.168830e-18   1.555043e-16  
   4099.737    5.357188e-17   3.148193e-18   1.437961e-16  
   4100.965    5.036289e-17   3.051815e-18   1.330875e-16  
   4102.194    5.558757e-17   3.095192e-18   1.321771e-16  
   4103.423    5.287795e-17   3.138821e-18   1.443502e-16  
   4104.652    4.971109e-17   3.145441e-18   1.572483e-16  
   4105.881    5.235115e-17   3.216912e-18   1.616868e-16  
   4107.109    4.616151e-17   3.162286e-18   1.652609e-16  
   4108.338    5.196657e-17   3.207219e-18   1.648124e-16  
   4109.567    5.540858e-17   3.228228e-18   1.627989e-16  
   4110.796    4.977364e-17   3.162482e-18   1.657854e-16  
   4112.025    5.434544e-17   3.236737e-18   1.723003e-16  
   4113.253    5.279864e-17   3.259938e-18   1.749376e-16  
   4114.482    5.507567e-17   3.307048e-18   1.811559e-16  
   4115.711    5.585265e-17   3.298158e-18   1.829163e-16  
   4116.940    6.115264e-17   3.327251e-18   1.758814e-16  
   4118.169    5.454279e-17   3.240821e-18   1.722386e-16  
   4119.397    4.843358e-17   3.160666e-18   1.699857e-16  
   4120.626    5.638964e-17   3.269902e-18   1.728880e-16  
   4121.855    6.041349e-17   3.324240e-18   1.752280e-16  
   4123.084    6.248815e-17   3.376451e-18   1.775730e-16  
   4124.313    6.236613e-17   3.351509e-18   1.760447e-16  
   4125.541    6.164592e-17   3.299512e-18   1.718345e-16  
   4126.770    5.696458e-17   3.253301e-18   1.681459e-16  
   4127.999    6.235084e-17   3.315766e-18   1.675290e-16  
   4129.228    6.235776e-17   3.303831e-18   1.664575e-16  
   4130.457    6.366617e-17   3.277221e-18   1.604920e-16  
   4131.685    6.981678e-17   3.293953e-18   1.538361e-16  
   4132.914    7.983710e-17   3.383506e-18   1.503929e-16  
   4134.143    8.659943e-17   3.487433e-18   1.591157e-16  
   4135.372    8.141014e-17   3.468133e-18   1.652291e-16  
   4136.601    6.818441e-17   3.377469e-18   1.728995e-16  
   4137.829    6.855445e-17   3.389448e-18   1.776008e-16  
   4139.058    6.299955e-17   3.338910e-18   1.821520e-16  
   4140.287    6.375381e-17   3.312846e-18   1.779471e-16  
   4141.516    6.079081e-17   3.257952e-18   1.655766e-16  
   4142.745    6.037504e-17   3.209722e-18   1.578865e-16  
   4143.973    5.876402e-17   3.170257e-18   1.561662e-16  
   4145.202    5.796001e-17   3.209631e-18   1.662813e-16  
   4146.431    6.302531e-17   3.304801e-18   1.747326e-16  
   4147.660    6.588118e-17   3.287685e-18   1.682816e-16  
   4148.889    6.122724e-17   3.220062e-18   1.669402e-16  
   4150.117    5.685029e-17   3.193131e-18   1.688477e-16  
   4151.346    6.519588e-17   3.288479e-18   1.683019e-16  
   4152.575    6.342388e-17   3.261352e-18   1.665518e-16  
   4153.804    6.672567e-17   3.288599e-18   1.641322e-16  
   4155.033    6.627578e-17   3.256284e-18   1.634632e-16  
   4156.262    6.138965e-17   3.246996e-18   1.691997e-16  
   4157.490    6.485009e-17   3.282268e-18   1.718504e-16  
   4158.719    6.816647e-17   3.335891e-18   1.747001e-16  
   4159.948    6.381521e-17   3.290831e-18   1.797148e-16  
   4161.177    6.673143e-17   3.367556e-18   1.833636e-16  
   4162.406    6.226162e-17   3.287006e-18   1.843103e-16  
   4163.634    5.687382e-17   3.278842e-18   1.865945e-16  
   4164.863    5.633874e-17   3.252783e-18   1.828993e-16  
   4166.092    6.023751e-17   3.271311e-18   1.773322e-16  
   4167.321    5.957612e-17   3.252063e-18   1.776314e-16  
   4168.550    6.039244e-17   3.254347e-18   1.777644e-16  
   4169.778    5.348678e-17   3.187714e-18   1.770502e-16  
   4171.007    5.816397e-17   3.199880e-18   1.670610e-16  
   4172.236    6.179545e-17   3.196379e-18   1.606561e-16  
   4173.465    5.714005e-17   3.140115e-18   1.601065e-16  
   4174.694    5.207405e-17   3.100297e-18   1.644962e-16  
   4175.922    5.614628e-17   3.156587e-18   1.649193e-16  
   4177.151    5.744586e-17   3.159505e-18   1.649573e-16  
   4178.380    5.187975e-17   3.118101e-18   1.681114e-16  
   4179.609    5.372514e-17   3.130242e-18   1.693154e-16  
   4180.838    5.918603e-17   3.166144e-18   1.677299e-16  
   4182.066    5.737811e-17   3.139322e-18   1.636474e-16  
   4183.295    6.025648e-17   3.157988e-18   1.643038e-16  
   4184.524    5.568627e-17   3.111821e-18   1.665874e-16  
   4185.753    5.427186e-17   3.089610e-18   1.604799e-16  
   4186.982    5.776427e-17   3.113879e-18   1.573874e-16  
   4188.210    5.725353e-17   3.092297e-18   1.608884e-16  
   4189.439    5.214474e-17   3.066401e-18   1.675805e-16  
   4190.668    5.757052e-17   3.146867e-18   1.715377e-16  
   4191.897    6.044041e-17   3.178612e-18   1.729730e-16  
   4193.126    5.288740e-17   3.091450e-18   1.724378e-16  
   4194.354    5.832436e-17   3.128295e-18   1.674206e-16  
   4195.583    6.319521e-17   3.157601e-18   1.606613e-16  
   4196.812    6.259762e-17   3.105591e-18   1.521424e-16  
   4198.041    5.964648e-17   3.087632e-18   1.524009e-16  
   4199.270    5.520490e-17   3.049991e-18   1.528257e-16  
   4200.498    5.712633e-17   3.038361e-18   1.525935e-16  
   4201.727    5.810279e-17   3.045678e-18   1.529535e-16  
   4202.956    5.554155e-17   3.049419e-18   1.574343e-16  
   4204.185    5.930328e-17   3.105866e-18   1.654722e-16  
   4205.414    6.352782e-17   3.140430e-18   1.685415e-16  
   4206.642    6.736765e-17   3.209025e-18   1.717565e-16  
   4207.871    6.563229e-17   3.198169e-18   1.701062e-16  
   4209.100    6.054254e-17   3.132383e-18   1.680269e-16  
   4210.329    6.059302e-17   3.120618e-18   1.684040e-16  
   4211.558    6.573954e-17   3.194787e-18   1.749132e-16  
   4212.786    6.295878e-17   3.182819e-18   1.749107e-16  
   4214.015    5.854374e-17   3.090843e-18   1.654117e-16  
   4215.244    6.213005e-17   3.111448e-18   1.618557e-16  
   4216.473    5.774291e-17   3.060719e-18   1.598787e-16  
   4217.702    5.799460e-17   3.078748e-18   1.647101e-16  
   4218.930    5.574016e-17   3.063724e-18   1.709430e-16  
   4220.159    5.755739e-17   3.071895e-18   1.701524e-16  
   4221.388    5.154224e-17   3.020297e-18   1.700942e-16  
   4222.617    5.530605e-17   3.041960e-18   1.623259e-16  
   4223.846    5.890762e-17   3.005436e-18   1.489392e-16  
   4225.074    5.397853e-17   2.851179e-18   1.301443e-16  
   4226.303    5.575436e-17   2.863712e-18   1.286434e-16  
   4227.532    5.779564e-17   2.946059e-18   1.405420e-16  
   4228.761    5.589249e-17   3.026200e-18   1.596386e-16  
   4229.990    5.174578e-17   3.013564e-18   1.713659e-16  
   4231.218    5.713695e-17   3.054057e-18   1.676830e-16  
   4232.447    5.389161e-17   3.009530e-18   1.645746e-16  
   4233.676    5.342323e-17   2.982246e-18   1.608582e-16  
   4234.905    5.619647e-17   3.013691e-18   1.569256e-16  
   4236.134    5.432634e-17   2.989657e-18   1.549028e-16  
   4237.362    5.727148e-17   2.995933e-18   1.510093e-16  
   4238.591    5.689215e-17   2.964540e-18   1.532614e-16  
   4239.820    5.967848e-17   3.006653e-18   1.563164e-16  
   4241.049    5.964727e-17   3.017249e-18   1.586838e-16  
   4242.278    5.872590e-17   3.012624e-18   1.608648e-16  
   4243.507    5.658351e-17   3.000822e-18   1.619070e-16  
   4244.735    5.472647e-17   2.988493e-18   1.627360e-16  
   4245.964    5.814329e-17   3.019764e-18   1.605859e-16  
   4247.193    5.561676e-17   2.985483e-18   1.524689e-16  
   4248.422    5.623562e-17   2.953456e-18   1.477418e-16  
   4249.651    5.566590e-17   2.943441e-18   1.506107e-16  
   4250.879    5.546688e-17   2.975566e-18   1.573381e-16  
   4252.108    6.309541e-17   3.048701e-18   1.611229e-16  
   4253.337    5.332713e-17   2.964407e-18   1.606988e-16  
   4254.566    5.488331e-17   2.962634e-18   1.585093e-16  
   4255.795    5.808179e-17   3.012607e-18   1.649598e-16  
   4257.023    5.115317e-17   2.964967e-18   1.679941e-16  
   4258.252    5.134999e-17   2.932356e-18   1.594267e-16  
   4259.481    5.650839e-17   2.912181e-18   1.464708e-16  
   4260.710    5.601324e-17   2.913867e-18   1.486361e-16  
   4261.939    5.488553e-17   2.953195e-18   1.608754e-16  
   4263.167    5.770866e-17   3.044726e-18   1.714108e-16  
   4264.396    6.098337e-17   3.090647e-18   1.762791e-16  
   4265.625    6.712087e-17   3.120699e-18   1.736934e-16  
   4266.854    7.404778e-17   3.160865e-18   1.687458e-16  
   4268.083    6.981616e-17   3.120875e-18   1.645942e-16  
   4269.311    6.261899e-17   2.992743e-18   1.501749e-16  
   4270.540    5.807841e-17   2.898645e-18   1.389531e-16  
   4271.769    5.824806e-17   2.878081e-18   1.354603e-16  
   4272.998    5.940840e-17   2.907125e-18   1.366445e-16  
   4274.227    6.072904e-17   2.971405e-18   1.475134e-16  
   4275.455    6.228285e-17   3.028297e-18   1.588132e-16  
   4276.684    7.003468e-17   3.176320e-18   1.733222e-16  
   4277.913    6.616860e-17   3.121831e-18   1.707375e-16  
   4279.142    6.046516e-17   2.986707e-18   1.574077e-16  
   4280.371    5.520708e-17   2.885611e-18   1.482814e-16  
   4281.599    5.983353e-17   2.928002e-18   1.489742e-16  
   4282.828    5.653460e-17   2.926491e-18   1.533182e-16  
   4284.057    5.192950e-17   2.853620e-18   1.497604e-16  
   4285.286    4.920297e-17   2.801301e-18   1.459019e-16  
   4286.515    5.526258e-17   2.835909e-18   1.429141e-16  
   4287.743    5.722837e-17   2.843948e-18   1.403945e-16  
   4288.972    5.421883e-17   2.798892e-18   1.362208e-16  
   4290.201    5.581803e-17   2.822916e-18   1.363201e-16  
   4291.430    5.450473e-17   2.842398e-18   1.446996e-16  
   4292.659    5.123005e-17   2.825610e-18   1.486438e-16  
   4293.887    5.349811e-17   2.840456e-18   1.488303e-16  
   4295.116    5.523314e-17   2.834757e-18   1.438983e-16  
   4296.345    5.113774e-17   2.794159e-18   1.397065e-16  
   4297.574    6.066064e-17   2.814152e-18   1.262316e-16  
   4298.803    5.803219e-17   2.746260e-18   1.162639e-16  
   4300.031    5.657200e-17   2.702381e-18   1.124964e-16  
   4301.260    5.081327e-17   2.653266e-18   1.126360e-16  
   4302.489    5.632657e-17   2.707181e-18   1.152159e-16  
   4303.718    5.319900e-17   2.676795e-18   1.157338e-16  
   4304.947    5.277383e-17   2.697725e-18   1.171140e-16  
   4306.175    5.341540e-17   2.663706e-18   1.118300e-16  
   4307.404    5.604000e-17   2.668250e-18   1.076906e-16  
   4308.633    5.793682e-17   2.682141e-18   1.046787e-16  
   4309.862    5.898755e-17   2.699621e-18   1.077184e-16  
   4311.091    5.681184e-17   2.723087e-18   1.169726e-16  
   4312.319    5.293983e-17   2.760856e-18   1.267253e-16  
   4313.548    5.389794e-17   2.770191e-18   1.377075e-16  
   4314.777    5.077885e-17   2.816260e-18   1.534748e-16  
   4316.006    5.224089e-17   2.892836e-18   1.652023e-16  
   4317.235    5.202971e-17   2.923752e-18   1.731801e-16  
   4318.463    4.943365e-17   2.877634e-18   1.714264e-16  
   4319.692    5.360751e-17   2.889189e-18   1.683043e-16  
   4320.921    5.169620e-17   2.865106e-18   1.646004e-16  
   4322.150    5.435727e-17   2.810329e-18   1.485678e-16  
   4323.379    5.574134e-17   2.754563e-18   1.317788e-16  
   4324.608    5.125917e-17   2.677300e-18   1.246019e-16  
   4325.836    4.765091e-17   2.675855e-18   1.330416e-16  
   4327.065    5.099275e-17   2.782117e-18   1.475574e-16  
   4328.294    4.929462e-17   2.827739e-18   1.606891e-16  
   4329.523    4.767261e-17   2.805366e-18   1.625037e-16  
   4330.752    4.395818e-17   2.753782e-18   1.616156e-16  
   4331.980    4.278554e-17   2.728872e-18   1.592696e-16  
   4333.209    4.596525e-17   2.782611e-18   1.618004e-16  
   4334.438    4.891920e-17   2.799751e-18   1.602899e-16  
   4335.667    5.122745e-17   2.775484e-18   1.503673e-16  
   4336.896    4.925060e-17   2.713116e-18   1.405933e-16  
   4338.124    5.036926e-17   2.649551e-18   1.235163e-16  
   4339.353    5.008370e-17   2.614663e-18   1.162134e-16  
   4340.582    4.436198e-17   2.588179e-18   1.230070e-16  
   4341.811    4.516803e-17   2.633599e-18   1.302478e-16  
   4343.040    4.651517e-17   2.686630e-18   1.427154e-16  
   4344.268    4.805206e-17   2.734480e-18   1.496723e-16  
   4345.497    4.642201e-17   2.734541e-18   1.513742e-16  
   4346.726    4.799218e-17   2.747413e-18   1.533823e-16  
   4347.955    4.862584e-17   2.760808e-18   1.564468e-16  
   4349.184    5.142923e-17   2.775486e-18   1.525805e-16  
   4350.412    4.968854e-17   2.725925e-18   1.433374e-16  
   4351.641    5.080174e-17   2.724107e-18   1.380353e-16  
   4352.870    5.523002e-17   2.759219e-18   1.398250e-16  
   4354.099    5.322874e-17   2.762798e-18   1.458086e-16  
   4355.328    5.354458e-17   2.799518e-18   1.531181e-16  
   4356.556    5.430528e-17   2.858545e-18   1.583426e-16  
   4357.785    5.903575e-17   2.903361e-18   1.588238e-16  
   4359.014    6.206781e-17   2.939609e-18   1.607511e-16  
   4360.243    6.087751e-17   2.913407e-18   1.599591e-16  
   4361.472    6.262977e-17   2.910119e-18   1.606182e-16  
   4362.700    5.962070e-17   2.907229e-18   1.640658e-16  
   4363.929    5.894421e-17   2.877478e-18   1.653251e-16  
   4365.158    6.468680e-17   2.937510e-18   1.644992e-16  
   4366.387    5.888084e-17   2.885474e-18   1.635237e-16  
   4367.616    6.747704e-17   2.959587e-18   1.610191e-16  
   4368.844    6.509783e-17   2.938759e-18   1.600968e-16  
   4370.073    6.806296e-17   2.959728e-18   1.600316e-16  
   4371.302    6.684966e-17   2.938281e-18   1.586841e-16  
   4372.531    8.429146e-17   3.065634e-18   1.539263e-16  
   4373.760    9.746216e-17   3.146864e-18   1.497453e-16  
   4374.988    1.006975e-16   3.171313e-18   1.481444e-16  
   4376.217    9.396855e-17   3.168516e-18   1.556727e-16  
   4377.446    7.577979e-17   3.021221e-18   1.606248e-16  
   4378.675    7.638791e-17   3.019469e-18   1.623753e-16  
   4379.904    6.519180e-17   2.928533e-18   1.613403e-16  
   4381.132    6.781134e-17   2.872743e-18   1.466188e-16  
   4382.361    6.760850e-17   2.800126e-18   1.298297e-16  
   4383.590    6.890679e-17   2.790216e-18   1.210663e-16  
   4384.819    7.457966e-17   2.829357e-18   1.261146e-16  
   4386.048    7.102413e-17   2.869583e-18   1.394262e-16  
   4387.276    6.709827e-17   2.857101e-18   1.434707e-16  
   4388.505    6.940526e-17   2.864601e-18   1.403549e-16  
   4389.734    6.821892e-17   2.861578e-18   1.398240e-16  
   4390.963    6.879235e-17   2.885846e-18   1.435109e-16  
   4392.192    7.191631e-17   2.900745e-18   1.448548e-16  
   4393.420    6.525334e-17   2.846040e-18   1.439809e-16  
   4394.649    6.341973e-17   2.826739e-18   1.449639e-16  
   4395.878    6.463496e-17   2.843532e-18   1.491243e-16  
   4397.107    6.182901e-17   2.828511e-18   1.544220e-16  
   4398.336    5.610304e-17   2.795521e-18   1.543267e-16  
   4399.564    6.076968e-17   2.818179e-18   1.474416e-16  
   4400.793    5.743783e-17   2.776609e-18   1.481277e-16  
   4402.022    5.470992e-17   2.752377e-18   1.489290e-16  
   4403.251    5.811212e-17   2.774588e-18   1.447691e-16  
   4404.480    5.796497e-17   2.767684e-18   1.441509e-16  
   4405.709    5.830794e-17   2.763200e-18   1.444473e-16  
   4406.937    5.509429e-17   2.790501e-18   1.534535e-16  
   4408.166    6.109426e-17   2.866925e-18   1.578687e-16  
   4409.395    5.775508e-17   2.842263e-18   1.614691e-16  
   4410.624    6.147808e-17   2.908207e-18   1.695190e-16  
   4411.853    5.298588e-17   2.856339e-18   1.733184e-16  
   4413.081    5.486067e-17   2.856974e-18   1.674542e-16  
   4414.310    5.777815e-17   2.847159e-18   1.600389e-16  
   4415.539    5.438610e-17   2.795616e-18   1.573554e-16  
   4416.768    5.579950e-17   2.829333e-18   1.626021e-16  
   4417.997    5.444601e-17   2.842276e-18   1.721911e-16  
   4419.225    6.130936e-17   2.908018e-18   1.744040e-16  
   4420.454    5.889121e-17   2.884688e-18   1.715889e-16  
   4421.683    5.607054e-17   2.830500e-18   1.659208e-16  
   4422.912    5.316106e-17   2.782203e-18   1.631536e-16  
   4424.141    5.373380e-17   2.805498e-18   1.638892e-16  
   4425.369    5.097882e-17   2.777977e-18   1.656737e-16  
   4426.598    5.537421e-17   2.816028e-18   1.657389e-16  
   4427.827    5.268918e-17   2.770965e-18   1.673232e-16  
   4429.056    5.736039e-17   2.854875e-18   1.671475e-16  
   4430.285    6.349147e-17   2.887776e-18   1.635600e-16  
   4431.513    5.934019e-17   2.828450e-18   1.621945e-16  
   4432.742    5.747776e-17   2.806775e-18   1.601380e-16  
   4433.971    5.636081e-17   2.760980e-18   1.551060e-16  
   4435.200    5.800458e-17   2.768306e-18   1.515448e-16  
   4436.429    6.101669e-17   2.857900e-18   1.604883e-16  
   4437.657    5.508287e-17   2.802514e-18   1.701586e-16  
   4438.886    5.421806e-17   2.818802e-18   1.705215e-16  
   4440.115    5.854086e-17   2.834120e-18   1.641245e-16  
   4441.344    5.508537e-17   2.750465e-18   1.540340e-16  
   4442.573    5.214472e-17   2.716203e-18   1.524012e-16  
   4443.801    5.676511e-17   2.784212e-18   1.563522e-16  
   4445.030    5.445415e-17   2.782834e-18   1.620292e-16  
   4446.259    5.816133e-17   2.818326e-18   1.624462e-16  
   4447.488    5.898481e-17   2.800308e-18   1.586632e-16  
   4448.717    5.743522e-17   2.783039e-18   1.574171e-16  
   4449.945    6.296647e-17   2.853421e-18   1.615822e-16  
   4451.174    6.083729e-17   2.827226e-18   1.625030e-16  
   4452.403    6.494613e-17   2.831564e-18   1.562848e-16  
   4453.632    6.303888e-17   2.803917e-18   1.497982e-16  
   4454.861    5.498560e-17   2.708817e-18   1.451331e-16  
   4456.089    5.690233e-17   2.716771e-18   1.439362e-16  
   4457.318    5.650816e-17   2.737633e-18   1.487674e-16  
   4458.547    5.436844e-17   2.734165e-18   1.521415e-16  
   4459.776    5.350822e-17   2.706376e-18   1.493682e-16  
   4461.005    5.335373e-17   2.706092e-18   1.520040e-16  
   4462.233    5.426125e-17   2.741774e-18   1.558908e-16  
   4463.462    4.902829e-17   2.707373e-18   1.613748e-16  
   4464.691    4.881308e-17   2.713074e-18   1.639442e-16  
   4465.920    5.069532e-17   2.740650e-18   1.646734e-16  
   4467.149    4.887713e-17   2.711941e-18   1.632160e-16  
   4468.377    5.158485e-17   2.726947e-18   1.614779e-16  
   4469.606    4.465518e-17   2.668065e-18   1.612068e-16  
   4470.835    5.150558e-17   2.726851e-18   1.627664e-16  
   4472.064    4.798190e-17   2.715168e-18   1.694213e-16  
   4473.293    5.253779e-17   2.789861e-18   1.699772e-16  
   4474.521    4.813257e-17   2.728025e-18   1.674632e-16  
   4475.750    5.044809e-17   2.722022e-18   1.661261e-16  
   4476.979    4.979685e-17   2.723686e-18   1.637050e-16  
   4478.208    5.651608e-17   2.768455e-18   1.603736e-16  
   4479.437    5.800084e-17   2.749433e-18   1.519464e-16  
   4480.665    5.438383e-17   2.681984e-18   1.435792e-16  
   4481.894    5.420503e-17   2.690367e-18   1.471563e-16  
   4483.123    5.309291e-17   2.696512e-18   1.564799e-16  
   4484.352    5.413116e-17   2.763675e-18   1.651493e-16  
   4485.581    5.792900e-17   2.799533e-18   1.689320e-16  
   4486.810    5.953079e-17   2.823629e-18   1.671041e-16  
   4488.038    5.958684e-17   2.816638e-18   1.615111e-16  
   4489.267    5.643624e-17   2.749611e-18   1.577243e-16  
   4490.496    5.361432e-17   2.750204e-18   1.623689e-16  
   4491.725    5.425676e-17   2.770946e-18   1.668080e-16  
   4492.954    5.046681e-17   2.733746e-18   1.673112e-16  
   4494.182    5.508249e-17   2.751053e-18   1.625403e-16  
   4495.411    5.501418e-17   2.758067e-18   1.635354e-16  
   4496.640    5.467254e-17   2.763658e-18   1.678330e-16  
   4497.869    5.618057e-17   2.770697e-18   1.709487e-16  
   4499.098    5.496526e-17   2.786391e-18   1.727326e-16  
   4500.326    5.348558e-17   2.743482e-18   1.667582e-16  
   4501.555    5.262071e-17   2.739197e-18   1.696291e-16  
   4502.784    5.747934e-17   2.809778e-18   1.714962e-16  
   4504.013    6.276032e-17   2.870150e-18   1.761159e-16  
   4505.242    6.233711e-17   2.867914e-18   1.759366e-16  
   4506.470    6.171790e-17   2.858745e-18   1.745424e-16  
   4507.699    6.258026e-17   2.834417e-18   1.718417e-16  
   4508.928    5.674353e-17   2.809179e-18   1.752424e-16  
   4510.157    5.501756e-17   2.808182e-18   1.755580e-16  
   4511.386    5.776388e-17   2.811346e-18   1.722588e-16  
   4512.614    5.537859e-17   2.778670e-18   1.682918e-16  
   4513.843    5.098448e-17   2.739137e-18   1.690432e-16  
   4515.072    5.337463e-17   2.742473e-18   1.675826e-16  
   4516.301    5.138638e-17   2.725031e-18   1.671589e-16  
   4517.530    5.378736e-17   2.742965e-18   1.663235e-16  
   4518.758    5.265126e-17   2.727901e-18   1.675440e-16  
   4519.987    5.161292e-17   2.738055e-18   1.696535e-16  
   4521.216    5.673445e-17   2.777838e-18   1.675746e-16  
   4522.445    5.524248e-17   2.748181e-18   1.667804e-16  
   4523.674    5.695643e-17   2.774109e-18   1.642927e-16  
   4524.902    5.854768e-17   2.770641e-18   1.608259e-16  
   4526.131    5.859711e-17   2.753967e-18   1.549288e-16  
   4527.360    6.389430e-17   2.780915e-18   1.509058e-16  
   4528.589    5.188274e-17   2.671114e-18   1.516479e-16  
   4529.818    5.050041e-17   2.652235e-18   1.532381e-16  
   4531.046    5.524218e-17   2.731639e-18   1.574906e-16  
   4532.275    5.023757e-17   2.696836e-18   1.587333e-16  
   4533.504    4.901012e-17   2.674861e-18   1.573189e-16  
   4534.733    5.156359e-17   2.682220e-18   1.556751e-16  
   4535.962    5.810700e-17   2.770092e-18   1.638896e-16  
   4537.190    5.836637e-17   2.820206e-18   1.728465e-16  
   4538.419    5.737302e-17   2.823526e-18   1.744576e-16  
   4539.648    5.498944e-17   2.766091e-18   1.701287e-16  
   4540.877    5.477677e-17   2.745051e-18   1.693616e-16  
   4542.106    5.486509e-17   2.781547e-18   1.704685e-16  
   4543.334    6.242635e-17   2.843572e-18   1.698398e-16  
   4544.563    6.320719e-17   2.811506e-18   1.669745e-16  
   4545.792    5.429373e-17   2.747430e-18   1.647735e-16  
   4547.021    5.628514e-17   2.740190e-18   1.619068e-16  
   4548.250    5.738435e-17   2.746008e-18   1.583431e-16  
   4549.478    5.676490e-17   2.722587e-18   1.582451e-16  
   4550.707    5.685248e-17   2.737850e-18   1.606879e-16  
   4551.936    6.018581e-17   2.787347e-18   1.646409e-16  
   4553.165    5.973498e-17   2.785712e-18   1.625770e-16  
   4554.394    6.030811e-17   2.772004e-18   1.617719e-16  
   4555.622    6.324209e-17   2.798011e-18   1.619252e-16  
   4556.851    6.180409e-17   2.814491e-18   1.660436e-16  
   4558.080    6.344542e-17   2.830473e-18   1.682790e-16  
   4559.309    6.022718e-17   2.807198e-18   1.705953e-16  
   4560.538    5.337476e-17   2.757095e-18   1.714626e-16  
   4561.766    5.265479e-17   2.727296e-18   1.692550e-16  
   4562.995    5.025896e-17   2.684530e-18   1.646656e-16  
   4564.224    5.066243e-17   2.685178e-18   1.621802e-16  
   4565.453    5.457923e-17   2.717547e-18   1.644437e-16  
   4566.682    5.361511e-17   2.717915e-18   1.668567e-16  
   4567.911    6.068948e-17   2.793987e-18   1.714570e-16  
   4569.139    6.691604e-17   2.843196e-18   1.687744e-16  
   4570.368    6.121916e-17   2.779516e-18   1.637163e-16  
   4571.597    5.717486e-17   2.738771e-18   1.630361e-16  
   4572.826    5.409362e-17   2.691940e-18   1.610972e-16  
   4574.055    5.270369e-17   2.688870e-18   1.638648e-16  
   4575.283    5.429939e-17   2.731039e-18   1.649145e-16  
   4576.512    4.938997e-17   2.678909e-18   1.651236e-16  
   4577.741    5.352463e-17   2.682098e-18   1.608943e-16  
   4578.970    5.427709e-17   2.696727e-18   1.571065e-16  
   4580.199    5.336601e-17   2.657990e-18   1.521792e-16  
   4581.427    5.562534e-17   2.674768e-18   1.521258e-16  
   4582.656    5.540577e-17   2.680367e-18   1.533078e-16  
   4583.885    5.195002e-17   2.657346e-18   1.537583e-16  
   4585.114    6.325518e-17   2.760966e-18   1.528807e-16  
   4586.343    6.134123e-17   2.729115e-18   1.550244e-16  
   4587.571    6.040080e-17   2.761012e-18   1.611291e-16  
   4588.800    5.234553e-17   2.685482e-18   1.627790e-16  
   4590.029    5.508729e-17   2.710478e-18   1.603383e-16  
   4591.258    5.872562e-17   2.708141e-18   1.567662e-16  
   4592.487    6.066701e-17   2.726003e-18   1.540691e-16  
   4593.715    5.659413e-17   2.686610e-18   1.541590e-16  
   4594.944    5.728486e-17   2.701332e-18   1.535850e-16  
   4596.173    4.970035e-17   2.624812e-18   1.542332e-16  
   4597.402    5.175882e-17   2.634612e-18   1.545645e-16  
   4598.631    5.468159e-17   2.663396e-18   1.522770e-16  
   4599.859    5.822044e-17   2.680664e-18   1.507513e-16  
   4601.088    5.829395e-17   2.677903e-18   1.499189e-16  
   4602.317    5.401804e-17   2.650933e-18   1.508502e-16  
   4603.546    5.012758e-17   2.599487e-18   1.505595e-16  
   4604.775    4.980112e-17   2.592422e-18   1.504464e-16  
   4606.003    5.252056e-17   2.623825e-18   1.503236e-16  
   4607.232    5.497374e-17   2.677362e-18   1.569333e-16  
   4608.461    5.552744e-17   2.693129e-18   1.594393e-16  
   4609.690    5.486596e-17   2.689364e-18   1.601184e-16  
   4610.919    5.592331e-17   2.677016e-18   1.558956e-16  
   4612.147    5.154068e-17   2.606469e-18   1.525298e-16  
   4613.376    5.424639e-17   2.636102e-18   1.554793e-16  
   4614.605    5.651518e-17   2.673123e-18   1.550628e-16  
   4615.834    5.322040e-17   2.664562e-18   1.578923e-16  
   4617.063    5.579179e-17   2.687408e-18   1.569259e-16  
   4618.291    5.772412e-17   2.705849e-18   1.564610e-16  
   4619.520    6.222654e-17   2.735189e-18   1.580416e-16  
   4620.749    6.413760e-17   2.753173e-18   1.586082e-16  
   4621.978    5.954120e-17   2.725780e-18   1.593590e-16  
   4623.207    5.749442e-17   2.688724e-18   1.579130e-16  
   4624.435    5.999070e-17   2.699940e-18   1.563738e-16  
   4625.664    6.335205e-17   2.714573e-18   1.545656e-16  
   4626.893    5.847291e-17   2.677747e-18   1.531016e-16  
   4628.122    5.446632e-17   2.644154e-18   1.512860e-16  
   4629.351    5.287870e-17   2.623497e-18   1.516986e-16  
   4630.579    5.139388e-17   2.604672e-18   1.513329e-16  
   4631.808    4.954946e-17   2.583231e-18   1.511864e-16  
   4633.037    4.913041e-17   2.580116e-18   1.511147e-16  
   4634.266    5.300307e-17   2.608178e-18   1.499519e-16  
   4635.495    5.124056e-17   2.592303e-18   1.503335e-16  
   4636.723    5.069987e-17   2.589746e-18   1.492609e-16  
   4637.952    5.243345e-17   2.597987e-18   1.494685e-16  
   4639.181    4.911989e-17   2.577556e-18   1.506153e-16  
   4640.410    4.633812e-17   2.561368e-18   1.544106e-16  
   4641.639    4.872615e-17   2.587728e-18   1.555534e-16  
   4642.867    4.872510e-17   2.565028e-18   1.543163e-16  
   4644.096    4.431181e-17   2.540823e-18   1.527811e-16  
   4645.325    4.732708e-17   2.552634e-18   1.489902e-16  
   4646.554    5.150252e-17   2.563948e-18   1.450826e-16  
   4647.783    4.499713e-17   2.525291e-18   1.473822e-16  
   4649.011    4.720188e-17   2.575609e-18   1.531031e-16  
   4650.240    4.876772e-17   2.589678e-18   1.563687e-16  
   4651.469    4.589440e-17   2.569970e-18   1.597404e-16  
   4652.698    5.056333e-17   2.613421e-18   1.574013e-16  
   4653.927    4.935961e-17   2.599382e-18   1.562138e-16  
   4655.156    5.584184e-17   2.656852e-18   1.568588e-16  
   4656.384    5.224116e-17   2.610627e-18   1.576152e-16  
   4657.613    4.793698e-17   2.598311e-18   1.617938e-16  
   4658.842    4.941051e-17   2.624902e-18   1.663145e-16  
   4660.071    4.724053e-17   2.610582e-18   1.652226e-16  
   4661.300    4.678963e-17   2.584668e-18   1.628694e-16  
   4662.528    4.868419e-17   2.598348e-18   1.591654e-16  
   4663.757    5.257476e-17   2.612435e-18   1.554404e-16  
   4664.986    5.279719e-17   2.582787e-18   1.481341e-16  
   4666.215    5.531430e-17   2.576891e-18   1.402828e-16  
   4667.444    5.460041e-17   2.556995e-18   1.375971e-16  
   4668.672    5.675729e-17   2.593475e-18   1.417817e-16  
   4669.901    5.389450e-17   2.592987e-18   1.487427e-16  
   4671.130    5.309979e-17   2.596575e-18   1.519057e-16  
   4672.359    5.362969e-17   2.597593e-18   1.508589e-16  
   4673.588    4.950627e-17   2.563731e-18   1.528983e-16  
   4674.816    5.178283e-17   2.594036e-18   1.539597e-16  
   4676.045    5.183535e-17   2.609335e-18   1.546952e-16  
   4677.274    4.749979e-17   2.551591e-18   1.536036e-16  
   4678.503    4.643922e-17   2.504515e-18   1.482996e-16  
   4679.732    4.466449e-17   2.495409e-18   1.460526e-16  
   4680.960    4.460943e-17   2.489364e-18   1.465328e-16  
   4682.189    4.436159e-17   2.492440e-18   1.508754e-16  
   4683.418    4.690103e-17   2.536732e-18   1.532932e-16  
   4684.647    4.759644e-17   2.555825e-18   1.548177e-16  
   4685.876    4.484277e-17   2.519557e-18   1.541466e-16  
   4687.104    4.664124e-17   2.526994e-18   1.533961e-16  
   4688.333    4.706775e-17   2.538138e-18   1.518981e-16  
   4689.562    4.386386e-17   2.475841e-18   1.513479e-16  
   4690.791    4.587755e-17   2.509421e-18   1.497932e-16  
   4692.020    5.121169e-17   2.546775e-18   1.506177e-16  
   4693.248    5.367349e-17   2.574047e-18   1.527692e-16  
   4694.477    5.570322e-17   2.598529e-18   1.547164e-16  
   4695.706    5.258346e-17   2.586335e-18   1.548708e-16  
   4696.935    4.908206e-17   2.541949e-18   1.517868e-16  
   4698.164    4.444744e-17   2.468903e-18   1.477380e-16  
   4699.392    4.617458e-17   2.486901e-18   1.457693e-16  
   4700.621    5.045207e-17   2.513854e-18   1.438813e-16  
   4701.850    4.658963e-17   2.464864e-18   1.408298e-16  
   4703.079    4.800835e-17   2.490244e-18   1.408435e-16  
   4704.308    5.281003e-17   2.530766e-18   1.443395e-16  
   4705.536    4.782639e-17   2.498972e-18   1.465973e-16  
   4706.765    5.197968e-17   2.538812e-18   1.464046e-16  
   4707.994    4.838954e-17   2.493833e-18   1.447732e-16  
   4709.223    4.953222e-17   2.509968e-18   1.455485e-16  
   4710.452    4.339756e-17   2.464490e-18   1.482170e-16  
   4711.680    4.326845e-17   2.490106e-18   1.522442e-16  
   4712.909    4.872196e-17   2.502643e-18   1.480404e-16  
   4714.138    4.621677e-17   2.477517e-18   1.459464e-16  
   4715.367    4.826391e-17   2.507074e-18   1.477451e-16  
   4716.596    4.427012e-17   2.465137e-18   1.500339e-16  
   4717.824    4.548300e-17   2.506930e-18   1.552735e-16  
   4719.053    4.693726e-17   2.528149e-18   1.546930e-16  
   4720.282    4.711404e-17   2.504316e-18   1.528994e-16  
   4721.511    4.892629e-17   2.507943e-18   1.513358e-16  
   4722.740    5.021958e-17   2.545723e-18   1.528981e-16  
   4723.968    4.488348e-17   2.501533e-18   1.547916e-16  
   4725.197    4.815547e-17   2.523051e-18   1.528999e-16  
   4726.426    4.800397e-17   2.499862e-18   1.487199e-16  
   4727.655    4.506327e-17   2.441485e-18   1.436899e-16  
   4728.884    4.592378e-17   2.450633e-18   1.423680e-16  
   4730.112    4.489504e-17   2.435171e-18   1.424491e-16  
   4731.341    4.392877e-17   2.425587e-18   1.448632e-16  
   4732.570    4.450164e-17   2.448425e-18   1.458864e-16  
   4733.799    4.713759e-17   2.474638e-18   1.449016e-16  
   4735.028    5.378979e-17   2.498585e-18   1.401084e-16  
   4736.257    4.580751e-17   2.440087e-18   1.421196e-16  
   4737.485    4.032834e-17   2.375383e-18   1.403144e-16  
   4738.714    4.752239e-17   2.465554e-18   1.424658e-16  
   4739.943    5.003952e-17   2.486778e-18   1.428977e-16  
   4741.172    4.425792e-17   2.416645e-18   1.408133e-16  
   4742.401    4.485134e-17   2.451495e-18   1.438217e-16  
   4743.629    4.751450e-17   2.479089e-18   1.451862e-16  
   4744.858    4.820776e-17   2.482247e-18   1.445563e-16  
   4746.087    4.776611e-17   2.474502e-18   1.433403e-16  
   4747.316    4.710261e-17   2.456815e-18   1.439520e-16  
   4748.545    4.567359e-17   2.430734e-18   1.425529e-16  
   4749.773    4.585423e-17   2.440506e-18   1.425950e-16  
   4751.002    4.512806e-17   2.430291e-18   1.427025e-16  
   4752.231    4.701703e-17   2.434740e-18   1.396957e-16  
   4753.460    5.177074e-17   2.468801e-18   1.375928e-16  
   4754.689    4.519359e-17   2.402494e-18   1.382659e-16  
   4755.917    5.025852e-17   2.464358e-18   1.385201e-16  
   4757.146    4.869131e-17   2.456955e-18   1.398268e-16  
   4758.375    4.613779e-17   2.424997e-18   1.424636e-16  
   4759.604    5.046522e-17   2.489896e-18   1.426844e-16  
   4760.833    4.834947e-17   2.448498e-18   1.402501e-16  
   4762.061    4.885486e-17   2.428484e-18   1.354909e-16  
   4763.290    4.682919e-17   2.401790e-18   1.337653e-16  
   4764.519    4.563940e-17   2.406567e-18   1.339715e-16  
   4765.748    4.758867e-17   2.417463e-18   1.334179e-16  
   4766.977    4.896265e-17   2.438099e-18   1.357055e-16  
   4768.205    4.531574e-17   2.398415e-18   1.388508e-16  
   4769.434    4.984225e-17   2.458397e-18   1.391477e-16  
   4770.663    5.313524e-17   2.488916e-18   1.399989e-16  
   4771.892    4.902425e-17   2.441944e-18   1.394169e-16  
   4773.121    4.629314e-17   2.416263e-18   1.406101e-16  
   4774.349    4.536476e-17   2.422474e-18   1.433340e-16  
   4775.578    4.825672e-17   2.443259e-18   1.418944e-16  
   4776.807    4.579597e-17   2.413130e-18   1.419838e-16  
   4778.036    4.237232e-17   2.400237e-18   1.432000e-16  
   4779.265    4.046369e-17   2.377903e-18   1.407264e-16  
   4780.493    4.464522e-17   2.410955e-18   1.413053e-16  
   4781.722    4.702708e-17   2.428072e-18   1.385163e-16  
   4782.951    4.939514e-17   2.441117e-18   1.373120e-16  
   4784.180    4.755494e-17   2.406148e-18   1.341755e-16  
   4785.409    4.754286e-17   2.408084e-18   1.350413e-16  
   4786.637    4.713474e-17   2.389093e-18   1.322015e-16  
   4787.866    4.284177e-17   2.349993e-18   1.317035e-16  
   4789.095    4.413717e-17   2.367033e-18   1.332904e-16  
   4790.324    4.487318e-17   2.382720e-18   1.342054e-16  
   4791.553    4.264198e-17   2.357177e-18   1.345685e-16  
   4792.781    4.413970e-17   2.364085e-18   1.342064e-16  
   4794.010    4.446843e-17   2.375977e-18   1.353714e-16  
   4795.239    4.307240e-17   2.370922e-18   1.371164e-16  
   4796.468    4.361602e-17   2.360210e-18   1.348663e-16  
   4797.697    4.423212e-17   2.351913e-18   1.313544e-16  
   4798.925    4.631224e-17   2.368544e-18   1.295720e-16  
   4800.154    4.863369e-17   2.395525e-18   1.309724e-16  
   4801.383    4.923903e-17   2.431784e-18   1.338081e-16  
   4802.612    4.956358e-17   2.429271e-18   1.334249e-16  
   4803.841    4.767923e-17   2.392959e-18   1.318403e-16  
   4805.069    4.430624e-17   2.342490e-18   1.303534e-16  
   4806.298    4.508677e-17   2.364462e-18   1.293230e-16  
   4807.527    4.528473e-17   2.371950e-18   1.290016e-16  
   4808.756    4.228964e-17   2.313888e-18   1.275114e-16  
   4809.985    4.302698e-17   2.332879e-18   1.295895e-16  
   4811.213    4.741544e-17   2.379918e-18   1.309392e-16  
   4812.442    4.572825e-17   2.360987e-18   1.317099e-16  
   4813.671    4.468444e-17   2.365987e-18   1.325051e-16  
   4814.900    4.679107e-17   2.405528e-18   1.337155e-16  
   4816.129    4.229963e-17   2.362315e-18   1.350003e-16  
   4817.358    4.624581e-17   2.393437e-18   1.358211e-16  
   4818.586    4.439149e-17   2.370053e-18   1.367653e-16  
   4819.815    4.574189e-17   2.405149e-18   1.373443e-16  
   4821.044    4.520499e-17   2.379359e-18   1.348944e-16  
   4822.273    4.159990e-17   2.330269e-18   1.308131e-16  
   4823.502    4.554785e-17   2.355875e-18   1.298754e-16  
   4824.730    4.200428e-17   2.327390e-18   1.305703e-16  
   4825.959    4.286641e-17   2.357088e-18   1.330372e-16  
   4827.188    4.305074e-17   2.349729e-18   1.343721e-16  
   4828.417    3.997249e-17   2.322804e-18   1.347073e-16  
   4829.646    4.216910e-17   2.349258e-18   1.318794e-16  
   4830.874    3.991663e-17   2.314678e-18   1.334900e-16  
   4832.103    3.937174e-17   2.313315e-18   1.321262e-16  
   4833.332    4.013008e-17   2.332467e-18   1.339965e-16  
   4834.561    4.136716e-17   2.339143e-18   1.347702e-16  
   4835.790    3.697869e-17   2.309079e-18   1.345719e-16  
   4837.018    3.970254e-17   2.316192e-18   1.335896e-16  
   4838.247    3.656886e-17   2.277048e-18   1.312122e-16  
   4839.476    3.818548e-17   2.279886e-18   1.293764e-16  
   4840.705    3.469197e-17   2.249636e-18   1.291565e-16  
   4841.934    3.817681e-17   2.277465e-18   1.300271e-16  
   4843.162    4.028728e-17   2.311539e-18   1.313493e-16  
   4844.391    3.828108e-17   2.291682e-18   1.317145e-16  
   4845.620    3.565078e-17   2.274870e-18   1.340436e-16  
   4846.849    3.335102e-17   2.252355e-18   1.317535e-16  
   4848.078    3.688495e-17   2.272730e-18   1.302077e-16  
   4849.306    4.090345e-17   2.275564e-18   1.282525e-16  
   4850.535    3.631089e-17   2.259286e-18   1.305112e-16  
   4851.764    3.587949e-17   2.271382e-18   1.303799e-16  
   4852.993    3.791131e-17   2.267214e-18   1.277932e-16  
   4854.222    3.685497e-17   2.223788e-18   1.232360e-16  
   4855.450    4.059855e-17   2.245270e-18   1.198066e-16  
   4856.679    4.044283e-17   2.231818e-18   1.185211e-16  
   4857.908    3.484572e-17   2.175889e-18   1.163966e-16  
   4859.137    3.519062e-17   2.169452e-18   1.081790e-16  
   4860.366    3.775369e-17   2.174734e-18   1.022482e-16  
   4861.594    3.655629e-17   2.183224e-18   1.042762e-16  
   4862.823    3.690922e-17   2.186816e-18   1.087001e-16  
   4864.052    4.111532e-17   2.231772e-18   1.159131e-16  
   4865.281    4.120842e-17   2.263144e-18   1.221182e-16  
   4866.510    3.994278e-17   2.255045e-18   1.242972e-16  
   4867.738    3.914692e-17   2.275744e-18   1.269069e-16  
   4868.967    4.026921e-17   2.277407e-18   1.244310e-16  
   4870.196    4.094238e-17   2.249291e-18   1.187901e-16  
   4871.425    4.317132e-17   2.283293e-18   1.179184e-16  
   4872.654    4.645867e-17   2.320127e-18   1.211372e-16  
   4873.882    4.464121e-17   2.306873e-18   1.254745e-16  
   4875.111    4.592069e-17   2.331761e-18   1.269787e-16  
   4876.340    4.384657e-17   2.316545e-18   1.265304e-16  
   4877.569    4.663179e-17   2.348379e-18   1.280821e-16  
   4878.798    5.098604e-17   2.397181e-18   1.293658e-16  
   4880.026    5.436698e-17   2.431664e-18   1.308229e-16  
   4881.255    5.681478e-17   2.462245e-18   1.297881e-16  
   4882.484    6.023664e-17   2.468261e-18   1.264425e-16  
   4883.713    5.719594e-17   2.433419e-18   1.251937e-16  
   4884.942    6.299922e-17   2.487591e-18   1.227269e-16  
   4886.170    6.554716e-17   2.480720e-18   1.194919e-16  
   4887.399    6.554957e-17   2.475469e-18   1.191062e-16  
   4888.628    6.644997e-17   2.483532e-18   1.168081e-16  
   4889.857    6.563092e-17   2.480142e-18   1.149849e-16  
   4891.086    7.389849e-17   2.536903e-18   1.155474e-16  
   4892.314    8.020008e-17   2.628153e-18   1.210049e-16  
   4893.543    7.879754e-17   2.627721e-18   1.283921e-16  
   4894.772    8.649328e-17   2.699625e-18   1.313979e-16  
   4896.001    9.331457e-17   2.762967e-18   1.327745e-16  
   4897.230    1.015418e-16   2.809924e-18   1.311389e-16  
   4898.459    1.543798e-16   3.181519e-18   1.309713e-16  
   4899.687    1.583311e-16   3.200869e-18   1.311678e-16  
   4900.916    1.610398e-16   3.201682e-18   1.283014e-16  
   4902.145    1.155086e-16   2.907734e-18   1.271165e-16  
   4903.374    9.497393e-17   2.746298e-18   1.271741e-16  
   4904.603    9.113766e-17   2.727372e-18   1.285324e-16  
   4905.831    8.749862e-17   2.702237e-18   1.303827e-16  
   4907.060    8.335698e-17   2.672945e-18   1.299309e-16  
   4908.289    7.764229e-17   2.613789e-18   1.257419e-16  
   4909.518    7.346636e-17   2.559726e-18   1.225411e-16  
   4910.747    7.049047e-17   2.527642e-18   1.216319e-16  
   4911.975    7.160404e-17   2.549619e-18   1.249286e-16  
   4913.204    6.605899e-17   2.520725e-18   1.293646e-16  
   4914.433    6.084861e-17   2.488088e-18   1.321001e-16  
   4915.662    6.385829e-17   2.497705e-18   1.296846e-16  
   4916.891    6.439995e-17   2.484649e-18   1.238100e-16  
   4918.119    5.922789e-17   2.411652e-18   1.154296e-16  
   4919.348    5.907094e-17   2.373019e-18   1.097208e-16  
   4920.577    5.598298e-17   2.364336e-18   1.127089e-16  
   4921.806    5.523181e-17   2.386692e-18   1.171765e-16  
   4923.035    5.570969e-17   2.402928e-18   1.217671e-16  
   4924.263    5.362264e-17   2.393531e-18   1.244753e-16  
   4925.492    5.720597e-17   2.431024e-18   1.259061e-16  
   4926.721    5.598974e-17   2.416448e-18   1.276242e-16  
   4927.950    5.345908e-17   2.401521e-18   1.286993e-16  
   4929.179    5.472545e-17   2.409907e-18   1.277577e-16  
   4930.407    5.049461e-17   2.369342e-18   1.274928e-16  
   4931.636    5.036197e-17   2.365244e-18   1.249958e-16  
   4932.865    5.248975e-17   2.362942e-18   1.224215e-16  
   4934.094    5.190840e-17   2.358467e-18   1.207476e-16  
   4935.323    5.173310e-17   2.368597e-18   1.216893e-16  
   4936.551    5.109025e-17   2.353238e-18   1.217345e-16  
   4937.780    4.866523e-17   2.315906e-18   1.171690e-16  
   4939.009    5.164512e-17   2.350854e-18   1.177232e-16  
   4940.238    4.639458e-17   2.309311e-18   1.214492e-16  
   4941.467    4.827504e-17   2.350557e-18   1.259344e-16  
   4942.695    5.038944e-17   2.376864e-18   1.265600e-16  
   4943.924    4.594354e-17   2.320418e-18   1.248654e-16  
   4945.153    5.239625e-17   2.366299e-18   1.226159e-16  
   4946.382    5.042060e-17   2.353904e-18   1.234707e-16  
   4947.611    5.120065e-17   2.379601e-18   1.253157e-16  
   4948.839    4.769953e-17   2.342354e-18   1.271487e-16  
   4950.068    4.839725e-17   2.356041e-18   1.264836e-16  
   4951.297    5.078027e-17   2.361991e-18   1.257984e-16  
   4952.526    5.102159e-17   2.367299e-18   1.259496e-16  
   4953.755    4.699186e-17   2.347780e-18   1.253891e-16  
   4954.983    4.666802e-17   2.307840e-18   1.189591e-16  
   4956.212    4.925143e-17   2.301029e-18   1.130785e-16  
   4957.441    4.522034e-17   2.258037e-18   1.121098e-16  
   4958.670    5.096847e-17   2.334216e-18   1.161150e-16  
   4959.899    5.418954e-17   2.401195e-18   1.243634e-16  
   4961.127    5.655531e-17   2.417764e-18   1.261975e-16  
   4962.356    6.148672e-17   2.457837e-18   1.254135e-16  
   4963.585    6.560528e-17   2.489365e-18   1.232458e-16  
   4964.814    6.429566e-17   2.489307e-18   1.228682e-16  
   4966.043    5.629932e-17   2.422928e-18   1.214815e-16  
   4967.271    5.446906e-17   2.414054e-18   1.223081e-16  
   4968.500    5.221377e-17   2.381612e-18   1.224222e-16  
   4969.729    5.349993e-17   2.380044e-18   1.211191e-16  
   4970.958    5.036284e-17   2.366782e-18   1.233033e-16  
   4972.187    5.029249e-17   2.373948e-18   1.254473e-16  
   4973.415    4.694884e-17   2.338343e-18   1.259235e-16  
   4974.644    4.988743e-17   2.361179e-18   1.243936e-16  
   4975.873    4.775068e-17   2.340822e-18   1.242758e-16  
   4977.102    4.499162e-17   2.300862e-18   1.199882e-16  
   4978.331    4.812924e-17   2.329102e-18   1.201972e-16  
   4979.559    4.328317e-17   2.252583e-18   1.171388e-16  
   4980.788    4.679209e-17   2.292497e-18   1.131677e-16  
   4982.017    4.490774e-17   2.242278e-18   1.092985e-16  
   4983.246    4.350925e-17   2.213880e-18   1.066094e-16  
   4984.475    4.558519e-17   2.256505e-18   1.099802e-16  
   4985.704    4.731543e-17   2.293988e-18   1.152811e-16  
   4986.932    4.673604e-17   2.292037e-18   1.178939e-16  
   4988.161    4.384349e-17   2.273913e-18   1.202144e-16  
   4989.390    4.457752e-17   2.268117e-18   1.174604e-16  
   4990.619    4.769235e-17   2.309881e-18   1.178529e-16  
   4991.848    4.710381e-17   2.297906e-18   1.163255e-16  
   4993.076    4.122187e-17   2.249165e-18   1.172624e-16  
   4994.305    3.873661e-17   2.233372e-18   1.175094e-16  
   4995.534    5.426938e-17   2.364329e-18   1.174903e-16  
   4996.763    7.714637e-17   2.559077e-18   1.174132e-16  
   4997.992    8.785922e-17   2.647831e-18   1.155101e-16  
   4999.220    8.405727e-17   2.603179e-18   1.120332e-16  
   5000.449    5.845900e-17   2.378623e-18   1.093595e-16  
   5001.678    4.410867e-17   2.232661e-18   1.083619e-16  
   5002.907    4.559392e-17   2.241859e-18   1.084678e-16  
   5004.136    4.324108e-17   2.218861e-18   1.061119e-16  
   5005.364    4.360706e-17   2.202631e-18   1.034906e-16  
   5006.593    4.062635e-17   2.176825e-18   1.038841e-16  
   5007.822    4.174740e-17   2.206542e-18   1.080630e-16  
   5009.051    4.174193e-17   2.217531e-18   1.102117e-16  
   5010.280    4.267486e-17   2.220756e-18   1.078914e-16  
   5011.508    4.061195e-17   2.183610e-18   1.042799e-16  
   5012.737    3.939917e-17   2.170131e-18   1.020745e-16  
   5013.966    4.376556e-17   2.220532e-18   1.025205e-16  
   5015.195    4.329772e-17   2.203168e-18   1.026015e-16  
   5016.424    4.125320e-17   2.167073e-18   1.018111e-16  
   5017.652    3.894794e-17   2.156968e-18   1.014930e-16  
   5018.881    4.146096e-17   2.184850e-18   1.020703e-16  
   5020.110    4.149195e-17   2.185871e-18   1.030560e-16  
   5021.339    4.311178e-17   2.204573e-18   1.025030e-16  
   5022.568    4.147225e-17   2.173975e-18   1.003161e-16  
   5023.796    4.041050e-17   2.170573e-18   1.022910e-16  
   5025.025    4.198356e-17   2.177930e-18   1.014702e-16  
   5026.254    4.246991e-17   2.174322e-18   9.831501e-17  
   5027.483    4.109322e-17   2.168625e-18   9.853006e-17  
   5028.712    4.001249e-17   2.164657e-18   1.007978e-16  
   5029.940    3.877495e-17   2.169615e-18   1.030578e-16  
   5031.169    4.285319e-17   2.218401e-18   1.035502e-16  
   5032.398    4.760568e-17   2.258265e-18   1.054622e-16  
   5033.627    4.845190e-17   2.249272e-18   1.014806e-16  
   5034.856    4.577990e-17   2.201351e-18   9.897511e-17  
   5036.084    4.517586e-17   2.206351e-18   9.742276e-17  
   5037.313    4.272367e-17   2.172907e-18   9.697357e-17  
   5038.542    4.722224e-17   2.210682e-18   9.436356e-17  
   5039.771    4.005934e-17   2.109351e-18   8.923468e-17  
   5041.000    4.775244e-17   2.185336e-18   9.023881e-17  
   5042.228    4.814544e-17   2.208592e-18   9.426767e-17  
   5043.457    5.281661e-17   2.270438e-18   9.816059e-17  
   5044.686    1.315361e-16   2.899713e-18   1.009667e-16  
   5045.915    1.647135e-16   3.125978e-18   1.006642e-16  
   5047.144    1.712348e-16   3.143949e-18   9.693908e-17  
   5048.372    9.762417e-17   2.626033e-18   9.439490e-17  
   5049.601    5.477594e-17   2.265106e-18   9.316020e-17  
   5050.830    4.663452e-17   2.206964e-18   9.585218e-17  
   5052.059    4.721812e-17   2.212891e-18   9.719799e-17  
   5053.288    5.341055e-17   2.278360e-18   9.821832e-17  
   5054.516    5.822047e-17   2.326423e-18   1.003769e-16  
   5055.745    5.758988e-17   2.335989e-18   1.005395e-16  
   5056.974    6.561515e-17   2.407983e-18   1.009523e-16  
   5058.203    6.486543e-17   2.412493e-18   1.021475e-16  
   5059.432    6.260613e-17   2.383705e-18   1.015993e-16  
   5060.660    6.051674e-17   2.360657e-18   1.026102e-16  
   5061.889    5.535516e-17   2.313662e-18   1.015904e-16  
   5063.118    5.050255e-17   2.252040e-18   9.776468e-17  
   5064.347    5.071260e-17   2.245559e-18   9.622791e-17  
   5065.576    4.593500e-17   2.186084e-18   9.513520e-17  
   5066.805    4.296108e-17   2.177041e-18   9.736543e-17  
   5068.033    4.651334e-17   2.212012e-18   9.816745e-17  
   5069.262    4.583093e-17   2.227112e-18   1.002056e-16  
   5070.491    4.773609e-17   2.226390e-18   9.940444e-17  
   5071.720    4.869011e-17   2.228504e-18   9.815246e-17  
   5072.949    4.633641e-17   2.201707e-18   9.719221e-17  
   5074.177    4.305427e-17   2.173279e-18   9.888787e-17  
   5075.406    4.291385e-17   2.187567e-18   1.004109e-16  
   5076.635    4.190980e-17   2.167624e-18   9.960329e-17  
   5077.864    4.391064e-17   2.170733e-18   9.567814e-17  
   5079.093    4.570878e-17   2.175761e-18   9.333499e-17  
   5080.321    4.422387e-17   2.155660e-18   9.302996e-17  
   5081.550    4.341866e-17   2.163181e-18   9.476186e-17  
   5082.779    4.386814e-17   2.182834e-18   9.788385e-17  
   5084.008    4.668333e-17   2.220424e-18   9.863534e-17  
   5085.237    4.734059e-17   2.229487e-18   9.998590e-17  
   5086.465    4.625164e-17   2.222391e-18   1.013658e-16  
   5087.694    4.594361e-17   2.228372e-18   1.012271e-16  
   5088.923    4.551748e-17   2.218454e-18   1.005885e-16  
   5090.152    4.318213e-17   2.187950e-18   1.008166e-16  
   5091.381    4.167050e-17   2.182187e-18   1.016763e-16  
   5092.609    4.426917e-17   2.200146e-18   1.016415e-16  
   5093.838    4.257362e-17   2.195006e-18   1.027810e-16  
   5095.067    4.473268e-17   2.203064e-18   1.002967e-16  
   5096.296    4.451817e-17   2.182098e-18   9.691933e-17  
   5097.525    4.143024e-17   2.144749e-18   9.413786e-17  
   5098.753    4.170968e-17   2.152144e-18   9.478348e-17  
   5099.982    4.379040e-17   2.180772e-18   9.660437e-17  
   5101.211    4.536629e-17   2.204442e-18   1.001044e-16  
   5102.440    4.438748e-17   2.195847e-18   1.004397e-16  
   5103.669    4.019199e-17   2.160175e-18   1.005112e-16  
   5104.897    4.142201e-17   2.167450e-18   9.962697e-17  
   5106.126    4.627125e-17   2.218902e-18   9.859160e-17  
   5107.355    4.488653e-17   2.195044e-18   9.656297e-17  
   5108.584    4.458865e-17   2.158607e-18   9.474125e-17  
   5109.813    4.350050e-17   2.176886e-18   9.767270e-17  
   5111.041    4.816301e-17   2.225586e-18   9.935940e-17  
   5112.270    3.904995e-17   2.148677e-18   1.020985e-16  
   5113.499    4.077306e-17   2.168835e-18   1.022090e-16  
   5114.728    4.332852e-17   2.185874e-18   1.014974e-16  
   5115.957    4.091040e-17   2.176865e-18   1.021280e-16  
   5117.185    4.275212e-17   2.186424e-18   1.024320e-16  
   5118.414    4.542269e-17   2.210611e-18   1.026634e-16  
   5119.643    4.341070e-17   2.188526e-18   1.009105e-16  
   5120.872    4.068721e-17   2.163541e-18   9.920744e-17  
   5122.101    4.067135e-17   2.134221e-18   9.707044e-17  
   5123.329    4.301831e-17   2.160352e-18   9.522370e-17  
   5124.558    4.087203e-17   2.116962e-18   9.282090e-17  
   5125.787    4.307178e-17   2.153444e-18   9.498614e-17  
   5127.016    4.262931e-17   2.164066e-18   9.582857e-17  
   5128.245    4.089052e-17   2.154272e-18   9.731038e-17  
   5129.473    3.990275e-17   2.135525e-18   9.685332e-17  
   5130.702    4.119053e-17   2.162093e-18   9.763550e-17  
   5131.931    3.918817e-17   2.144195e-18   9.896990e-17  
   5133.160    4.198377e-17   2.164366e-18   9.862736e-17  
   5134.389    4.235309e-17   2.166735e-18   9.831583e-17  
   5135.617    4.418395e-17   2.178686e-18   9.751017e-17  
   5136.846    3.914059e-17   2.131392e-18   9.522989e-17  
   5138.075    4.321648e-17   2.156364e-18   9.466994e-17  
   5139.304    4.064380e-17   2.149060e-18   9.520858e-17  
   5140.533    4.292038e-17   2.149848e-18   9.235177e-17  
   5141.761    4.371452e-17   2.167309e-18   9.452961e-17  
   5142.990    4.508985e-17   2.188063e-18   9.455797e-17  
   5144.219    4.244489e-17   2.153743e-18   9.626414e-17  
   5145.448    4.198030e-17   2.154786e-18   9.538211e-17  
   5146.677    4.318894e-17   2.155894e-18   9.449803e-17  
   5147.906    3.890908e-17   2.133469e-18   9.632781e-17  
   5149.134    3.690039e-17   2.091757e-18   9.428758e-17  
   5150.363    4.225936e-17   2.151312e-18   9.534066e-17  
   5151.592    4.170393e-17   2.133189e-18   9.417614e-17  
   5152.821    4.194698e-17   2.141721e-18   9.338766e-17  
   5154.050    3.959830e-17   2.121763e-18   9.481863e-17  
   5155.278    3.687231e-17   2.105658e-18   9.679154e-17  
   5156.507    3.939913e-17   2.134236e-18   9.719953e-17  
   5157.736    3.899154e-17   2.126117e-18   9.748630e-17  
   5158.965    3.629177e-17   2.105982e-18   9.762549e-17  
   5160.194    3.917877e-17   2.142486e-18   9.618041e-17  
   5161.422    3.494211e-17   2.087188e-18   9.510710e-17  
   5162.651    3.766789e-17   2.074302e-18   9.141621e-17  
   5163.880    3.673120e-17   2.051251e-18   8.799905e-17  
   5165.109    3.884383e-17   2.043035e-18   8.183772e-17  
   5166.338    3.890440e-17   2.027317e-18   7.771406e-17  
   5167.566    3.937878e-17   2.028786e-18   7.721474e-17  
   5168.795    4.049104e-17   2.057452e-18   8.133018e-17  
   5170.024    4.320613e-17   2.082796e-18   7.949115e-17  
   5171.253    4.441526e-17   2.065967e-18   7.509461e-17  
   5172.482    4.346998e-17   2.061404e-18   7.590878e-17  
   5173.710    4.534658e-17   2.119120e-18   8.326955e-17  
   5174.939    4.263324e-17   2.142576e-18   9.179239e-17  
   5176.168    4.092707e-17   2.124164e-18   9.462380e-17  
   5177.397    3.727688e-17   2.095699e-18   9.495682e-17  
   5178.626    3.881435e-17   2.111695e-18   9.374310e-17  
   5179.854    3.952770e-17   2.089499e-18   9.019730e-17  
   5181.083    3.707443e-17   2.015273e-18   8.016672e-17  
   5182.312    3.827758e-17   2.004706e-18   7.365054e-17  
   5183.541    3.881278e-17   1.996922e-18   7.279048e-17  
   5184.770    4.058209e-17   2.045396e-18   7.961793e-17  
   5185.998    4.224892e-17   2.114846e-18   8.822919e-17  
   5187.227    3.991721e-17   2.118017e-18   9.219378e-17  
   5188.456    3.836249e-17   2.108339e-18   9.308231e-17  
   5189.685    3.834353e-17   2.085853e-18   8.887377e-17  
   5190.914    3.812515e-17   2.074122e-18   8.719443e-17  
   5192.142    4.300559e-17   2.114631e-18   8.615353e-17  
   5193.371    4.476625e-17   2.132901e-18   8.771852e-17  
   5194.600    4.637482e-17   2.214909e-18   9.587872e-17  
   5195.829    4.671790e-17   2.426237e-18   1.194834e-16  
   5197.058    5.062060e-17   2.569859e-18   1.354843e-16  
   5198.286    4.404715e-17   2.610327e-18   1.485876e-16  
   5199.515    4.600676e-17   2.479952e-18   1.292222e-16  
   5200.744    4.555174e-17   2.358700e-18   1.140942e-16  
   5201.973    4.315502e-17   2.222946e-18   1.000493e-16  
   5203.202    4.402947e-17   2.147162e-18   8.991507e-17  
   5204.430    4.597557e-17   2.145739e-18   8.766346e-17  
   5205.659    4.880314e-17   2.156245e-18   8.529983e-17  
   5206.888    5.312110e-17   2.202894e-18   8.502880e-17  
   5208.117    5.492330e-17   2.232682e-18   8.712674e-17  
   5209.346    6.108643e-17   2.299457e-18   8.837667e-17  
   5210.574    6.072294e-17   2.310552e-18   9.124670e-17  
   5211.803    5.626371e-17   2.263709e-18   9.167636e-17  
   5213.032    5.541078e-17   2.243412e-18   8.923740e-17  
   5214.261    5.190954e-17   2.200325e-18   8.761486e-17  
   5215.490    4.828893e-17   2.149132e-18   8.595681e-17  
   5216.718    4.548842e-17   2.141941e-18   8.683974e-17  
   5217.947    4.304218e-17   2.136812e-18   8.996595e-17  
   5219.176    4.331505e-17   2.145726e-18   9.160340e-17  
   5220.405    4.212302e-17   2.135031e-18   9.177154e-17  
   5221.634    4.421350e-17   2.163191e-18   9.122000e-17  
   5222.862    4.297467e-17   2.152037e-18   9.126498e-17  
   5224.091    4.171907e-17   2.115982e-18   8.685956e-17  
   5225.320    4.459699e-17   2.113303e-18   8.136324e-17  
   5226.549    4.588218e-17   2.104754e-18   7.999865e-17  
   5227.778    4.964458e-17   2.151146e-18   8.152556e-17  
   5229.007    4.575724e-17   2.143445e-18   8.557260e-17  
   5230.235    4.285959e-17   2.115090e-18   8.607248e-17  
   5231.464    4.645119e-17   2.124070e-18   8.352095e-17  
   5232.693    4.071314e-17   2.073196e-18   8.237846e-17  
   5233.922    4.316949e-17   2.092775e-18   8.252873e-17  
   5235.151    4.325755e-17   2.111787e-18   8.480092e-17  
   5236.379    4.619586e-17   2.166665e-18   8.760241e-17  
   5237.608    5.313157e-17   2.239013e-18   8.953219e-17  
   5238.837    5.078051e-17   2.212857e-18   8.971899e-17  
   5240.066    4.974832e-17   2.193416e-18   8.700433e-17  
   5241.295    4.768179e-17   2.163133e-18   8.444066e-17  
   5242.523    4.587505e-17   2.132145e-18   8.423389e-17  
   5243.752    3.725998e-17   2.059775e-18   8.531394e-17  
   5244.981    4.189549e-17   2.082597e-18   8.348521e-17  
   5246.210    4.027676e-17   2.066711e-18   8.305336e-17  
   5247.439    4.118902e-17   2.080563e-18   8.181815e-17  
   5248.667    3.804836e-17   2.050405e-18   8.086418e-17  
   5249.896    4.128487e-17   2.076708e-18   8.079736e-17  
   5251.125    3.729344e-17   2.018309e-18   7.945786e-17  
   5252.354    4.182694e-17   2.069807e-18   7.942417e-17  
   5253.583    3.941628e-17   2.058565e-18   8.119384e-17  
   5254.811    3.968964e-17   2.070912e-18   8.142247e-17  
   5256.040    3.944978e-17   2.089383e-18   8.378680e-17  
   5257.269    4.076491e-17   2.091064e-18   8.324700e-17  
   5258.498    4.234089e-17   2.095021e-18   8.140644e-17  
   5259.727    4.627634e-17   2.109614e-18   7.935925e-17  
   5260.955    3.706673e-17   1.999161e-18   7.498051e-17  
   5262.184    3.720655e-17   1.985526e-18   7.245252e-17  
   5263.413    4.197546e-17   2.017076e-18   6.911467e-17  
   5264.642    3.844140e-17   1.986168e-18   6.948401e-17  
   5265.871    4.059837e-17   2.003347e-18   6.922413e-17  
   5267.099    3.929056e-17   1.988269e-18   6.910753e-17  
   5268.328    3.987661e-17   1.989648e-18   6.922701e-17  
   5269.557    4.463859e-17   2.037585e-18   6.863762e-17  
   5270.786    3.910490e-17   2.012404e-18   7.106526e-17  
   5272.015    4.203840e-17   2.055745e-18   7.458945e-17  
   5273.243    4.084131e-17   2.048155e-18   7.430363e-17  
   5274.472    4.781829e-17   2.128349e-18   7.454021e-17  
   5275.701    4.883462e-17   2.135057e-18   7.625212e-17  
   5276.930    5.188732e-17   2.168108e-18   7.562456e-17  
   5278.159    4.504665e-17   2.112383e-18   7.717677e-17  
   5279.387    4.623182e-17   2.105985e-18   7.522141e-17  
   5280.616    4.882667e-17   2.133403e-18   7.327904e-17  
   5281.845    4.120175e-17   2.029306e-18   7.112166e-17  
   5283.074    4.301775e-17   2.055998e-18   7.204519e-17  
   5284.303    3.648437e-17   1.999624e-18   7.370991e-17  
   5285.531    3.677175e-17   2.009944e-18   7.500376e-17  
   5286.760    4.297326e-17   2.082899e-18   7.697611e-17  
   5287.989    3.995412e-17   2.050653e-18   7.633887e-17  
   5289.218    3.727016e-17   2.036897e-18   7.738139e-17  
   5290.447    3.898143e-17   2.042995e-18   7.627625e-17  
   5291.675    4.211518e-17   2.068700e-18   7.544707e-17  
   5292.904    4.004695e-17   2.050463e-18   7.527724e-17  
   5294.133    4.135355e-17   2.065513e-18   7.497939e-17  
   5295.362    4.192993e-17   2.048331e-18   7.251002e-17  
   5296.591    4.170494e-17   2.062782e-18   7.206917e-17  
   5297.819    4.481561e-17   2.090768e-18   7.232356e-17  
   5299.048    4.341571e-17   2.071826e-18   7.223646e-17  
   5300.277    4.138732e-17   2.078893e-18   7.452824e-17  
   5301.506    4.203775e-17   2.058595e-18   7.284053e-17  
   5302.735    3.976021e-17   2.042446e-18   7.269659e-17  
   5303.963    4.691835e-17   2.119050e-18   7.324376e-17  
   5305.192    4.691833e-17   2.142090e-18   7.517441e-17  
   5306.421    4.484046e-17   2.108188e-18   7.403125e-17  
   5307.650    4.219719e-17   2.070055e-18   7.353642e-17  
   5308.879    4.039496e-17   2.061967e-18   7.430402e-17  
   5310.107    4.306190e-17   2.093470e-18   7.442510e-17  
   5311.336    4.406472e-17   2.109524e-18   7.448746e-17  
   5312.565    4.315497e-17   2.089819e-18   7.408290e-17  
   5313.794    4.538145e-17   2.116343e-18   7.313735e-17  
   5315.023    4.759194e-17   2.121587e-18   7.164114e-17  
   5316.252    5.086362e-17   2.154088e-18   7.111360e-17  
   5317.480    5.007159e-17   2.160206e-18   7.282805e-17  
   5318.709    4.650208e-17   2.114992e-18   7.256444e-17  
   5319.938    4.604087e-17   2.110003e-18   7.229797e-17  
   5321.167    4.580181e-17   2.111908e-18   7.104410e-17  
   5322.396    4.283276e-17   2.074585e-18   6.982105e-17  
   5323.624    4.472686e-17   2.089089e-18   6.913306e-17  
   5324.853    4.385870e-17   2.077695e-18   6.841940e-17  
   5326.082    4.270469e-17   2.048484e-18   6.594987e-17  
   5327.311    4.600108e-17   2.091185e-18   6.606396e-17  
   5328.540    4.408859e-17   2.096543e-18   6.888319e-17  
   5329.768    4.314182e-17   2.117450e-18   7.262269e-17  
   5330.997    4.024956e-17   2.084401e-18   7.284279e-17  
   5332.226    4.050508e-17   2.060465e-18   7.045885e-17  
   5333.455    4.094228e-17   2.068842e-18   7.073286e-17  
   5334.684    3.959120e-17   2.055565e-18   7.159974e-17  
   5335.912    4.153341e-17   2.070131e-18   7.269887e-17  
   5337.141    4.016442e-17   2.059263e-18   7.184425e-17  
   5338.370    3.761236e-17   2.025392e-18   6.875925e-17  
   5339.599    3.747924e-17   2.015962e-18   6.809571e-17  
   5340.828    3.956808e-17   2.035114e-18   6.766069e-17  
   5342.056    3.908726e-17   2.050687e-18   7.000036e-17  
   5343.285    3.879499e-17   2.051573e-18   7.080758e-17  
   5344.514    3.718159e-17   2.042825e-18   7.184039e-17  
   5345.743    4.089123e-17   2.072480e-18   7.001433e-17  
   5346.972    4.096179e-17   2.065829e-18   6.942967e-17  
   5348.200    4.039836e-17   2.060674e-18   7.025172e-17  
   5349.429    4.019734e-17   2.069388e-18   7.069680e-17  
   5350.658    4.285033e-17   2.094259e-18   7.116679e-17  
   5351.887    4.137404e-17   2.087014e-18   7.202468e-17  
   5353.116    3.737748e-17   2.035495e-18   7.124866e-17  
   5354.344    4.301330e-17   2.107094e-18   7.292878e-17  
   5355.573    4.941130e-17   2.185900e-18   7.403719e-17  
   5356.802    4.911236e-17   2.178181e-18   7.316917e-17  
   5358.031    5.189379e-17   2.214268e-18   7.359354e-17  
   5359.260    5.246382e-17   2.198973e-18   7.212432e-17  
   5360.488    5.090532e-17   2.178103e-18   7.156073e-17  
   5361.717    4.899101e-17   2.169703e-18   7.122858e-17  
   5362.946    4.566757e-17   2.122695e-18   6.905799e-17  
   5364.175    3.807044e-17   2.042260e-18   6.968557e-17  
   5365.404    4.293030e-17   2.097129e-18   6.954049e-17  
   5366.632    4.234427e-17   2.097939e-18   6.982014e-17  
   5367.861    4.401371e-17   2.110825e-18   6.868232e-17  
   5369.090    4.132368e-17   2.079846e-18   6.795419e-17  
   5370.319    3.971410e-17   2.056840e-18   6.776330e-17  
   5371.548    3.687633e-17   2.037804e-18   6.811142e-17  
   5372.776    3.721931e-17   2.052435e-18   7.062302e-17  
   5374.005    3.917291e-17   2.079814e-18   7.274223e-17  
   5375.234    4.272223e-17   2.118305e-18   7.224977e-17  
   5376.463    3.974482e-17   2.092996e-18   7.302520e-17  
   5377.692    4.430349e-17   2.123153e-18   7.160621e-17  
   5378.920    4.130734e-17   2.098353e-18   7.175164e-17  
   5380.149    4.445496e-17   2.130708e-18   7.063512e-17  
   5381.378    3.979294e-17   2.082719e-18   6.907650e-17  
   5382.607    3.940556e-17   2.067982e-18   6.884525e-17  
   5383.836    4.192356e-17   2.094698e-18   6.887118e-17  
   5385.064    3.945563e-17   2.073785e-18   7.014473e-17  
   5386.293    3.746486e-17   2.059348e-18   7.050549e-17  
   5387.522    4.082120e-17   2.078678e-18   6.970589e-17  
   5388.751    4.292445e-17   2.104267e-18   6.866193e-17  
   5389.980    3.797391e-17   2.064290e-18   6.829031e-17  
   5391.208    4.081616e-17   2.088856e-18   6.830597e-17  
   5392.437    4.090826e-17   2.087538e-18   6.807889e-17  
   5393.666    3.966801e-17   2.064575e-18   6.709501e-17  
   5394.895    3.849599e-17   2.053820e-18   6.664719e-17  
   5396.124    3.630501e-17   2.036880e-18   6.675303e-17  
   5397.353    4.062658e-17   2.076259e-18   6.775068e-17  
   5398.581    3.895365e-17   2.064066e-18   6.642442e-17  
   5399.810    4.163987e-17   2.101440e-18   6.854963e-17  
   5401.039    3.972916e-17   2.082609e-18   6.882321e-17  
   5402.268    3.720194e-17   2.042818e-18   6.643298e-17  
   5403.497    4.010276e-17   2.066860e-18   6.548507e-17  
   5404.725    4.495063e-17   2.108194e-18   6.394724e-17  
   5405.954    4.471667e-17   2.116375e-18   6.494869e-17  
   5407.183    4.170929e-17   2.100042e-18   6.607359e-17  
   5408.412    3.909398e-17   2.055715e-18   6.574213e-17  
   5409.641    3.997931e-17   2.058264e-18   6.414673e-17  
   5410.869    3.908396e-17   2.058490e-18   6.424200e-17  
   5412.098    3.571591e-17   2.047940e-18   6.802056e-17  
   5413.327    4.263260e-17   2.106708e-18   6.603668e-17  
   5414.556    3.715412e-17   2.056713e-18   6.689117e-17  
   5415.785    3.939290e-17   2.084594e-18   6.674317e-17  
   5417.013    4.086783e-17   2.096641e-18   6.738854e-17  
   5418.242    3.924717e-17   2.076528e-18   6.719553e-17  
   5419.471    4.035585e-17   2.077359e-18   6.539655e-17  
   5420.700    3.828249e-17   2.062912e-18   6.613557e-17  
   5421.929    3.741752e-17   2.037801e-18   6.451586e-17  
   5423.157    3.600875e-17   2.020627e-18   6.408127e-17  
   5424.386    4.104636e-17   2.077822e-18   6.416339e-17  
   5425.615    3.795040e-17   2.067953e-18   6.670498e-17  
   5426.844    3.995075e-17   2.076481e-18   6.548875e-17  
   5428.073    3.784016e-17   2.045555e-18   6.344845e-17  
   5429.301    3.959886e-17   2.050870e-18   6.297716e-17  
   5430.530    3.605869e-17   2.017764e-18   6.307258e-17  
   5431.759    3.692880e-17   2.024594e-18   6.331068e-17  
   5432.988    3.950933e-17   2.049771e-18   6.268605e-17  
   5434.217    3.763021e-17   2.045437e-18   6.378369e-17  
   5435.445    3.464399e-17   2.018568e-18   6.383403e-17  
   5436.674    4.027660e-17   2.079838e-18   6.455003e-17  
   5437.903    3.741762e-17   2.054003e-18   6.554387e-17  
   5439.132    3.711442e-17   2.050935e-18   6.610815e-17  
   5440.361    3.550706e-17   2.037632e-18   6.645216e-17  
   5441.589    3.573042e-17   2.035059e-18   6.584234e-17  
   5442.818    3.956465e-17   2.081798e-18   6.569975e-17  
   5444.047    3.634436e-17   2.033236e-18   6.380015e-17  
   5445.276    3.410048e-17   1.991341e-18   6.153821e-17  
   5446.505    3.831361e-17   2.037169e-18   6.092657e-17  
   5447.733    3.540884e-17   2.002361e-18   6.241805e-17  
   5448.962    3.681088e-17   2.053450e-18   6.496464e-17  
   5450.191    3.560290e-17   2.031002e-18   6.530057e-17  
   5451.420    3.838690e-17   2.056832e-18   6.354688e-17  
   5452.649    3.630296e-17   2.027425e-18   6.299592e-17  
   5453.877    3.777083e-17   2.024348e-18   6.097901e-17  
   5455.106    3.840700e-17   2.029593e-18   6.013868e-17  
   5456.335    4.186198e-17   2.071191e-18   6.127190e-17  
   5457.564    3.805771e-17   2.042610e-18   6.362764e-17  
   5458.793    3.731344e-17   2.083000e-18   6.710675e-17  
   5460.021    3.610532e-17   2.056300e-18   6.672504e-17  
   5461.250    3.631745e-17   2.053841e-18   6.551486e-17  
   5462.479    3.826342e-17   2.062831e-18   6.322661e-17  
   5463.708    3.523941e-17   2.012367e-18   6.137170e-17  
   5464.937    3.652298e-17   2.033133e-18   6.230753e-17  
   5466.165    3.768575e-17   2.047775e-18   6.215315e-17  
   5467.394    3.933731e-17   2.060778e-18   6.259040e-17  
   5468.623    3.742862e-17   2.040607e-18   6.235643e-17  
   5469.852    4.263141e-17   2.087021e-18   6.136565e-17  
   5471.081    3.585892e-17   2.018238e-18   6.195747e-17  
   5472.309    3.867032e-17   2.048595e-18   6.117841e-17  
   5473.538    3.836392e-17   2.050072e-18   6.108490e-17  
   5474.767    3.482453e-17   1.994732e-18   5.923569e-17  
   5475.996    3.830924e-17   2.026788e-18   5.830060e-17  
   5477.225    3.683001e-17   2.028704e-18   5.958044e-17  
   5478.454    3.530139e-17   2.000788e-18   5.921040e-17  
   5479.682    3.548680e-17   2.004366e-18   6.038757e-17  
   5481.270    2.359608e-17   5.785793e-18   4.381103e-17  
   5482.457    3.622437e-17   5.945517e-18   4.403137e-17  
   5483.644    3.222567e-17   5.747214e-18   4.220260e-17  
   5484.830    2.027687e-17   5.413129e-18   3.787124e-17  
   5486.017    2.925736e-17   5.739726e-18   4.665556e-17  
   5487.204    3.345595e-17   5.734687e-18   4.325859e-17  
   5488.391    2.994622e-17   5.781418e-18   4.884316e-17  
   5489.578    2.873225e-17   5.516138e-18   4.115959e-17  
   5490.765    4.157880e-17   5.741993e-18   4.324058e-17  
   5491.952    1.899038e-17   5.302736e-18   4.581393e-17  
   5493.139    4.655455e-17   5.749124e-18   3.935965e-17  
   5494.326    4.016067e-17   5.741416e-18   4.356241e-17  
   5495.513    3.063979e-17   5.400082e-18   4.632197e-17  
   5496.700    3.277990e-17   5.311037e-18   4.161206e-17  
   5497.887    1.948316e-17   5.043369e-18   4.372351e-17  
   5499.074    3.934020e-17   5.460957e-18   4.360290e-17  
   5500.261    2.663730e-17   5.207466e-18   4.656817e-17  
   5501.448    1.883646e-17   4.930347e-18   4.381625e-17  
   5502.635    3.522537e-17   5.198507e-18   4.153262e-17  
   5503.822    3.387953e-17   5.218148e-18   4.276939e-17  
   5505.009    4.970848e-17   5.428850e-18   3.945533e-17  
   5506.196    5.024954e-17   5.439763e-18   4.022720e-17  
   5507.383    2.807929e-17   5.044541e-18   4.601151e-17  
   5508.570    3.474400e-17   5.050122e-18   4.321810e-17  
   5509.757    3.739624e-17   5.152234e-18   4.658944e-17  
   5510.944    4.608440e-17   5.033527e-18   3.690770e-17  
   5512.131    4.023983e-17   5.044243e-18   4.310932e-17  
   5513.318    3.540236e-17   4.936350e-18   4.338849e-17  
   5514.505    4.318627e-17   5.087055e-18   4.382215e-17  
   5515.692    3.797884e-17   4.959883e-18   4.432564e-17  
   5516.879    2.637085e-17   4.654385e-18   4.559261e-17  
   5518.066    4.112266e-17   4.932915e-18   4.573488e-17  
   5519.253    3.620667e-17   4.763946e-18   4.303342e-17  
   5520.440    3.116816e-17   4.665091e-18   4.129310e-17  
   5521.627    3.296348e-17   4.585602e-18   3.812255e-17  
   5522.814    3.171699e-17   4.649683e-18   4.588554e-17  
   5524.001    2.305869e-17   4.337198e-18   3.781988e-17  
   5525.187    3.142813e-17   4.490534e-18   4.143191e-17  
   5526.374    4.646608e-17   4.784198e-18   4.437230e-17  
   5527.561    1.980382e-17   4.173192e-18   3.853134e-17  
   5528.748    3.003330e-17   4.293862e-18   4.026946e-17  
   5529.935    3.747581e-17   4.434127e-18   4.069708e-17  
   5531.122    3.241279e-17   4.323296e-18   4.164500e-17  
   5532.309    4.685143e-17   4.552178e-18   3.894682e-17  
   5533.496    2.629748e-17   4.180159e-18   4.411425e-17  
   5534.683    3.622284e-17   4.308361e-18   4.221352e-17  
   5535.870    3.053681e-17   4.271926e-18   4.648975e-17  
   5537.057    4.066877e-17   4.391433e-18   4.357821e-17  
   5538.244    4.508617e-17   4.360228e-18   4.142826e-17  
   5539.431    2.800681e-17   4.051686e-18   4.361565e-17  
   5540.618    1.967281e-17   3.932465e-18   4.892915e-17  
   5541.805    2.593151e-17   3.918386e-18   4.437107e-17  
   5542.992    3.269588e-17   4.062385e-18   4.588367e-17  
   5544.179    2.582819e-17   3.847117e-18   4.209434e-17  
   5545.366    3.664971e-17   4.017918e-18   4.313248e-17  
   5546.553    4.007934e-17   4.046432e-18   4.171930e-17  
   5547.740    2.715828e-17   3.831416e-18   4.420159e-17  
   5548.927    3.398381e-17   3.855317e-18   4.143570e-17  
   5550.114    3.299672e-17   3.833677e-18   4.041725e-17  
   5551.301    2.712501e-17   3.694628e-18   4.142111e-17  
   5552.488    2.793582e-17   3.621459e-18   4.022517e-17  
   5553.675    3.615520e-17   3.737105e-18   3.897408e-17  
   5554.862    2.979631e-17   3.618906e-18   4.162106e-17  
   5556.049    2.695950e-17   3.569738e-18   4.204562e-17  
   5557.236    2.677562e-17   3.520850e-18   4.133323e-17  
   5558.423    3.383086e-17   3.651119e-18   4.094707e-17  
   5559.610    1.931712e-17   3.348675e-18   4.211807e-17  
   5560.797    4.497097e-17   3.777988e-18   4.106879e-17  
   5561.984    3.413433e-17   3.554922e-18   4.139229e-17  
   5563.171    3.075283e-17   3.510850e-18   4.105923e-17  
   5564.358    3.217707e-17   3.471734e-18   4.167410e-17  
   5565.545    3.886153e-17   3.606292e-18   4.158124e-17  
   5566.731    3.021692e-17   3.707703e-18   6.240549e-17  
   5567.918    4.249305e-17   5.019610e-18   1.527478e-16  
   5569.105    2.830740e-17   6.631480e-18   3.345483e-16  
   5570.292    3.878502e-17   7.585820e-18   4.497971e-16  
   5571.479    4.787105e-17   7.963616e-18   5.002862e-16  
   5572.666    3.673753e-17   7.882232e-18   5.068945e-16  
   5573.853    3.900845e-17   7.553585e-18   4.634049e-16  
   5575.040    6.361082e-17   6.575124e-18   3.153885e-16  
   5576.227    5.000507e-17   4.927081e-18   1.527060e-16  
   5577.414    3.896202e-17   3.892024e-18   8.030030e-17  
   5578.601    3.472725e-17   3.341284e-18   4.860822e-17  
   5579.788    3.502798e-17   3.167855e-18   4.006218e-17  
   5580.975    3.118246e-17   3.103289e-18   4.145942e-17  
   5582.162    3.203176e-17   3.101012e-18   4.155196e-17  
   5583.349    3.367334e-17   3.067353e-18   3.955133e-17  
   5584.536    2.804782e-17   2.918038e-18   3.887926e-17  
   5585.723    3.410743e-17   3.001993e-18   3.855439e-17  
   5586.910    2.605651e-17   2.823585e-18   3.754429e-17  
   5588.097    3.487584e-17   2.961345e-18   3.639305e-17  
   5589.284    2.792239e-17   2.888510e-18   4.003627e-17  
   5590.471    3.533204e-17   2.936572e-18   3.978566e-17  
   5591.658    4.025616e-17   3.003505e-18   3.868154e-17  
   5592.845    3.522648e-17   2.911130e-18   3.867785e-17  
   5594.032    3.175672e-17   2.803632e-18   3.626221e-17  
   5595.219    3.035874e-17   2.761925e-18   3.707543e-17  
   5596.406    3.498433e-17   2.847265e-18   3.989600e-17  
   5597.593    3.654839e-17   2.828168e-18   3.874994e-17  
   5598.780    2.620868e-17   2.701485e-18   3.990188e-17  
   5599.967    3.560230e-17   2.826067e-18   4.177337e-17  
   5601.154    3.731168e-17   2.832682e-18   4.169937e-17  
   5602.341    3.327407e-17   2.759562e-18   4.143831e-17  
   5603.528    3.711786e-17   2.778662e-18   4.079801e-17  
   5604.715    3.781651e-17   2.741475e-18   3.956767e-17  
   5605.902    3.721117e-17   2.682668e-18   3.817627e-17  
   5607.088    3.464451e-17   2.641584e-18   3.813464e-17  
   5608.275    3.104166e-17   2.577236e-18   3.776862e-17  
   5609.462    3.138592e-17   2.557730e-18   3.856365e-17  
   5610.649    4.061920e-17   2.687731e-18   3.835619e-17  
   5611.836    3.828430e-17   2.611592e-18   3.695555e-17  
   5613.023    3.291964e-17   2.520329e-18   3.779208e-17  
   5614.210    3.685739e-17   2.569762e-18   3.854099e-17  
   5615.397    3.577399e-17   2.521869e-18   3.818683e-17  
   5616.584    3.553844e-17   2.541272e-18   4.182141e-17  
   5617.771    3.528638e-17   2.521944e-18   4.043906e-17  
   5618.958    3.613579e-17   2.513730e-18   4.051812e-17  
   5620.145    4.002501e-17   2.543493e-18   3.907466e-17  
   5621.332    3.470928e-17   2.468639e-18   4.159128e-17  
   5622.519    3.881303e-17   2.488679e-18   3.963518e-17  
   5623.706    3.267767e-17   2.382830e-18   3.975894e-17  
   5624.893    3.684501e-17   2.407865e-18   3.763647e-17  
   5626.080    3.536211e-17   2.380371e-18   3.810700e-17  
   5627.267    3.537168e-17   2.325867e-18   3.642108e-17  
   5628.454    3.474492e-17   2.348789e-18   3.838269e-17  
   5629.641    3.594511e-17   2.328990e-18   3.815212e-17  
   5630.828    3.530058e-17   2.287509e-18   3.591205e-17  
   5632.015    3.091693e-17   2.307149e-18   4.128601e-17  
   5633.202    2.982377e-17   2.651016e-18   4.547648e-17  
   5634.389    4.428652e-17   2.785349e-18   9.413664e-17  
   5635.576    4.204482e-17   2.778105e-18   5.862514e-17  
   5636.763    3.129052e-17   2.622693e-18   3.670362e-17  
   5637.950    3.717339e-17   2.692895e-18   3.753713e-17  
   5639.137    3.763978e-17   2.242906e-18   3.770136e-17  
   5640.000    3.646113e-17   2.224826e-18   3.883029e-17  
   5641.511    3.427296e-17   2.181588e-18   3.813530e-17  
   5642.698    3.582246e-17   2.180592e-18   3.688922e-17  
   5643.885    3.552810e-17   2.150823e-18   3.710393e-17  
   5645.072    3.543757e-17   2.157354e-18   3.841938e-17  
   5646.259    3.278971e-17   2.104448e-18   3.748663e-17  
   5647.446    3.298821e-17   2.099573e-18   3.712290e-17  
   5648.632    3.732832e-17   2.108349e-18   3.591982e-17  
   5649.819    3.567698e-17   2.102778e-18   3.698100e-17  
   5651.006    3.343892e-17   2.044259e-18   3.637845e-17  
   5652.193    3.627631e-17   2.054079e-18   3.449840e-17  
   5653.380    3.328636e-17   2.029292e-18   3.607681e-17  
   5654.567    3.855606e-17   2.049070e-18   3.383793e-17  
   5655.754    3.919448e-17   2.064062e-18   3.498764e-17  
   5656.941    3.435138e-17   2.017867e-18   3.753259e-17  
   5658.128    3.257387e-17   1.971767e-18   3.699152e-17  
   5659.315    3.327438e-17   1.983496e-18   3.703922e-17  
   5660.502    3.137141e-17   1.951606e-18   3.693220e-17  
   5661.689    3.043170e-17   1.913193e-18   3.738301e-17  
   5662.876    3.700609e-17   2.009839e-18   3.895296e-17  
   5664.063    3.630377e-17   1.973778e-18   3.714167e-17  
   5665.250    3.923689e-17   2.003252e-18   3.739809e-17  
   5666.437    3.105624e-17   1.885973e-18   3.705171e-17  
   5667.624    3.294613e-17   1.890532e-18   3.715450e-17  
   5668.811    3.651910e-17   1.943362e-18   3.694977e-17  
   5669.998    3.117229e-17   1.856906e-18   3.731557e-17  
   5671.185    3.776610e-17   1.926380e-18   3.627260e-17  
   5672.372    3.697176e-17   1.906517e-18   3.671603e-17  
   5673.559    3.608031e-17   1.877563e-18   3.621286e-17  
   5674.746    3.431949e-17   1.854588e-18   3.631794e-17  
   5675.933    3.601533e-17   1.865608e-18   3.571028e-17  
   5677.120    3.660116e-17   1.854128e-18   3.441637e-17  
   5678.307    3.344684e-17   1.806412e-18   3.459614e-17  
   5679.494    3.758083e-17   1.870535e-18   3.590904e-17  
   5680.681    3.152086e-17   1.787392e-18   3.547259e-17  
   5681.868    3.769975e-17   1.822879e-18   3.521338e-17  
   5683.055    3.279083e-17   1.564082e-18   3.520521e-17  
   5684.242    2.881198e-17   1.509098e-18   3.612004e-17  
   5685.429    3.339326e-17   1.570821e-18   3.603602e-17  
   5686.616    3.460482e-17   1.551850e-18   3.521007e-17  
   5687.803    3.204176e-17   1.504703e-18   3.468824e-17  
   5688.989    3.802948e-17   1.563958e-18   3.321304e-17  
   5690.176    3.565834e-17   1.535415e-18   3.434434e-17  
   5691.363    3.821865e-17   1.572657e-18   3.507684e-17  
   5692.550    3.336380e-17   1.515404e-18   3.542226e-17  
   5693.737    3.512322e-17   1.734260e-18   3.471558e-17  
   5694.924    3.675929e-17   1.748430e-18   3.494756e-17  
   5696.111    3.180748e-17   1.677879e-18   3.530917e-17  
   5697.298    3.452860e-17   1.696664e-18   3.354292e-17  
   5698.485    3.380437e-17   1.681783e-18   3.404107e-17  
   5699.672    3.105417e-17   1.649624e-18   3.519511e-17  
   5700.859    3.331488e-17   1.673363e-18   3.511504e-17  
   5702.046    3.699779e-17   1.707407e-18   3.519545e-17  
   5703.233    3.028354e-17   1.635978e-18   3.517162e-17  
   5704.420    3.595455e-17   1.680534e-18   3.421177e-17  
   5705.607    3.365254e-17   1.642783e-18   3.356734e-17  
   5706.794    3.625105e-17   1.652988e-18   3.258724e-17  
   5707.981    3.377436e-17   1.626472e-18   3.299507e-17  
   5709.168    3.487696e-17   1.618040e-18   3.294869e-17  
   5710.355    3.390903e-17   1.624598e-18   3.377971e-17  
   5711.542    3.039351e-17   1.556015e-18   3.251514e-17  
   5712.729    3.279288e-17   1.595062e-18   3.346732e-17  
   5713.916    3.790784e-17   1.641072e-18   3.321897e-17  
   5715.103    3.420909e-17   1.593563e-18   3.271713e-17  
   5716.290    3.052929e-17   1.560764e-18   3.300638e-17  
   5717.477    3.429823e-17   1.588423e-18   3.337224e-17  
   5718.664    3.210110e-17   1.560395e-18   3.323431e-17  
   5719.851    3.466936e-17   1.572198e-18   3.242394e-17  
   5721.038    3.580511e-17   1.568920e-18   3.192855e-17  
   5722.225    3.393776e-17   1.544668e-18   3.201877e-17  
   5723.412    3.226014e-17   1.537083e-18   3.182775e-17  
   5724.599    3.426300e-17   1.542479e-18   3.220323e-17  
   5725.786    3.525485e-17   1.561038e-18   3.256996e-17  
   5726.973    3.168479e-17   1.515137e-18   3.280571e-17  
   5728.160    3.263716e-17   1.513410e-18   3.187803e-17  
   5729.347    3.254585e-17   1.502797e-18   3.234684e-17  
   5730.533    3.477949e-17   1.517521e-18   3.115740e-17  
   5731.720    3.441048e-17   1.523935e-18   3.138908e-17  
   5732.907    3.418868e-17   1.506013e-18   3.139107e-17  
   5734.094    3.175863e-17   1.471384e-18   3.088883e-17  
   5735.281    3.109446e-17   1.468838e-18   3.202505e-17  
   5736.468    3.135393e-17   1.462919e-18   3.190996e-17  
   5737.655    3.433992e-17   1.494192e-18   3.153025e-17  
   5738.842    2.850650e-17   1.414731e-18   3.058679e-17  
   5740.029    3.148826e-17   1.450931e-18   3.107337e-17  
   5741.216    3.320450e-17   1.466928e-18   3.150646e-17  
   5742.403    3.172856e-17   1.446833e-18   3.140152e-17  
   5743.590    3.012729e-17   1.432441e-18   3.150028e-17  
   5744.777    3.163864e-17   1.435921e-18   3.072446e-17  
   5745.964    2.913004e-17   1.416293e-18   3.163241e-17  
   5747.151    3.191509e-17   1.439486e-18   3.177329e-17  
   5748.338    3.065927e-17   1.419381e-18   3.122968e-17  
   5749.525    3.280153e-17   1.437128e-18   3.120393e-17  
   5750.712    3.275478e-17   1.437821e-18   3.174188e-17  
   5751.899    2.924223e-17   1.388818e-18   3.084824e-17  
   5753.086    3.200590e-17   1.420751e-18   3.087499e-17  
   5754.273    3.076492e-17   1.397499e-18   2.942251e-17  
   5755.460    3.197997e-17   1.401386e-18   2.965466e-17  
   5756.647    3.284892e-17   1.412808e-18   3.013783e-17  
   5757.834    3.137669e-17   1.398498e-18   3.064967e-17  
   5759.021    3.233727e-17   1.397907e-18   3.055822e-17  
   5760.208    3.193334e-17   1.395535e-18   3.070563e-17  
   5761.395    3.335906e-17   1.421923e-18   3.210099e-17  
   5762.582    3.193492e-17   1.404339e-18   3.224233e-17  
   5763.769    3.119001e-17   1.388480e-18   3.170892e-17  
   5764.956    3.235761e-17   1.397167e-18   3.135477e-17  
   5766.143    3.389528e-17   1.401438e-18   3.130976e-17  
   5767.330    3.379389e-17   1.390957e-18   2.947241e-17  
   5768.517    3.110045e-17   1.362553e-18   3.035857e-17  
   5769.704    3.288603e-17   1.381709e-18   3.064613e-17  
   5770.890    3.168446e-17   1.368387e-18   3.050617e-17  
   5772.077    3.066786e-17   1.354077e-18   3.040413e-17  
   5773.264    3.007287e-17   1.338846e-18   2.959891e-17  
   5774.451    3.212511e-17   1.358447e-18   2.974509e-17  
   5775.638    3.207720e-17   1.357666e-18   3.003023e-17  
   5776.825    3.101915e-17   1.353455e-18   2.987835e-17  
   5778.012    2.806138e-17   1.319907e-18   3.064016e-17  
   5779.199    3.127474e-17   1.336639e-18   2.922096e-17  
   5780.386    3.108206e-17   1.335148e-18   2.960857e-17  
   5781.573    3.095578e-17   1.346289e-18   3.049853e-17  
   5782.760    3.723672e-17   1.401989e-18   2.956544e-17  
   5783.947    3.057130e-17   1.344476e-18   3.047697e-17  
   5785.134    3.375181e-17   1.366278e-18   3.058495e-17  
   5786.321    3.245792e-17   1.349025e-18   3.076115e-17  
   5787.508    3.174871e-17   1.342278e-18   3.078212e-17  
   5788.695    2.855707e-17   1.313738e-18   3.197276e-17  
   5789.882    3.565965e-17   1.389196e-18   3.196910e-17  
   5791.069    3.465739e-17   1.365128e-18   3.045069e-17  
   5792.256    3.159899e-17   1.325463e-18   3.049793e-17  
   5793.443    3.200478e-17   1.343513e-18   3.176659e-17  
   5794.630    3.290015e-17   1.343712e-18   3.118451e-17  
   5795.817    3.336179e-17   1.346099e-18   3.137362e-17  
   5797.004    3.164135e-17   1.335100e-18   3.199262e-17  
   5798.191    3.493874e-17   1.360376e-18   3.112485e-17  
   5799.378    3.356167e-17   1.344894e-18   3.146302e-17  
   5800.565    3.128362e-17   1.325049e-18   3.225549e-17  
   5801.752    2.906935e-17   1.313698e-18   3.288669e-17  
   5802.939    3.322297e-17   1.336030e-18   3.168020e-17  
   5804.126    3.358516e-17   1.351848e-18   3.225284e-17  
   5805.313    3.208558e-17   1.337985e-18   3.260201e-17  
   5806.500    3.076674e-17   1.329219e-18   3.383126e-17  
   5807.687    3.123432e-17   1.317531e-18   3.253272e-17  
   5808.874    2.971563e-17   1.312013e-18   3.301206e-17  
   5810.061    3.165364e-17   1.327831e-18   3.279202e-17  
   5811.248    3.295053e-17   1.337561e-18   3.397946e-17  
   5812.434    3.449241e-17   1.361243e-18   3.447896e-17  
   5813.621    2.991396e-17   1.311542e-18   3.456382e-17  
   5814.808    3.135600e-17   1.330421e-18   3.451598e-17  
   5815.995    3.264056e-17   1.350200e-18   3.525250e-17  
   5817.182    3.051117e-17   1.333771e-18   3.594392e-17  
   5818.369    2.853242e-17   1.317854e-18   3.585624e-17  
   5819.556    2.982259e-17   1.305772e-18   3.458091e-17  
   5820.743    3.199932e-17   1.330399e-18   3.425065e-17  
   5821.930    2.919217e-17   1.295201e-18   3.487920e-17  
   5823.117    3.199746e-17   1.326213e-18   3.460631e-17  
   5824.304    2.956051e-17   1.300533e-18   3.484306e-17  
   5825.491    2.898864e-17   1.305550e-18   3.470874e-17  
   5826.678    3.413881e-17   1.349029e-18   3.546130e-17  
   5827.865    2.980816e-17   1.316745e-18   3.544980e-17  
   5829.052    3.265439e-17   1.338295e-18   3.573194e-17  
   5830.239    3.125433e-17   1.315869e-18   3.480491e-17  
   5831.426    3.223543e-17   1.319678e-18   3.439753e-17  
   5832.613    3.412252e-17   1.336369e-18   3.515970e-17  
   5833.800    3.075610e-17   1.307625e-18   3.527986e-17  
   5834.987    3.136520e-17   1.315557e-18   3.499541e-17  
   5836.174    2.945574e-17   1.305822e-18   3.617612e-17  
   5837.361    3.072943e-17   1.316377e-18   3.575672e-17  
   5838.548    2.757449e-17   1.292376e-18   3.656999e-17  
   5839.735    2.855546e-17   1.308183e-18   3.708724e-17  
   5840.922    2.860042e-17   1.307060e-18   3.799588e-17  
   5842.109    2.972397e-17   1.328033e-18   3.855792e-17  
   5843.296    3.325346e-17   1.358684e-18   3.765505e-17  
   5844.483    3.375400e-17   1.355607e-18   3.688144e-17  
   5845.670    3.283960e-17   1.336984e-18   3.669889e-17  
   5846.857    2.952579e-17   1.302211e-18   3.585502e-17  
   5848.044    2.889326e-17   1.291452e-18   3.612963e-17  
   5849.231    3.258884e-17   1.310173e-18   3.445313e-17  
   5850.418    3.400110e-17   1.327926e-18   3.460238e-17  
   5851.605    3.167763e-17   1.304874e-18   3.475576e-17  
   5852.791    3.007886e-17   1.295883e-18   3.510850e-17  
   5853.978    3.085020e-17   1.284562e-18   3.305693e-17  
   5855.165    2.954163e-17   1.281191e-18   3.487878e-17  
   5856.352    3.038411e-17   1.315956e-18   3.715594e-17  
   5857.539    3.071898e-17   1.336110e-18   3.889719e-17  
   5858.726    3.194236e-17   1.372670e-18   4.180601e-17  
   5859.913    3.069711e-17   1.381499e-18   4.423632e-17  
   5861.100    3.022026e-17   1.382940e-18   4.443718e-17  
   5862.287    3.313972e-17   1.421620e-18   4.540648e-17  
   5863.474    3.168465e-17   1.409865e-18   4.561687e-17  
   5864.661    3.075116e-17   1.376450e-18   4.358527e-17  
   5865.848    3.150314e-17   1.360721e-18   4.171269e-17  
   5867.035    3.271880e-17   1.360483e-18   3.928190e-17  
   5868.222    3.184422e-17   1.344400e-18   3.937517e-17  
   5869.409    2.791329e-17   1.298524e-18   3.900899e-17  
   5870.596    3.142948e-17   1.331279e-18   3.797759e-17  
   5871.783    2.962661e-17   1.308829e-18   3.821677e-17  
   5872.970    3.479071e-17   1.340539e-18   3.641429e-17  
   5874.157    3.146954e-17   1.313608e-18   3.637274e-17  
   5875.344    2.904160e-17   1.295502e-18   3.672310e-17  
   5876.531    3.324549e-17   1.327497e-18   3.606061e-17  
   5877.718    3.044507e-17   1.308171e-18   3.646572e-17  
   5878.905    3.138999e-17   1.343081e-18   3.958541e-17  
   5880.092    3.206152e-17   1.437734e-18   4.959757e-17  
   5881.279    3.400043e-17   1.598897e-18   6.714527e-17  
   5882.466    3.020850e-17   1.678235e-18   8.144985e-17  
   5883.653    3.442772e-17   1.774216e-18   9.001020e-17  
   5884.840    3.319482e-17   1.789677e-18   9.349523e-17  
   5886.027    2.812562e-17   1.761146e-18   9.499799e-17  
   5887.214    3.652264e-17   1.800175e-18   9.167928e-17  
   5888.401    3.682566e-17   1.757822e-18   8.524813e-17  
   5889.588    3.069024e-17   1.693858e-18   8.161155e-17  
   5890.775    3.785768e-17   1.717122e-18   7.775064e-17  
   5891.962    3.533919e-17   1.666289e-18   7.404146e-17  
   5893.149    3.415227e-17   1.573258e-18   6.296669e-17  
   5894.335    3.317581e-17   1.475300e-18   5.171896e-17  
   5895.522    3.403389e-17   1.414144e-18   4.365214e-17  
   5896.709    3.390892e-17   1.379500e-18   4.019370e-17  
   5897.896    3.349795e-17   1.358037e-18   3.863897e-17  
   5899.083    3.194223e-17   1.352876e-18   3.933263e-17  
   5900.270    3.364372e-17   1.360807e-18   3.892724e-17  
   5901.457    3.575357e-17   1.377299e-18   3.781011e-17  
   5902.644    3.502915e-17   1.368768e-18   3.807726e-17  
   5903.831    3.467830e-17   1.357238e-18   3.702531e-17  
   5905.018    3.630247e-17   1.371415e-18   3.708447e-17  
   5906.205    3.619011e-17   1.377364e-18   3.887149e-17  
   5907.392    3.703758e-17   1.415753e-18   4.131185e-17  
   5908.579    3.396296e-17   1.398471e-18   4.223521e-17  
   5909.766    3.804762e-17   1.436708e-18   4.231771e-17  
   5910.953    3.670376e-17   1.427803e-18   4.263951e-17  
   5912.140    3.696454e-17   1.426450e-18   4.242928e-17  
   5913.327    3.983379e-17   1.417482e-18   3.914543e-17  
   5914.514    3.846251e-17   1.385428e-18   3.727499e-17  
   5915.701    4.006886e-17   1.410301e-18   3.751852e-17  
   5916.888    3.932734e-17   1.409192e-18   3.804333e-17  
   5918.075    3.916304e-17   1.412166e-18   3.875618e-17  
   5919.262    3.643813e-17   1.393061e-18   3.948927e-17  
   5920.449    4.189796e-17   1.440242e-18   3.931090e-17  
   5921.636    3.723084e-17   1.408039e-18   3.976181e-17  
   5922.823    3.413445e-17   1.365972e-18   3.885935e-17  
   5924.010    3.316091e-17   1.384435e-18   4.115135e-17  
   5925.197    3.576117e-17   1.413201e-18   4.243611e-17  
   5926.384    3.392501e-17   1.415556e-18   4.396806e-17  
   5927.571    3.588122e-17   1.439680e-18   4.435565e-17  
   5928.758    3.918445e-17   1.454529e-18   4.391177e-17  
   5929.945    3.525863e-17   1.412593e-18   4.343115e-17  
   5931.132    3.800536e-17   1.402267e-18   3.847980e-17  
   5932.319    3.633089e-17   1.377633e-18   3.779866e-17  
   5933.506    3.648493e-17   1.362263e-18   3.629475e-17  
   5934.692    3.801386e-17   1.371500e-18   3.579296e-17  
   5935.879    3.818797e-17   1.362363e-18   3.484512e-17  
   5937.066    4.081127e-17   1.391677e-18   3.478277e-17  
   5938.253    4.103247e-17   1.405499e-18   3.581241e-17  
   5939.440    4.022669e-17   1.414475e-18   3.761496e-17  
   5940.627    3.909280e-17   1.409020e-18   3.765454e-17  
   5941.814    3.817819e-17   1.399247e-18   3.802357e-17  
   5943.001    3.806529e-17   1.394081e-18   3.764114e-17  
   5944.188    3.221867e-17   1.363799e-18   3.957652e-17  
   5945.375    3.609054e-17   1.390768e-18   3.842202e-17  
   5946.562    3.633357e-17   1.429015e-18   4.381916e-17  
   5947.749    3.697550e-17   1.429888e-18   4.301671e-17  
   5948.936    3.640037e-17   1.424169e-18   4.251781e-17  
   5950.123    3.505129e-17   1.399222e-18   4.102674e-17  
   5951.310    3.633701e-17   1.397868e-18   3.963180e-17  
   5952.497    3.703697e-17   1.382535e-18   3.740559e-17  
   5953.684    3.655711e-17   1.373912e-18   3.686429e-17  
   5954.871    3.699328e-17   1.375973e-18   3.693363e-17  
   5956.058    3.312149e-17   1.340951e-18   3.688658e-17  
   5957.245    3.756925e-17   1.375647e-18   3.601186e-17  
   5958.432    3.388809e-17   1.325526e-18   3.507051e-17  
   5959.619    3.393076e-17   1.337030e-18   3.529149e-17  
   5960.806    3.331186e-17   1.328380e-18   3.506185e-17  
   5961.993    3.611577e-17   1.347366e-18   3.554835e-17  
   5963.180    3.437369e-17   1.343176e-18   3.557764e-17  
   5964.367    3.397239e-17   1.350404e-18   3.628988e-17  
   5965.554    3.231339e-17   1.334184e-18   3.714766e-17  
   5966.741    3.593091e-17   1.372741e-18   3.662394e-17  
   5967.928    3.194959e-17   1.329448e-18   3.674731e-17  
   5969.115    3.632557e-17   1.377332e-18   3.701679e-17  
   5970.302    3.282182e-17   1.363575e-18   3.932860e-17  
   5971.489    3.158469e-17   1.343608e-18   3.853103e-17  
   5972.676    3.326236e-17   1.366459e-18   3.860596e-17  
   5973.863    2.949386e-17   1.321480e-18   3.840110e-17  
   5975.050    3.302488e-17   1.355785e-18   3.770233e-17  
   5976.236    3.722589e-17   1.376272e-18   3.616227e-17  
   5977.423    3.589669e-17   1.345845e-18   3.442966e-17  
   5978.610    3.423192e-17   1.337911e-18   3.544749e-17  
   5979.797    3.375805e-17   1.314837e-18   3.345718e-17  
   5980.984    3.530066e-17   1.324441e-18   3.259391e-17  
   5982.171    3.608917e-17   1.338890e-18   3.322411e-17  
   5983.358    3.411357e-17   1.313996e-18   3.277391e-17  
   5984.545    3.065890e-17   1.290062e-18   3.391080e-17  
   5985.732    3.436578e-17   1.320311e-18   3.397670e-17  
   5986.919    3.553407e-17   1.343013e-18   3.416292e-17  
   5988.106    3.382851e-17   1.321008e-18   3.389827e-17  
   5989.293    3.447653e-17   1.317453e-18   3.317334e-17  
   5990.480    3.413700e-17   1.316512e-18   3.306179e-17  
   5991.667    3.498340e-17   1.321523e-18   3.280730e-17  
   5992.854    3.335060e-17   1.316892e-18   3.402398e-17  
   5994.041    3.361695e-17   1.319124e-18   3.356378e-17  
   5995.228    3.449398e-17   1.323702e-18   3.343290e-17  
   5996.415    3.324924e-17   1.313041e-18   3.439445e-17  
   5997.602    3.364873e-17   1.315413e-18   3.416139e-17  
   5998.789    3.494198e-17   1.335153e-18   3.386783e-17  
   5999.976    3.084124e-17   1.292518e-18   3.420434e-17  
   6001.163    3.108786e-17   1.290819e-18   3.356917e-17  
   6002.350    3.435435e-17   1.318444e-18   3.304628e-17  
   6003.537    3.415139e-17   1.304307e-18   3.199218e-17  
   6004.724    3.277124e-17   1.295621e-18   3.244294e-17  
   6005.911    3.327218e-17   1.290448e-18   3.193342e-17  
   6007.098    3.279527e-17   1.284534e-18   3.193386e-17  
   6008.285    3.667014e-17   1.319575e-18   3.091714e-17  
   6009.472    3.508286e-17   1.312450e-18   3.163572e-17  
   6010.659    3.403718e-17   1.290698e-18   3.106844e-17  
   6011.846    3.275464e-17   1.290319e-18   3.202588e-17  
   6013.033    3.370098e-17   1.295394e-18   3.128529e-17  
   6014.220    3.185930e-17   1.271127e-18   3.106810e-17  
   6015.407    3.228757e-17   1.280338e-18   3.162424e-17  
   6016.593    3.022516e-17   1.267037e-18   3.167352e-17  
   6017.780    3.179710e-17   1.276061e-18   3.159914e-17  
   6018.967    3.487067e-17   1.300133e-18   3.155220e-17  
   6020.154    3.399947e-17   1.300516e-18   3.196898e-17  
   6021.341    3.267243e-17   1.295308e-18   3.274743e-17  
   6022.528    3.535532e-17   1.319947e-18   3.305187e-17  
   6023.715    3.066895e-17   1.268650e-18   3.245440e-17  
   6024.902    3.380493e-17   1.298395e-18   3.232426e-17  
   6026.089    3.319698e-17   1.298851e-18   3.362059e-17  
   6027.276    3.171191e-17   1.294987e-18   3.402974e-17  
   6028.463    3.594990e-17   1.318062e-18   3.260407e-17  
   6029.650    3.150179e-17   1.279090e-18   3.273849e-17  
   6030.837    3.341831e-17   1.297467e-18   3.321651e-17  
   6032.024    3.518031e-17   1.309340e-18   3.244610e-17  
   6033.211    3.356760e-17   1.298890e-18   3.321454e-17  
   6034.398    3.548764e-17   1.315671e-18   3.322195e-17  
   6035.585    3.503122e-17   1.330627e-18   3.414130e-17  
   6036.772    3.268578e-17   1.299377e-18   3.386822e-17  
   6037.959    3.370870e-17   1.312274e-18   3.447681e-17  
   6039.146    3.436896e-17   1.314348e-18   3.441798e-17  
   6040.333    3.585869e-17   1.332189e-18   3.445942e-17  
   6041.520    3.576310e-17   1.329615e-18   3.468287e-17  
   6042.707    3.438347e-17   1.307189e-18   3.378029e-17  
   6043.894    3.315054e-17   1.278357e-18   3.203834e-17  
   6045.081    3.100181e-17   1.258855e-18   3.200355e-17  
   6046.268    3.138643e-17   1.262740e-18   3.201525e-17  
   6047.455    3.175635e-17   1.260960e-18   3.248082e-17  
   6048.642    3.432754e-17   1.290028e-18   3.270275e-17  
   6049.829    3.286497e-17   1.270985e-18   3.100384e-17  
   6051.016    3.299456e-17   1.279480e-18   3.242988e-17  
   6052.203    3.049552e-17   1.253939e-18   3.222409e-17  
   6053.390    3.013024e-17   1.249086e-18   3.273515e-17  
   6054.577    3.152487e-17   1.264915e-18   3.317324e-17  
   6055.764    3.086264e-17   1.251298e-18   3.260923e-17  
   6056.951    3.200644e-17   1.268471e-18   3.311572e-17  
   6058.137    3.028329e-17   1.251016e-18   3.233599e-17  
   6059.324    3.168109e-17   1.264119e-18   3.247420e-17  
   6060.511    3.321934e-17   1.266057e-18   3.155031e-17  
   6061.698    3.048456e-17   1.254786e-18   3.280083e-17  
   6062.885    3.236617e-17   1.277716e-18   3.333732e-17  
   6064.072    2.923459e-17   1.235198e-18   3.274032e-17  
   6065.259    3.092309e-17   1.258086e-18   3.322166e-17  
   6066.446    3.524051e-17   1.300208e-18   3.299290e-17  
   6067.633    3.249614e-17   1.265636e-18   3.326568e-17  
   6068.820    3.079917e-17   1.241732e-18   3.190408e-17  
   6070.007    2.845982e-17   1.228825e-18   3.345338e-17  
   6071.194    3.318885e-17   1.272483e-18   3.278465e-17  
   6072.381    3.072937e-17   1.237027e-18   3.231771e-17  
   6073.568    3.259929e-17   1.252709e-18   3.210244e-17  
   6074.755    3.367042e-17   1.272837e-18   3.270196e-17  
   6075.942    3.109080e-17   1.262682e-18   3.350592e-17  
   6077.129    3.040861e-17   1.239645e-18   3.296162e-17  
   6078.316    3.019713e-17   1.240644e-18   3.364301e-17  
   6079.503    3.030872e-17   1.247705e-18   3.380712e-17  
   6080.690    3.398662e-17   1.276664e-18   3.290243e-17  
   6081.877    3.022445e-17   1.230899e-18   3.235032e-17  
   6083.064    2.839546e-17   1.224400e-18   3.292370e-17  
   6084.251    3.017800e-17   1.235983e-18   3.298710e-17  
   6085.438    2.815994e-17   1.219306e-18   3.322105e-17  
   6086.625    3.028731e-17   1.231524e-18   3.188357e-17  
   6087.812    3.073121e-17   1.241864e-18   3.314854e-17  
   6088.999    3.204283e-17   1.248951e-18   3.282478e-17  
   6090.186    3.054482e-17   1.242542e-18   3.343077e-17  
   6091.373    3.169673e-17   1.249399e-18   3.321345e-17  
   6092.560    3.024129e-17   1.237221e-18   3.364538e-17  
   6093.747    3.172488e-17   1.258364e-18   3.401975e-17  
   6094.934    3.145363e-17   1.243656e-18   3.320448e-17  
   6096.121    3.371552e-17   1.263776e-18   3.318197e-17  
   6097.308    3.098222e-17   1.236559e-18   3.315267e-17  
   6098.494    2.989482e-17   1.233956e-18   3.347400e-17  
   6099.681    3.040860e-17   1.234051e-18   3.404877e-17  
   6100.868    2.955434e-17   1.233694e-18   3.458436e-17  
   6102.055    3.255759e-17   1.254780e-18   3.385810e-17  
   6103.242    2.846065e-17   1.223686e-18   3.461373e-17  
   6104.429    3.104241e-17   1.229395e-18   3.305710e-17  
   6105.616    3.281791e-17   1.260835e-18   3.482265e-17  
   6106.803    3.187367e-17   1.252912e-18   3.470676e-17  
   6107.990    2.979436e-17   1.225968e-18   3.514177e-17  
   6109.177    3.154378e-17   1.239869e-18   3.433465e-17  
   6110.364    3.074161e-17   1.238120e-18   3.449522e-17  
   6111.551    3.307524e-17   1.247037e-18   3.288275e-17  
   6112.738    3.141308e-17   1.239514e-18   3.387649e-17  
   6113.925    3.109441e-17   1.240535e-18   3.384433e-17  
   6115.112    3.150227e-17   1.232740e-18   3.345168e-17  
   6116.299    2.868509e-17   1.203352e-18   3.344945e-17  
   6117.486    3.247700e-17   1.233527e-18   3.306296e-17  
   6118.673    3.046501e-17   1.228433e-18   3.392560e-17  
   6119.860    2.864397e-17   1.226295e-18   3.543200e-17  
   6121.047    2.990106e-17   1.230437e-18   3.549051e-17  
   6122.234    2.955030e-17   1.231115e-18   3.600846e-17  
   6123.421    3.326671e-17   1.268032e-18   3.631212e-17  
   6124.608    2.905158e-17   1.236873e-18   3.648434e-17  
   6125.795    3.012807e-17   1.242634e-18   3.638815e-17  
   6126.982    3.355520e-17   1.259956e-18   3.484214e-17  
   6128.169    3.304018e-17   1.251333e-18   3.453780e-17  
   6129.356    3.115020e-17   1.237573e-18   3.527336e-17  
   6130.543    3.379420e-17   1.273914e-18   3.593644e-17  
   6131.730    3.313232e-17   1.255513e-18   3.593591e-17  
   6132.917    3.054700e-17   1.238785e-18   3.630320e-17  
   6134.104    3.218180e-17   1.250195e-18   3.564176e-17  
   6135.291    3.221493e-17   1.259125e-18   3.702814e-17  
   6136.478    3.076883e-17   1.250758e-18   3.853946e-17  
   6137.665    3.244303e-17   1.264374e-18   3.715053e-17  
   6138.852    3.014943e-17   1.243713e-18   3.777251e-17  
   6140.038    3.339828e-17   1.266603e-18   3.746103e-17  
   6141.225    2.955308e-17   1.228689e-18   3.710206e-17  
   6142.412    3.078673e-17   1.224393e-18   3.634618e-17  
   6143.599    3.043519e-17   1.217484e-18   3.570331e-17  
   6144.786    2.851222e-17   1.203621e-18   3.630921e-17  
   6145.973    2.880296e-17   1.211527e-18   3.648099e-17  
   6147.160    2.792238e-17   1.203246e-18   3.658600e-17  
   6148.347    3.083506e-17   1.245113e-18   3.788256e-17  
   6149.534    2.857191e-17   1.232611e-18   3.944686e-17  
   6150.721    3.151687e-17   1.270059e-18   4.088334e-17  
   6151.908    3.038214e-17   1.252410e-18   3.989363e-17  
   6153.095    2.789453e-17   1.229646e-18   3.961995e-17  
   6154.282    3.023518e-17   1.239186e-18   3.860879e-17  
   6155.469    3.175142e-17   1.235555e-18   3.649559e-17  
   6156.656    3.467673e-17   1.248257e-18   3.498205e-17  
   6157.843    3.148637e-17   1.211629e-18   3.437351e-17  
   6159.030    2.986367e-17   1.190213e-18   3.383277e-17  
   6160.217    3.176360e-17   1.212600e-18   3.449635e-17  
   6161.404    3.010204e-17   1.203679e-18   3.558904e-17  
   6162.591    3.030571e-17   1.226414e-18   3.771383e-17  
   6163.778    3.310303e-17   1.255587e-18   3.840227e-17  
   6164.965    3.374990e-17   1.263850e-18   3.877537e-17  
   6166.152    3.112579e-17   1.239463e-18   3.944344e-17  
   6167.339    3.351652e-17   1.263828e-18   3.965588e-17  
   6168.526    3.231153e-17   1.256371e-18   3.883612e-17  
   6169.713    3.124297e-17   1.228865e-18   3.785287e-17  
   6170.900    3.172596e-17   1.238113e-18   3.852900e-17  
   6172.087    3.074392e-17   1.217654e-18   3.718745e-17  
   6173.274    2.909501e-17   1.205801e-18   3.762414e-17  
   6174.461    3.212833e-17   1.218272e-18   3.639668e-17  
   6175.648    3.130264e-17   1.210752e-18   3.599156e-17  
   6176.835    2.968370e-17   1.193344e-18   3.673558e-17  
   6178.022    3.121275e-17   1.212861e-18   3.677104e-17  
   6179.209    3.129379e-17   1.206851e-18   3.612537e-17  
   6180.395    3.065683e-17   1.191483e-18   3.572721e-17  
   6181.582    2.651805e-17   1.157138e-18   3.698796e-17  
   6182.769    2.897978e-17   1.169799e-18   3.531287e-17  
   6183.956    3.179050e-17   1.202400e-18   3.606156e-17  
   6185.143    2.925525e-17   1.186861e-18   3.647150e-17  
   6186.330    2.774285e-17   1.170521e-18   3.624969e-17  
   6187.517    3.244408e-17   1.213806e-18   3.683139e-17  
   6188.704    3.572310e-17   1.237761e-18   3.651202e-17  
   6189.891    3.238941e-17   1.210378e-18   3.644455e-17  
   6191.078    3.188262e-17   1.206100e-18   3.649575e-17  
   6192.265    3.312866e-17   1.210604e-18   3.606679e-17  
   6193.452    3.578133e-17   1.244118e-18   3.700606e-17  
   6194.639    3.533705e-17   1.250781e-18   3.868017e-17  
   6195.826    3.213306e-17   1.235269e-18   3.949978e-17  
   6197.013    3.123041e-17   1.232713e-18   4.009264e-17  
   6198.200    2.984497e-17   1.214384e-18   4.083848e-17  
   6199.387    3.565109e-17   1.257854e-18   3.925016e-17  
   6200.574    3.191093e-17   1.211651e-18   3.872523e-17  
   6201.761    3.051772e-17   1.190419e-18   3.764165e-17  
   6202.948    2.887643e-17   1.173382e-18   3.739571e-17  
   6204.135    2.898210e-17   1.172087e-18   3.700842e-17  
   6205.322    3.057234e-17   1.189562e-18   3.733374e-17  
   6206.509    2.775041e-17   1.169615e-18   3.776743e-17  
   6207.696    3.260668e-17   1.199344e-18   3.651293e-17  
   6208.883    3.546160e-17   1.223728e-18   3.679006e-17  
   6210.070    2.865157e-17   1.159412e-18   3.705929e-17  
   6211.257    3.033139e-17   1.192511e-18   3.804807e-17  
   6212.444    2.888986e-17   1.168058e-18   3.728077e-17  
   6213.631    2.966574e-17   1.187177e-18   3.832237e-17  
   6214.818    2.911148e-17   1.189942e-18   3.961114e-17  
   6216.005    2.985246e-17   1.200653e-18   4.039380e-17  
   6217.192    2.957191e-17   1.207054e-18   4.065217e-17  
   6218.379    3.144250e-17   1.209232e-18   4.009068e-17  
   6219.566    3.163173e-17   1.202202e-18   3.849952e-17  
   6220.753    3.211209e-17   1.194940e-18   3.791564e-17  
   6221.939    3.204739e-17   1.177705e-18   3.617850e-17  
   6223.126    3.459666e-17   1.201230e-18   3.549005e-17  
   6224.313    3.096377e-17   1.165005e-18   3.602460e-17  
   6225.500    2.978025e-17   1.173422e-18   3.707783e-17  
   6226.687    3.016892e-17   1.218530e-18   4.233863e-17  
   6227.874    2.818927e-17   1.233504e-18   4.620147e-17  
   6229.061    2.793063e-17   1.274256e-18   5.089536e-17  
   6230.248    2.820688e-17   1.282685e-18   5.197249e-17  
   6231.435    2.803876e-17   1.286051e-18   5.324159e-17  
   6232.622    2.976231e-17   1.287260e-18   5.129818e-17  
   6233.809    3.268657e-17   1.281398e-18   4.784686e-17  
   6234.996    3.028217e-17   1.241905e-18   4.546154e-17  
   6236.183    2.679845e-17   1.199235e-18   4.447283e-17  
   6237.370    2.914823e-17   1.201860e-18   4.243944e-17  
   6238.557    3.061533e-17   1.206799e-18   4.037554e-17  
   6239.744    2.941410e-17   1.191270e-18   4.108215e-17  
   6240.931    3.264276e-17   1.196347e-18   3.884640e-17  
   6242.118    3.173291e-17   1.181250e-18   3.768039e-17  
   6243.305    3.051626e-17   1.168730e-18   3.695065e-17  
   6244.492    3.126299e-17   1.169482e-18   3.698227e-17  
   6245.679    2.885306e-17   1.146367e-18   3.678036e-17  
   6246.866    3.015080e-17   1.153821e-18   3.623143e-17  
   6248.053    3.112404e-17   1.176932e-18   3.851091e-17  
   6249.240    2.817529e-17   1.186368e-18   4.257420e-17  
   6250.427    2.634882e-17   1.208098e-18   4.657514e-17  
   6251.614    2.950487e-17   1.260467e-18   4.951586e-17  
   6252.801    3.022277e-17   1.275314e-18   5.076550e-17  
   6253.988    2.890570e-17   1.264797e-18   5.114609e-17  
   6255.175    2.875009e-17   1.235020e-18   4.811005e-17  
   6256.362    2.838602e-17   1.204442e-18   4.525435e-17  
   6257.549    2.716280e-17   1.188201e-18   4.397630e-17  
   6258.736    2.865688e-17   1.195389e-18   4.352121e-17  
   6259.923    2.773224e-17   1.188417e-18   4.367404e-17  
   6261.110    2.726626e-17   1.173905e-18   4.281920e-17  
   6262.296    3.036086e-17   1.187274e-18   4.105330e-17  
   6263.483    2.730910e-17   1.143429e-18   3.937052e-17  
   6264.670    2.764489e-17   1.143968e-18   3.883797e-17  
   6265.857    3.150435e-17   1.171540e-18   3.847260e-17  
   6267.044    2.929793e-17   1.158859e-18   3.901397e-17  
   6268.231    2.782847e-17   1.138445e-18   3.819000e-17  
   6269.418    2.973147e-17   1.153415e-18   3.718350e-17  
   6270.605    2.955794e-17   1.152231e-18   3.669581e-17  
   6271.792    2.920914e-17   1.138310e-18   3.548205e-17  
   6272.979    2.920311e-17   1.127606e-18   3.380230e-17  
   6274.166    2.928016e-17   1.117047e-18   3.276510e-17  
   6275.353    2.779081e-17   1.106820e-18   3.364259e-17  
   6276.540    2.929726e-17   1.124116e-18   3.427786e-17  
   6277.727    2.966746e-17   1.140887e-18   3.583675e-17  
   6278.914    2.926210e-17   1.183533e-18   4.141687e-17  
   6280.101    3.158670e-17   1.225180e-18   4.467532e-17  
   6281.288    3.099077e-17   1.239719e-18   4.736357e-17  
   6282.475    3.012367e-17   1.253454e-18   5.006323e-17  
   6283.662    3.068659e-17   1.257995e-18   5.006519e-17  
   6284.849    2.741189e-17   1.208277e-18   4.766788e-17  
   6286.036    2.826510e-17   1.181355e-18   4.386833e-17  
   6287.223    3.019721e-17   1.186249e-18   4.211463e-17  
   6288.410    3.037733e-17   1.191267e-18   4.286692e-17  
   6289.597    3.414938e-17   1.493715e-18   8.120899e-17  
   6290.784    2.011741e-17   2.363478e-18   2.691216e-16  
   6291.971    2.471635e-17   3.385801e-18   5.700154e-16  
   6293.158    3.564230e-17   4.005550e-18   7.979096e-16  
   6294.345    2.123644e-17   4.282769e-18   9.319374e-16  
   6295.532    1.776225e-17   4.405882e-18   9.922727e-16  
   6296.719    2.782399e-17   4.261664e-18   9.153505e-16  
   6297.906    4.270068e-17   3.677000e-18   6.600590e-16  
   6299.093    3.714202e-17   2.879104e-18   3.925087e-16  
   6300.280    3.397131e-17   2.211314e-18   2.184484e-16  
   6301.467    3.528288e-17   1.743270e-18   1.216159e-16  
   6302.654    3.334637e-17   1.487737e-18   8.079236e-17  
   6303.840    2.947836e-17   1.307802e-18   5.977393e-17  
   6305.027    3.081281e-17   1.242149e-18   4.915462e-17  
   6306.214    2.937163e-17   1.182176e-18   4.400765e-17  
   6307.401    3.043291e-17   1.152913e-18   3.935879e-17  
   6308.588    2.907576e-17   1.124650e-18   3.819237e-17  
   6309.775    3.183390e-17   1.132191e-18   3.634664e-17  
   6310.962    2.977697e-17   1.123244e-18   3.746739e-17  
   6312.149    3.296342e-17   1.152950e-18   3.800812e-17  
   6313.336    3.177617e-17   1.155033e-18   3.871891e-17  
   6314.523    3.044183e-17   1.149626e-18   4.043219e-17  
   6315.710    3.112218e-17   1.159849e-18   4.042556e-17  
   6316.897    3.241026e-17   1.171088e-18   4.098821e-17  
   6318.084    2.905706e-17   1.149538e-18   4.214871e-17  
   6319.271    2.838343e-17   1.133993e-18   4.107239e-17  
   6320.458    3.000695e-17   1.158625e-18   4.314054e-17  
   6321.645    3.156574e-17   1.199352e-18   4.613156e-17  
   6322.832    2.858784e-17   1.184215e-18   4.754146e-17  
   6324.019    2.981944e-17   1.211912e-18   4.925150e-17  
   6325.206    2.989127e-17   1.220552e-18   4.998742e-17  
   6326.393    2.988413e-17   1.212714e-18   4.871040e-17  
   6327.580    3.104289e-17   1.181929e-18   4.517375e-17  
   6328.767    3.172550e-17   1.160273e-18   4.203541e-17  
   6329.954    3.371849e-17   1.159814e-18   3.980721e-17  
   6331.141    2.942206e-17   1.118751e-18   4.053174e-17  
   6332.328    2.847485e-17   1.105221e-18   3.893532e-17  
   6333.515    3.279694e-17   1.134270e-18   3.819244e-17  
   6334.702    3.255236e-17   1.135025e-18   3.881733e-17  
   6335.889    3.417134e-17   1.155245e-18   4.014765e-17  
   6337.076    3.573447e-17   1.164089e-18   4.019441e-17  
   6338.263    3.021238e-17   1.124101e-18   3.999236e-17  
   6339.450    3.263026e-17   1.153958e-18   4.066886e-17  
   6340.637    3.131349e-17   1.151342e-18   4.229436e-17  
   6341.824    3.534258e-17   1.185624e-18   4.228070e-17  
   6343.011    3.710279e-17   1.199813e-18   4.331834e-17  
   6344.197    3.855265e-17   1.215177e-18   4.335980e-17  
   6345.384    3.970176e-17   1.229742e-18   4.396247e-17  
   6346.571    3.824112e-17   1.202451e-18   4.291058e-17  
   6347.758    3.469886e-17   1.198925e-18   4.579874e-17  
   6348.945    3.325166e-17   1.207463e-18   4.727156e-17  
   6350.132    3.060577e-17   1.188155e-18   4.853330e-17  
   6351.319    3.420882e-17   1.222521e-18   4.906661e-17  
   6352.506    3.008207e-17   1.210233e-18   5.213523e-17  
   6353.693    2.795144e-17   1.420375e-18   8.358643e-17  
   6354.880    2.891079e-17   1.913751e-18   1.712211e-16  
   6356.067    3.493153e-17   2.330262e-18   2.605970e-16  
   6357.254    2.669336e-17   2.532915e-18   3.236529e-16  
   6358.441    3.083246e-17   2.662918e-18   3.558077e-16  
   6359.628    2.555719e-17   2.644000e-18   3.562685e-16  
   6360.815    2.987901e-17   2.452365e-18   2.980152e-16  
   6362.002    3.336305e-17   2.074625e-18   2.015741e-16  
   6363.189    3.458680e-17   1.704797e-18   1.252302e-16  
   6364.376    3.385885e-17   1.437687e-18   8.078837e-17  
   6365.563    3.307669e-17   1.276082e-18   5.838892e-17  
   6366.750    2.980926e-17   1.173236e-18   4.881602e-17  
   6367.937    3.028222e-17   1.147213e-18   4.622338e-17  
   6369.124    3.034166e-17   1.126942e-18   4.380904e-17  
   6370.311    3.156823e-17   1.140358e-18   4.481306e-17  
   6371.498    2.995177e-17   1.130013e-18   4.473139e-17  
   6372.685    3.103820e-17   1.140278e-18   4.523653e-17  
   6373.872    3.072455e-17   1.138551e-18   4.567003e-17  
   6375.059    3.185524e-17   1.152046e-18   4.627268e-17  
   6376.246    3.106938e-17   1.153820e-18   4.617844e-17  
   6377.433    2.902602e-17   1.135684e-18   4.762903e-17  
   6378.620    2.863937e-17   1.142881e-18   4.773945e-17  
   6379.807    2.815997e-17   1.130448e-18   4.712183e-17  
   6380.994    3.238518e-17   1.165322e-18   4.742116e-17  
   6382.181    2.895127e-17   1.144951e-18   4.863195e-17  
   6383.368    3.330165e-17   1.167969e-18   4.726986e-17  
   6384.555    2.972174e-17   1.127197e-18   4.642828e-17  
   6385.741    2.942844e-17   1.122067e-18   4.553097e-17  
   6386.928    2.870321e-17   1.111718e-18   4.537903e-17  
   6388.115    2.982440e-17   1.125209e-18   4.540312e-17  
   6389.302    3.012951e-17   1.117682e-18   4.483785e-17  
   6390.489    2.893244e-17   1.108323e-18   4.510318e-17  
   6391.676    3.139995e-17   1.127033e-18   4.392968e-17  
   6392.863    3.053944e-17   1.122292e-18   4.446320e-17  
   6394.050    3.390940e-17   1.148913e-18   4.427056e-17  
   6395.237    2.979415e-17   1.109943e-18   4.378090e-17  
   6396.424    3.319201e-17   1.137918e-18   4.376960e-17  
   6397.611    3.107787e-17   1.117747e-18   4.476149e-17  
   6398.798    2.764663e-17   1.097991e-18   4.591994e-17  
   6399.985    3.121587e-17   1.123173e-18   4.502801e-17  
   6401.172    2.774587e-17   1.097531e-18   4.549115e-17  
   6402.359    2.691479e-17   1.081191e-18   4.471793e-17  
   6403.546    3.184262e-17   1.116269e-18   4.436160e-17  
   6404.733    2.780825e-17   1.090872e-18   4.513318e-17  
   6405.920    2.905306e-17   1.105813e-18   4.563697e-17  
   6407.107    3.201037e-17   1.129491e-18   4.532817e-17  
   6408.294    3.163155e-17   1.131156e-18   4.599311e-17  
   6409.481    3.171445e-17   1.131649e-18   4.608206e-17  
   6410.668    3.487978e-17   1.152982e-18   4.563115e-17  
   6411.855    3.144282e-17   1.122231e-18   4.665564e-17  
   6413.042    3.069862e-17   1.131363e-18   4.672255e-17  
   6414.229    3.057681e-17   1.126267e-18   4.692138e-17  
   6415.416    2.996316e-17   1.131735e-18   4.729081e-17  
   6416.603    3.209888e-17   1.136731e-18   4.743915e-17  
   6417.790    2.899821e-17   1.114684e-18   4.717909e-17  
   6418.977    2.985149e-17   1.121082e-18   4.704479e-17  
   6420.164    2.854989e-17   1.109828e-18   4.766863e-17  
   6421.351    2.976449e-17   1.111461e-18   4.687313e-17  
   6422.538    2.949859e-17   1.103847e-18   4.684665e-17  
   6423.725    2.877222e-17   1.104246e-18   4.694049e-17  
   6424.912    2.718315e-17   1.085714e-18   4.625052e-17  
   6426.098    2.874187e-17   1.100388e-18   4.651357e-17  
   6427.285    2.928630e-17   1.113253e-18   4.785170e-17  
   6428.472    3.044924e-17   1.120731e-18   4.697110e-17  
   6429.659    3.090065e-17   1.123780e-18   4.766178e-17  
   6430.846    3.177338e-17   1.128239e-18   4.734248e-17  
   6432.033    3.017187e-17   1.112053e-18   4.651278e-17  
   6433.220    3.207591e-17   1.121381e-18   4.655486e-17  
   6434.407    3.320084e-17   1.128151e-18   4.588926e-17  
   6435.594    3.125674e-17   1.118504e-18   4.665573e-17  
   6436.781    2.928504e-17   1.099788e-18   4.704532e-17  
   6437.968    2.761376e-17   1.091133e-18   4.804905e-17  
   6439.155    2.912036e-17   1.103851e-18   4.791688e-17  
   6440.342    2.971084e-17   1.115110e-18   4.821117e-17  
   6441.529    2.817551e-17   1.100462e-18   4.772773e-17  
   6442.716    2.721527e-17   1.088945e-18   4.868296e-17  
   6443.903    3.012394e-17   1.113800e-18   4.731569e-17  
   6445.090    2.955675e-17   1.123159e-18   4.858404e-17  
   6446.277    2.954000e-17   1.115147e-18   4.873758e-17  
   6447.464    2.998716e-17   1.126560e-18   4.912661e-17  
   6448.651    2.916375e-17   1.122963e-18   4.946286e-17  
   6449.838    3.044671e-17   1.128308e-18   4.878288e-17  
   6451.025    2.992363e-17   1.126844e-18   4.940488e-17  
   6452.212    3.064496e-17   1.119934e-18   4.886596e-17  
   6453.399    2.861640e-17   1.103293e-18   4.842224e-17  
   6454.586    2.836223e-17   1.105609e-18   4.859524e-17  
   6455.773    2.871173e-17   1.123571e-18   5.021948e-17  
   6456.960    3.009360e-17   1.149854e-18   5.186317e-17  
   6458.147    2.979838e-17   1.156219e-18   5.326620e-17  
   6459.334    3.013713e-17   1.179389e-18   5.504426e-17  
   6460.521    2.997750e-17   1.186740e-18   5.559271e-17  
   6461.708    3.087867e-17   1.204116e-18   5.669537e-17  
   6462.895    2.877186e-17   1.181968e-18   5.782830e-17  
   6464.082    2.882251e-17   1.176349e-18   5.639638e-17  
   6465.269    2.799423e-17   1.161973e-18   5.557704e-17  
   6466.456    2.925498e-17   1.165710e-18   5.407715e-17  
   6467.642    2.795941e-17   1.144190e-18   5.293251e-17  
   6468.829    2.632079e-17   1.115245e-18   5.138368e-17  
   6470.016    2.844312e-17   1.130054e-18   5.045675e-17  
   6471.203    2.515836e-17   1.084520e-18   4.878116e-17  
   6472.390    2.872713e-17   1.114960e-18   4.885715e-17  
   6473.577    2.902272e-17   1.105921e-18   4.767440e-17  
   6474.764    2.632872e-17   1.079730e-18   4.744365e-17  
   6475.951    2.921651e-17   1.101052e-18   4.640008e-17  
   6477.138    2.978751e-17   1.099743e-18   4.635542e-17  
   6478.325    3.160390e-17   1.110889e-18   4.544281e-17  
   6479.512    3.321085e-17   1.114945e-18   4.550867e-17  
   6480.699    2.783197e-17   1.074454e-18   4.555781e-17  
   6481.886    2.454669e-17   1.049388e-18   4.678895e-17  
   6483.073    2.758986e-17   1.071884e-18   4.740033e-17  
   6484.260    3.051845e-17   1.097523e-18   4.612148e-17  
   6485.447    2.843422e-17   1.078447e-18   4.588921e-17  
   6486.634    2.367943e-17   1.034796e-18   4.613381e-17  
   6487.821    2.779107e-17   1.081545e-18   4.616406e-17  
   6489.008    2.751128e-17   1.091803e-18   4.824334e-17  
   6490.195    2.617532e-17   1.133437e-18   5.377955e-17  
   6491.382    2.797374e-17   1.189924e-18   5.944206e-17  
   6492.569    2.763318e-17   1.201669e-18   6.226494e-17  
   6493.756    2.892234e-17   1.232258e-18   6.536293e-17  
   6494.943    2.912801e-17   1.233255e-18   6.579045e-17  
   6496.130    2.591615e-17   1.189689e-18   6.331448e-17  
   6497.317    3.011833e-17   1.188001e-18   6.000282e-17  
   6498.504    3.093797e-17   1.188291e-18   5.863422e-17  
   6499.691    3.089997e-17   1.175378e-18   5.706097e-17  
   6500.878    3.078575e-17   1.170147e-18   5.616319e-17  
   6502.065    3.157814e-17   1.165383e-18   5.537608e-17  
   6503.252    3.137567e-17   1.150026e-18   5.400717e-17  
   6504.439    3.096716e-17   1.131963e-18   5.155130e-17  
   6505.626    3.170244e-17   1.135671e-18   5.062533e-17  
   6506.813    2.869237e-17   1.101333e-18   4.983988e-17  
   6507.999    2.954161e-17   1.112030e-18   4.973987e-17  
   6509.186    3.003789e-17   1.109182e-18   4.829855e-17  
   6510.373    2.898522e-17   1.089158e-18   4.796476e-17  
   6511.560    2.514608e-17   1.053380e-18   4.711446e-17  
   6512.747    2.653016e-17   1.063659e-18   4.726461e-17  
   6513.934    2.560140e-17   1.071306e-18   4.869789e-17  
   6515.121    2.572666e-17   1.073287e-18   4.934301e-17  
   6516.308    2.412513e-17   1.066577e-18   5.102738e-17  
   6517.495    2.291326e-17   1.077085e-18   5.309374e-17  
   6518.682    2.350243e-17   1.070961e-18   5.259648e-17  
   6519.869    2.490093e-17   1.078911e-18   5.290768e-17  
   6521.056    2.473146e-17   1.076653e-18   5.264145e-17  
   6522.243    2.665773e-17   1.088268e-18   5.210892e-17  
   6523.430    2.529405e-17   1.087321e-18   5.299237e-17  
   6524.617    2.435851e-17   1.111721e-18   5.781672e-17  
   6525.804    2.071983e-17   1.110455e-18   6.118238e-17  
   6526.991    2.481120e-17   1.163673e-18   6.228951e-17  
   6528.178    2.036472e-17   1.139656e-18   6.389522e-17  
   6529.365    2.338503e-17   1.155613e-18   6.279932e-17  
   6530.552    2.188511e-17   1.114532e-18   6.065908e-17  
   6531.739    2.142025e-17   1.071285e-18   5.616448e-17  
   6532.926    2.320212e-17   1.065902e-18   5.419485e-17  
   6534.113    2.383994e-17   1.058384e-18   5.279193e-17  
   6535.300    2.134537e-17   1.048973e-18   5.277619e-17  
   6536.487    2.432433e-17   1.079978e-18   5.435396e-17  
   6537.674    2.426475e-17   1.092932e-18   5.501648e-17  
   6538.861    2.379776e-17   1.084690e-18   5.457555e-17  
   6540.048    2.310701e-17   1.083736e-18   5.491212e-17  
   6541.235    2.462089e-17   1.086789e-18   5.386022e-17  
   6542.422    2.577840e-17   1.076368e-18   5.158342e-17  
   6543.609    2.322505e-17   1.059354e-18   5.266182e-17  
   6544.796    2.589389e-17   1.124725e-18   5.622535e-17  
   6545.983    2.712412e-17   1.162294e-18   6.090895e-17  
   6547.170    2.900713e-17   1.202400e-18   6.373491e-17  
   6548.357    2.848649e-17   1.204748e-18   6.384910e-17  
   6549.543    3.046251e-17   1.215041e-18   6.305465e-17  
   6550.730    2.835682e-17   1.179828e-18   5.957367e-17  
   6551.917    2.885509e-17   1.148352e-18   5.689442e-17  
   6553.104    2.924300e-17   1.151535e-18   5.536208e-17  
   6554.291    2.785560e-17   1.162907e-18   5.761421e-17  
   6555.478    2.856785e-17   1.198389e-18   6.083199e-17  
   6556.665    3.139861e-17   1.236338e-18   6.291853e-17  
   6557.852    3.143295e-17   1.247997e-18   6.378518e-17  
   6559.039    3.158672e-17   1.249122e-18   6.444439e-17  
   6560.226    3.619907e-17   1.248517e-18   6.073082e-17  
   6561.413    3.648086e-17   1.225285e-18   5.792076e-17  
   6562.600    3.665362e-17   1.206327e-18   5.475030e-17  
   6563.787    3.844993e-17   1.203898e-18   5.417688e-17  
   6564.974    3.570794e-17   1.180779e-18   5.468981e-17  
   6566.161    3.847559e-17   1.196906e-18   5.390581e-17  
   6567.348    3.974046e-17   1.204596e-18   5.352663e-17  
   6568.535    4.064643e-17   1.226241e-18   5.584369e-17  
   6569.722    4.397450e-17   1.273229e-18   5.869027e-17  
   6570.909    4.219406e-17   1.272292e-18   6.167408e-17  
   6572.096    4.245453e-17   1.283306e-18   6.276903e-17  
   6573.283    4.524128e-17   1.308108e-18   6.404660e-17  
   6574.470    4.704567e-17   1.295568e-18   6.101938e-17  
   6575.657    4.552421e-17   1.266256e-18   5.818648e-17  
   6576.844    4.922410e-17   1.280198e-18   5.601766e-17  
   6578.031    5.299221e-17   1.290153e-18   5.466084e-17  
   6579.218    5.620773e-17   1.315413e-18   5.375632e-17  
   6580.405    5.703748e-17   1.315163e-18   5.321004e-17  
   6581.592    6.193208e-17   1.341273e-18   5.263355e-17  
   6582.779    6.316227e-17   1.348097e-18   5.237815e-17  
   6583.966    6.332108e-17   1.354285e-18   5.266379e-17  
   6585.153    6.633580e-17   1.380374e-18   5.440836e-17  
   6586.340    7.263597e-17   1.416333e-18   5.344604e-17  
   6587.527    7.654092e-17   1.440209e-18   5.350885e-17  
   6588.714    7.725473e-17   1.445385e-18   5.427020e-17  
   6589.900    8.195806e-17   1.476064e-18   5.449981e-17  
   6591.087    8.472459e-17   1.505679e-18   5.657003e-17  
   6592.274    9.318630e-17   1.547507e-18   5.498914e-17  
   6593.461    9.823329e-17   1.586160e-18   5.712833e-17  
   6594.648    1.040521e-16   1.609866e-18   5.587629e-17  
   6595.835    1.127695e-16   1.663002e-18   5.742575e-17  
   6597.022    1.153694e-16   1.693879e-18   6.046392e-17  
   6598.209    1.244899e-16   1.734403e-18   6.003883e-17  
   6599.396    1.319566e-16   1.773269e-18   6.011240e-17  
   6600.583    1.382935e-16   1.802661e-18   6.015806e-17  
   6601.770    1.508675e-16   1.854331e-18   5.893111e-17  
   6602.957    1.623730e-16   1.894431e-18   5.698171e-17  
   6604.144    1.781461e-16   1.961854e-18   5.640828e-17  
   6605.331    2.009298e-16   2.055550e-18   5.608889e-17  
   6606.518    2.458988e-16   2.227329e-18   5.530907e-17  
   6607.705    2.989163e-16   2.417694e-18   5.518047e-17  
   6608.892    3.348697e-16   2.539216e-18   5.518791e-17  
   6610.079    3.558973e-16   2.606187e-18   5.535902e-17  
   6611.266    3.603322e-16   2.621999e-18   5.628678e-17  
   6612.453    3.466959e-16   2.577408e-18   5.599784e-17  
   6613.640    3.088460e-16   2.452162e-18   5.601475e-17  
   6614.827    2.654591e-16   2.300350e-18   5.586839e-17  
   6616.014    2.321172e-16   2.177341e-18   5.643046e-17  
   6617.201    2.133840e-16   2.103836e-18   5.621346e-17  
   6618.388    1.928783e-16   2.019390e-18   5.682849e-17  
   6619.575    1.736146e-16   1.935131e-18   5.701119e-17  
   6620.762    1.630902e-16   1.896689e-18   5.836059e-17  
   6621.949    1.512519e-16   1.841398e-18   5.749368e-17  
   6623.136    1.428224e-16   1.803185e-18   5.810401e-17  
   6624.323    1.322995e-16   1.756117e-18   5.915503e-17  
   6625.510    1.278157e-16   1.732982e-18   5.839566e-17  
   6626.697    1.262049e-16   1.722741e-18   5.811629e-17  
   6627.884    1.233349e-16   1.702123e-18   5.752148e-17  
   6629.071    1.206042e-16   1.694119e-18   5.892186e-17  
   6630.258    1.154297e-16   1.666110e-18   5.863036e-17  
   6631.444    1.105652e-16   1.642880e-18   5.842250e-17  
   6632.631    1.053552e-16   1.609671e-18   5.793685e-17  
   6633.818    9.510494e-17   1.549771e-18   5.826737e-17  
   6635.005    8.785811e-17   1.509574e-18   5.769104e-17  
   6636.192    8.373403e-17   1.485065e-18   5.714314e-17  
   6637.379    7.941912e-17   1.452295e-18   5.649833e-17  
   6638.566    7.580946e-17   1.427568e-18   5.687637e-17  
   6639.753    7.416174e-17   1.423156e-18   5.740882e-17  
   6640.940    7.404479e-17   1.425585e-18   5.725977e-17  
   6642.127    6.780133e-17   1.389905e-18   5.806185e-17  
   6643.314    6.688859e-17   1.385270e-18   5.949862e-17  
   6644.501    6.781564e-17   1.383731e-18   5.798408e-17  
   6645.688    6.445873e-17   1.367288e-18   5.892614e-17  
   6646.875    6.245857e-17   1.350542e-18   5.879440e-17  
   6648.062    6.132960e-17   1.333438e-18   5.842382e-17  
   6649.249    6.067585e-17   1.337162e-18   5.894782e-17  
   6650.436    5.327494e-17   1.281208e-18   5.930321e-17  
   6651.623    5.221229e-17   1.276776e-18   5.920248e-17  
   6652.810    5.030736e-17   1.273420e-18   5.979750e-17  
   6653.997    5.358816e-17   1.292322e-18   6.005160e-17  
   6655.184    5.240817e-17   1.276151e-18   5.906237e-17  
   6656.371    5.171092e-17   1.270821e-18   5.873925e-17  
   6657.558    5.123762e-17   1.271831e-18   5.926967e-17  
   6658.745    4.922034e-17   1.266860e-18   6.025106e-17  
   6659.932    5.058755e-17   1.266949e-18   5.885197e-17  
   6661.119    5.033241e-17   1.273355e-18   6.038824e-17  
   6662.306    4.858670e-17   1.250050e-18   6.014743e-17  
   6663.493    4.810021e-17   1.248644e-18   6.037271e-17  
   6664.680    4.722445e-17   1.249637e-18   6.046571e-17  
   6665.867    4.643103e-17   1.245243e-18   6.077843e-17  
   6667.054    4.467259e-17   1.224239e-18   6.106274e-17  
   6668.241    4.508740e-17   1.226163e-18   6.071941e-17  
   6669.428    4.539602e-17   1.223805e-18   5.948436e-17  
   6670.615    4.327972e-17   1.214424e-18   6.023787e-17  
   6671.801    4.386262e-17   1.209812e-18   6.019871e-17  
   6672.988    4.608909e-17   1.229742e-18   5.991689e-17  
   6674.175    4.223617e-17   1.197093e-18   6.045964e-17  
   6675.362    4.234004e-17   1.196605e-18   5.982831e-17  
   6676.549    4.258644e-17   1.203671e-18   6.177951e-17  
   6677.736    4.323924e-17   1.204027e-18   6.072632e-17  
   6678.923    4.284774e-17   1.205078e-18   6.102093e-17  
   6680.110    4.088454e-17   1.193626e-18   6.185104e-17  
   6681.297    4.186139e-17   1.202510e-18   6.150024e-17  
   6682.484    4.245271e-17   1.206128e-18   6.248832e-17  
   6683.671    4.048334e-17   1.185774e-18   6.122591e-17  
   6684.858    3.987497e-17   1.188571e-18   6.204947e-17  
   6686.045    3.993405e-17   1.182151e-18   6.265877e-17  
   6687.232    3.910350e-17   1.176489e-18   6.277529e-17  
   6688.419    3.923933e-17   1.185145e-18   6.320901e-17  
   6689.606    3.538026e-17   1.166315e-18   6.389294e-17  
   6690.793    3.493532e-17   1.192164e-18   6.660755e-17  
   6691.980    3.985972e-17   1.235536e-18   6.922580e-17  
   6693.167    3.835246e-17   1.250605e-18   7.216983e-17  
   6694.354    3.409128e-17   1.251386e-18   7.654801e-17  
   6695.541    3.484955e-17   1.281525e-18   8.148405e-17  
   6696.728    3.438928e-17   1.284677e-18   8.279435e-17  
   6697.915    3.834417e-17   1.315048e-18   8.330278e-17  
   6699.102    3.841996e-17   1.300245e-18   8.037012e-17  
   6700.289    3.583113e-17   1.244138e-18   7.603446e-17  
   6701.476    3.541051e-17   1.212315e-18   7.229418e-17  
   6702.663    3.909688e-17   1.215406e-18   6.871521e-17  
   6703.850    3.648150e-17   1.174177e-18   6.448719e-17  
   6705.037    3.674235e-17   1.161608e-18   6.353991e-17  
   6706.224    3.528034e-17   1.143217e-18   6.319336e-17  
   6707.411    3.660390e-17   1.158471e-18   6.362788e-17  
   6708.598    3.485763e-17   1.148008e-18   6.298847e-17  
   6709.785    3.397179e-17   1.143272e-18   6.354504e-17  
   6710.972    3.588233e-17   1.151190e-18   6.285820e-17  
   6712.159    3.476158e-17   1.145804e-18   6.260240e-17  
   6713.345    3.469915e-17   1.137052e-18   6.194937e-17  
   6714.532    3.638666e-17   1.143782e-18   6.219238e-17  
   6715.719    3.173393e-17   1.115088e-18   6.368840e-17  
   6716.906    3.401850e-17   1.137254e-18   6.368041e-17  
   6718.093    3.387393e-17   1.133333e-18   6.360711e-17  
   6719.280    3.555859e-17   1.133296e-18   6.294085e-17  
   6720.467    3.484424e-17   1.133564e-18   6.291465e-17  
   6721.654    3.582076e-17   1.141289e-18   6.362181e-17  
   6722.841    3.268793e-17   1.128027e-18   6.463079e-17  
   6724.028    3.442336e-17   1.134953e-18   6.438270e-17  
   6725.215    3.582427e-17   1.132129e-18   6.316368e-17  
   6726.402    3.292882e-17   1.123950e-18   6.474067e-17  
   6727.589    3.449547e-17   1.131424e-18   6.396570e-17  
   6728.776    3.302420e-17   1.123506e-18   6.468386e-17  
   6729.963    3.452181e-17   1.133390e-18   6.475318e-17  
   6731.150    3.390133e-17   1.126271e-18   6.369397e-17  
   6732.337    3.384188e-17   1.128863e-18   6.416969e-17  
   6733.524    3.315530e-17   1.126669e-18   6.522774e-17  
   6734.711    3.379939e-17   1.128543e-18   6.468751e-17  
   6735.898    3.351979e-17   1.122807e-18   6.450698e-17  
   6737.085    3.265835e-17   1.128032e-18   6.509437e-17  
   6738.272    3.528491e-17   1.148041e-18   6.558268e-17  
   6739.459    3.438996e-17   1.124742e-18   6.451714e-17  
   6740.646    3.234705e-17   1.114495e-18   6.517350e-17  
   6741.833    3.386916e-17   1.125667e-18   6.404095e-17  
   6743.020    3.118799e-17   1.110168e-18   6.474084e-17  
   6744.207    3.299382e-17   1.113376e-18   6.386805e-17  
   6745.394    3.312938e-17   1.113468e-18   6.397293e-17  
   6746.581    2.971138e-17   1.087771e-18   6.450110e-17  
   6747.768    3.126720e-17   1.093330e-18   6.399156e-17  
   6748.955    3.056179e-17   1.094396e-18   6.558080e-17  
   6750.142    3.145707e-17   1.101576e-18   6.470448e-17  
   6751.329    3.168117e-17   1.094899e-18   6.426312e-17  
   6752.516    2.958581e-17   1.089899e-18   6.577915e-17  
   6753.702    3.133350e-17   1.094375e-18   6.500901e-17  
   6754.889    2.996867e-17   1.086833e-18   6.564735e-17  
   6756.076    2.974504e-17   1.090981e-18   6.513748e-17  
   6757.263    3.239979e-17   1.105659e-18   6.519985e-17  
   6758.450    2.981673e-17   1.088612e-18   6.541796e-17  
   6759.637    3.003443e-17   1.089144e-18   6.470833e-17  
   6760.824    3.410123e-17   1.121516e-18   6.515057e-17  
   6762.011    4.139395e-17   1.172800e-18   6.522434e-17  
   6763.198    4.303515e-17   1.183337e-18   6.422784e-17  
   6764.385    4.690896e-17   1.217283e-18   6.565910e-17  
   6765.572    4.896261e-17   1.223443e-18   6.443308e-17  
   6766.759    4.438556e-17   1.191222e-18   6.518746e-17  
   6767.946    4.081387e-17   1.172341e-18   6.661353e-17  
   6769.133    3.874738e-17   1.147924e-18   6.510129e-17  
   6770.320    3.433790e-17   1.113331e-18   6.518959e-17  
   6771.507    3.274458e-17   1.109435e-18   6.663654e-17  
   6772.694    2.998951e-17   1.093546e-18   6.668933e-17  
   6773.881    2.932870e-17   1.075011e-18   6.621086e-17  
   6775.068    3.324028e-17   1.101498e-18   6.546549e-17  
   6776.255    3.594082e-17   1.135138e-18   6.643500e-17  
   6777.442    3.890662e-17   1.153824e-18   6.615275e-17  
   6778.629    4.251416e-17   1.172496e-18   6.578287e-17  
   6779.816    4.090554e-17   1.166310e-18   6.619639e-17  
   6781.003    4.067650e-17   1.163558e-18   6.618373e-17  
   6782.190    3.816792e-17   1.147706e-18   6.638206e-17  
   6783.377    3.767579e-17   1.141140e-18   6.614148e-17  
   6784.564    3.205021e-17   1.104640e-18   6.712802e-17  
   6785.751    3.155524e-17   1.088176e-18   6.606502e-17  
   6786.938    2.898966e-17   1.077220e-18   6.718556e-17  
   6788.125    2.823649e-17   1.059320e-18   6.560564e-17  
   6789.312    2.851034e-17   1.060830e-18   6.586755e-17  
   6790.499    2.714801e-17   1.043297e-18   6.548142e-17  
   6791.686    2.583985e-17   1.043798e-18   6.614425e-17  
   6792.873    2.787593e-17   1.061413e-18   6.631517e-17  
   6794.060    2.871695e-17   1.068504e-18   6.650572e-17  
   6795.246    2.700637e-17   1.055918e-18   6.666113e-17  
   6796.433    2.813010e-17   1.063787e-18   6.666626e-17  
   6797.620    2.873885e-17   1.068956e-18   6.692754e-17  
   6798.807    2.905560e-17   1.064592e-18   6.633880e-17  
   6799.994    2.925702e-17   1.067620e-18   6.603214e-17  
   6801.181    3.058597e-17   1.082238e-18   6.666281e-17  
   6802.368    2.955211e-17   1.066039e-18   6.606468e-17  
   6803.555    2.839613e-17   1.049077e-18   6.591961e-17  
   6804.742    2.840958e-17   1.055668e-18   6.670959e-17  
   6805.929    2.796810e-17   1.049236e-18   6.694665e-17  
   6807.116    2.893254e-17   1.058347e-18   6.516636e-17  
   6808.303    2.990552e-17   1.067750e-18   6.596985e-17  
   6809.490    2.777579e-17   1.049332e-18   6.680574e-17  
   6810.677    2.840204e-17   1.049385e-18   6.599557e-17  
   6811.864    2.911656e-17   1.060254e-18   6.665296e-17  
   6813.051    2.932704e-17   1.064213e-18   6.670095e-17  
   6814.238    2.949313e-17   1.062133e-18   6.687905e-17  
   6815.425    2.896202e-17   1.058257e-18   6.689105e-17  
   6816.612    2.666644e-17   1.040936e-18   6.727102e-17  
   6817.799    2.702145e-17   1.059518e-18   6.868128e-17  
   6818.986    2.710067e-17   1.083005e-18   7.102868e-17  
   6820.173    2.766502e-17   1.132192e-18   7.712028e-17  
   6821.360    2.766683e-17   1.182841e-18   8.452722e-17  
   6822.547    2.909583e-17   1.227915e-18   8.906944e-17  
   6823.734    3.105738e-17   1.264468e-18   9.302277e-17  
   6824.921    2.616627e-17   1.258841e-18   9.577872e-17  
   6826.108    2.688524e-17   1.278021e-18   9.936336e-17  
   6827.295    2.924904e-17   1.284119e-18   9.849638e-17  
   6828.482    2.754600e-17   1.272243e-18   9.723091e-17  
   6829.669    2.943934e-17   1.258621e-18   9.354195e-17  
   6830.856    3.000519e-17   1.227951e-18   8.833966e-17  
   6832.043    2.844363e-17   1.182365e-18   8.308234e-17  
   6833.230    2.837960e-17   1.138618e-18   7.735081e-17  
   6834.417    2.787877e-17   1.113287e-18   7.432692e-17  
   6835.603    2.950814e-17   1.113938e-18   7.262717e-17  
   6836.790    2.923360e-17   1.094051e-18   7.064435e-17  
   6837.977    2.863664e-17   1.080229e-18   6.961934e-17  
   6839.164    2.800328e-17   1.073079e-18   6.943188e-17  
   6840.351    2.768516e-17   1.058829e-18   6.843737e-17  
   6841.538    2.822506e-17   1.057286e-18   6.772558e-17  
   6842.725    2.757731e-17   1.044886e-18   6.711254e-17  
   6843.912    2.807942e-17   1.053992e-18   6.776171e-17  
   6845.099    2.784991e-17   1.045068e-18   6.757669e-17  
   6846.286    2.683698e-17   1.036473e-18   6.734142e-17  
   6847.473    2.660885e-17   1.032469e-18   6.675778e-17  
   6848.660    2.667122e-17   1.028814e-18   6.634407e-17  
   6849.847    2.917638e-17   1.051004e-18   6.605366e-17  
   6851.034    2.967454e-17   1.045155e-18   6.474768e-17  
   6852.221    2.672980e-17   1.023050e-18   6.568234e-17  
   6853.408    2.680640e-17   1.057155e-18   6.903040e-17  
   6854.595    2.915114e-17   1.147892e-18   7.872787e-17  
   6855.782    2.627322e-17   1.222679e-18   9.290079e-17  
   6856.969    2.672811e-17   1.276093e-18   9.943528e-17  
   6858.156    2.801439e-17   1.314474e-18   1.031236e-16  
   6859.343    2.459377e-17   1.293237e-18   1.019994e-16  
   6860.530    2.228149e-17   1.234578e-18   9.182781e-17  
   6861.717    2.158924e-17   1.145243e-18   7.536006e-17  
   6862.904    2.032105e-17   1.033708e-18   5.737726e-17  
   6864.091    1.877583e-17   9.391476e-19   4.369438e-17  
   6865.278    2.023612e-17   8.856523e-19   3.362519e-17  
   6866.465    1.979901e-17   8.506961e-19   2.943812e-17  
   6867.652    2.062395e-17   8.383463e-19   2.655859e-17  
   6868.839    1.977979e-17   8.202694e-19   2.549644e-17  
   6870.026    2.208166e-17   8.376126e-19   2.621912e-17  
   6871.213    2.337013e-17   8.622893e-19   2.896203e-17  
   6872.400    2.427704e-17   8.874615e-19   3.296503e-17  
   6873.587    2.351490e-17   9.090244e-19   3.839790e-17  
   6874.774    2.280333e-17   9.276284e-19   4.328819e-17  
   6875.961    2.416569e-17   9.629098e-19   4.740169e-17  
   6877.147    2.462104e-17   9.734285e-19   4.938394e-17  
   6878.334    2.459480e-17   9.625029e-19   4.792708e-17  
   6879.521    2.649384e-17   9.706012e-19   4.595777e-17  
   6880.708    2.470571e-17   9.587249e-19   4.478852e-17  
   6881.895    2.422688e-17   9.560131e-19   4.413393e-17  
   6883.082    2.682086e-17   9.702385e-19   4.273820e-17  
   6884.269    2.518566e-17   9.647809e-19   4.284007e-17  
   6885.456    2.482419e-17   9.592236e-19   4.247433e-17  
   6886.643    2.495358e-17   9.477781e-19   4.145062e-17  
   6887.830    2.157029e-17   9.104595e-19   4.054081e-17  
   6889.017    2.388153e-17   9.129047e-19   3.915058e-17  
   6890.204    2.465133e-17   9.202964e-19   3.952755e-17  
   6891.391    2.189405e-17   9.097864e-19   4.214336e-17  
   6892.578    2.260081e-17   9.348082e-19   4.439896e-17  
   6893.765    2.272329e-17   9.564355e-19   4.761013e-17  
   6894.952    2.334520e-17   9.704544e-19   5.012232e-17  
   6896.139    2.570413e-17   9.988477e-19   5.094696e-17  
   6897.326    2.334048e-17   9.811357e-19   5.106214e-17  
   6898.513    2.588104e-17   9.803475e-19   4.983394e-17  
   6899.700    2.580792e-17   9.627702e-19   4.761255e-17  
   6900.887    2.410209e-17   9.373986e-19   4.622740e-17  
   6902.074    2.428836e-17   9.385469e-19   4.785600e-17  
   6903.261    2.463593e-17   9.596769e-19   5.080517e-17  
   6904.448    2.349766e-17   9.750450e-19   5.418250e-17  
   6905.635    2.260214e-17   9.914637e-19   5.765759e-17  
   6906.822    2.399051e-17   1.018265e-18   6.028281e-17  
   6908.009    2.472556e-17   1.038960e-18   6.220637e-17  
   6909.196    2.469765e-17   1.028044e-18   6.148150e-17  
   6910.383    2.450061e-17   9.977457e-19   5.841947e-17  
   6911.570    2.624144e-17   9.917413e-19   5.729871e-17  
   6912.757    2.558440e-17   9.902108e-19   5.788355e-17  
   6913.944    2.397864e-17   1.008396e-18   6.303628e-17  
   6915.131    2.474651e-17   1.063921e-18   6.845941e-17  
   6916.318    2.430450e-17   1.101247e-18   7.461977e-17  
   6917.504    2.801361e-17   1.141478e-18   7.701511e-17  
   6918.691    2.650783e-17   1.143562e-18   7.847754e-17  
   6919.878    2.686661e-17   1.129038e-18   7.718339e-17  
   6921.065    2.729947e-17   1.080915e-18   7.022685e-17  
   6922.252    2.777833e-17   1.046494e-18   6.464196e-17  
   6923.439    2.635305e-17   9.991111e-19   6.009622e-17  
   6924.626    2.625827e-17   9.759753e-19   5.721059e-17  
   6925.813    2.619611e-17   9.731481e-19   5.636575e-17  
   6927.000    2.763627e-17   9.815342e-19   5.614788e-17  
   6928.187    2.760444e-17   9.819293e-19   5.732359e-17  
   6929.374    2.555778e-17   9.704166e-19   5.730320e-17  
   6930.561    2.705203e-17   9.977735e-19   6.007620e-17  
   6931.748    2.672240e-17   1.020385e-18   6.310585e-17  
   6932.935    2.496280e-17   1.021749e-18   6.519770e-17  
   6934.122    2.772346e-17   1.053338e-18   6.605717e-17  
   6935.309    2.530872e-17   1.036613e-18   6.593528e-17  
   6936.496    2.680542e-17   1.030612e-18   6.437798e-17  
   6937.683    2.590753e-17   1.008481e-18   6.231367e-17  
   6938.870    2.538387e-17   1.011046e-18   6.327955e-17  
   6940.057    2.679850e-17   1.055503e-18   6.918874e-17  
   6941.244    2.622515e-17   1.100251e-18   7.644841e-17  
   6942.431    2.835526e-17   1.141407e-18   8.040588e-17  
   6943.618    2.444437e-17   1.135372e-18   8.387712e-17  
   6944.805    2.706493e-17   1.162845e-18   8.478129e-17  
   6945.992    2.614553e-17   1.131081e-18   8.146142e-17  
   6947.179    2.644610e-17   1.084787e-18   7.415952e-17  
   6948.366    2.618700e-17   1.042267e-18   6.926230e-17  
   6949.553    2.457064e-17   9.980796e-19   6.464842e-17  
   6950.740    2.476306e-17   9.853942e-19   6.305888e-17  
   6951.927    2.782540e-17   9.996381e-19   6.154411e-17  
   6953.114    2.635565e-17   9.791880e-19   6.076857e-17  
   6954.301    2.431732e-17   9.657911e-19   6.225982e-17  
   6955.488    2.671881e-17   9.809549e-19   6.137496e-17  
   6956.675    2.692752e-17   9.792776e-19   6.220737e-17  
   6957.862    2.509652e-17   9.693717e-19   6.374015e-17  
   6959.048    2.530820e-17   9.751808e-19   6.449708e-17  
   6960.235    2.587717e-17   9.883330e-19   6.642106e-17  
   6961.422    2.741753e-17   1.022069e-18   7.013892e-17  
   6962.609    2.651791e-17   1.033302e-18   7.298976e-17  
   6963.796    2.694978e-17   1.037135e-18   7.214556e-17  
   6964.983    2.537215e-17   1.024333e-18   7.290279e-17  
   6966.170    2.635103e-17   1.030094e-18   7.247565e-17  
   6967.357    2.681276e-17   1.028697e-18   7.140093e-17  
   6968.544    2.627418e-17   1.024981e-18   7.135595e-17  
   6969.731    2.691674e-17   1.041472e-18   7.339774e-17  
   6970.918    2.766834e-17   1.062767e-18   7.491482e-17  
   6972.105    2.965031e-17   1.090952e-18   7.694089e-17  
   6973.292    2.775514e-17   1.085674e-18   7.826104e-17  
   6974.479    2.570529e-17   1.069369e-18   7.649319e-17  
   6975.666    2.627432e-17   1.064858e-18   7.596443e-17  
   6976.853    2.477312e-17   1.020072e-18   7.239126e-17  
   6978.040    2.572071e-17   9.943747e-19   6.764808e-17  
   6979.227    2.666626e-17   9.966888e-19   6.559224e-17  
   6980.414    2.709743e-17   9.867948e-19   6.458853e-17  
   6981.601    2.732038e-17   9.786478e-19   6.202705e-17  
   6982.788    2.668729e-17   9.763434e-19   6.160099e-17  
   6983.975    2.516394e-17   9.510301e-19   6.038467e-17  
   6985.162    2.548350e-17   9.523588e-19   6.022464e-17  
   6986.349    2.768746e-17   9.756105e-19   6.008301e-17  
   6987.536    2.494893e-17   9.619132e-19   6.232367e-17  
   6988.723    2.541162e-17   9.648156e-19   6.183621e-17  
   6989.910    2.774820e-17   9.779866e-19   6.219500e-17  
   6991.097    2.502446e-17   9.570494e-19   6.285554e-17  
   6992.284    2.648371e-17   9.821072e-19   6.351595e-17  
   6993.471    2.745229e-17   9.860189e-19   6.375309e-17  
   6994.658    2.554776e-17   9.734648e-19   6.489360e-17  
   6995.845    2.482693e-17   9.789039e-19   6.550003e-17  
   6997.032    2.607826e-17   9.866859e-19   6.487656e-17  
   6998.219    2.629859e-17   9.903723e-19   6.477711e-17  
   6999.405    2.539878e-17   9.798683e-19   6.379993e-17  
   7000.592    2.652008e-17   9.817674e-19   6.237489e-17  
   7001.779    2.499628e-17   9.650222e-19   6.224295e-17  
   7002.966    2.507478e-17   9.761234e-19   6.321128e-17  
   7004.153    2.423748e-17   9.788548e-19   6.612805e-17  
   7005.340    2.146468e-17   9.596724e-19   6.749103e-17  
   7006.527    2.336425e-17   9.839665e-19   6.831182e-17  
   7007.714    2.606929e-17   9.929719e-19   6.643841e-17  
   7008.901    2.609076e-17   9.811389e-19   6.488444e-17  
   7010.088    2.657474e-17   9.706617e-19   6.229494e-17  
   7011.275    2.522954e-17   9.498999e-19   6.097926e-17  
   7012.462    2.620401e-17   9.549438e-19   6.014219e-17  
   7013.649    2.793503e-17   9.682313e-19   6.137685e-17  
   7014.836    2.577404e-17   9.481507e-19   6.049558e-17  
   7016.023    2.462132e-17   9.331244e-19   6.023413e-17  
   7017.210    2.440259e-17   9.311506e-19   6.053270e-17  
   7018.397    2.485190e-17   9.314256e-19   6.001387e-17  
   7019.584    2.786389e-17   9.521574e-19   5.905833e-17  
   7020.771    2.540746e-17   9.342283e-19   5.973346e-17  
   7021.958    2.613608e-17   9.416057e-19   6.025944e-17  
   7023.145    2.551946e-17   9.442808e-19   6.178245e-17  
   7024.332    2.656808e-17   9.476744e-19   6.162720e-17  
   7025.519    2.453085e-17   9.382493e-19   6.393551e-17  
   7026.706    2.516038e-17   9.514209e-19   6.558110e-17  
   7027.893    2.437490e-17   9.451263e-19   6.648675e-17  
   7029.080    2.354902e-17   9.432160e-19   6.714350e-17  
   7030.267    2.642483e-17   9.595121e-19   6.581210e-17  
   7031.454    2.636317e-17   9.504688e-19   6.438001e-17  
   7032.641    2.477227e-17   9.357850e-19   6.421587e-17  
   7033.828    2.354950e-17   9.308203e-19   6.347922e-17  
   7035.015    2.536912e-17   9.536075e-19   6.385867e-17  
   7036.202    2.750828e-17   9.647891e-19   6.387172e-17  
   7037.389    2.539371e-17   9.619428e-19   6.630980e-17  
   7038.576    2.529088e-17   9.677107e-19   6.714335e-17  
   7039.763    2.548056e-17   9.774473e-19   6.968613e-17  
   7040.949    2.520660e-17   9.753473e-19   6.948131e-17  
   7042.136    2.506732e-17   9.833516e-19   6.995876e-17  
   7043.323    2.414625e-17   9.824964e-19   7.016497e-17  
   7044.510    2.508391e-17   9.819504e-19   6.891536e-17  
   7045.697    2.616387e-17   9.793484e-19   6.797787e-17  
   7046.884    2.582702e-17   9.721190e-19   6.681468e-17  
   7048.071    2.486637e-17   9.578046e-19   6.566260e-17  
   7049.258    2.520464e-17   9.562394e-19   6.479530e-17  
   7050.445    2.499115e-17   9.491750e-19   6.439405e-17  
   7051.632    2.543938e-17   9.535137e-19   6.433108e-17  
   7052.819    2.760309e-17   9.592859e-19   6.383150e-17  
   7054.006    2.726371e-17   9.559485e-19   6.395964e-17  
   7055.193    2.681185e-17   9.634218e-19   6.471502e-17  
   7056.380    2.525235e-17   9.471612e-19   6.484891e-17  
   7057.567    2.555547e-17   9.549771e-19   6.532979e-17  
   7058.754    2.561148e-17   9.510515e-19   6.506223e-17  
   7059.941    2.440709e-17   9.413390e-19   6.580782e-17  
   7061.128    2.486396e-17   9.511370e-19   6.543690e-17  
   7062.315    2.231111e-17   9.337693e-19   6.683769e-17  
   7063.502    2.542485e-17   9.520854e-19   6.643575e-17  
   7064.689    2.545559e-17   9.534396e-19   6.669563e-17  
   7065.876    2.347603e-17   9.332141e-19   6.617987e-17  
   7067.063    2.511028e-17   9.506871e-19   6.714391e-17  
   7068.250    2.381622e-17   9.328312e-19   6.696706e-17  
   7069.437    2.672885e-17   9.506371e-19   6.538141e-17  
   7070.624    2.679719e-17   9.641587e-19   6.611739e-17  
   7071.811    2.634697e-17   9.601935e-19   6.520379e-17  
   7072.998    2.737830e-17   9.562968e-19   6.446390e-17  
   7074.185    2.618297e-17   9.469034e-19   6.545542e-17  
   7075.372    2.721968e-17   9.642132e-19   6.682415e-17  
   7076.559    2.560960e-17   9.511995e-19   6.645092e-17  
   7077.746    2.416241e-17   9.460711e-19   6.801773e-17  
   7078.933    2.650931e-17   9.617058e-19   6.729738e-17  
   7080.120    2.594864e-17   9.552838e-19   6.733849e-17  
   7081.306    2.723084e-17   9.691837e-19   6.780567e-17  
   7082.493    2.656741e-17   9.632890e-19   6.769371e-17  
   7083.680    2.514512e-17   9.498900e-19   6.736443e-17  
   7084.867    2.746181e-17   9.665808e-19   6.710898e-17  
   7086.054    2.693600e-17   9.627967e-19   6.780355e-17  
   7087.241    2.813144e-17   9.655157e-19   6.680101e-17  
   7088.428    2.823637e-17   9.670677e-19   6.660403e-17  
   7089.615    2.592787e-17   9.409396e-19   6.548000e-17  
   7090.802    2.404725e-17   9.259194e-19   6.509964e-17  
   7091.989    2.556955e-17   9.294285e-19   6.464818e-17  
   7093.176    2.651991e-17   9.384139e-19   6.447788e-17  
   7094.363    2.536240e-17   9.332368e-19   6.518274e-17  
   7095.550    2.685028e-17   9.439098e-19   6.462324e-17  
   7096.737    2.810668e-17   9.524012e-19   6.479742e-17  
   7097.924    2.593525e-17   9.359524e-19   6.571755e-17  
   7099.111    2.633441e-17   9.367272e-19   6.469969e-17  
   7100.298    2.758393e-17   9.492752e-19   6.506326e-17  
   7101.485    2.739629e-17   9.518564e-19   6.492271e-17  
   7102.672    2.594827e-17   9.357835e-19   6.493588e-17  
   7103.859    2.588833e-17   9.301636e-19   6.549202e-17  
   7105.046    2.711968e-17   9.433242e-19   6.484353e-17  
   7106.233    2.741762e-17   9.460742e-19   6.592165e-17  
   7107.420    2.699430e-17   9.397365e-19   6.511208e-17  
   7108.607    2.626246e-17   9.297081e-19   6.549477e-17  
   7109.794    2.584883e-17   9.268297e-19   6.598393e-17  
   7110.981    2.742624e-17   9.512658e-19   6.700341e-17  
   7112.168    2.623574e-17   9.422342e-19   6.716977e-17  
   7113.355    2.553165e-17   9.326788e-19   6.689297e-17  
   7114.542    2.635496e-17   9.429609e-19   6.684050e-17  
   7115.729    2.680383e-17   9.518318e-19   6.694083e-17  
   7116.916    2.652796e-17   9.469189e-19   6.599742e-17  
   7118.103    2.829829e-17   9.544479e-19   6.718478e-17  
   7119.290    2.817780e-17   9.603517e-19   6.705117e-17  
   7120.477    2.685873e-17   9.469528e-19   6.662064e-17  
   7121.664    2.829616e-17   9.578887e-19   6.640734e-17  
   7122.850    2.766175e-17   9.570362e-19   6.648236e-17  
   7124.037    2.826550e-17   9.586766e-19   6.519950e-17  
   7125.224    2.850026e-17   9.628288e-19   6.508929e-17  
   7126.411    2.574986e-17   9.416727e-19   6.545245e-17  
   7127.598    2.464416e-17   9.261872e-19   6.515524e-17  
   7128.785    2.529462e-17   9.312528e-19   6.557913e-17  
   7129.972    2.741421e-17   9.470188e-19   6.617227e-17  
   7131.159    2.778281e-17   9.511730e-19   6.619043e-17  
   7132.346    2.614231e-17   9.334098e-19   6.523676e-17  
   7133.533    2.652929e-17   9.319815e-19   6.558681e-17  
   7134.720    2.580196e-17   9.300009e-19   6.521667e-17  
   7135.907    2.673714e-17   9.391604e-19   6.651621e-17  
   7137.094    2.643493e-17   9.441720e-19   6.613114e-17  
   7138.281    2.487947e-17   9.318142e-19   6.587577e-17  
   7139.468    2.594393e-17   9.472281e-19   6.622672e-17  
   7140.655    2.684093e-17   9.527510e-19   6.571483e-17  
   7141.842    2.665606e-17   9.461705e-19   6.450302e-17  
   7143.029    2.693104e-17   9.474757e-19   6.347127e-17  
   7144.216    2.525556e-17   9.259180e-19   6.251001e-17  
   7145.403    2.401553e-17   9.096319e-19   6.224274e-17  
   7146.590    2.500138e-17   9.096618e-19   6.124746e-17  
   7147.777    2.818080e-17   9.297541e-19   6.191149e-17  
   7148.964    2.702585e-17   9.311222e-19   6.262999e-17  
   7150.151    2.720157e-17   9.287275e-19   6.222538e-17  
   7151.338    2.640455e-17   9.281825e-19   6.275477e-17  
   7152.525    2.516761e-17   9.181698e-19   6.245040e-17  
   7153.712    2.507845e-17   9.121279e-19   6.234681e-17  
   7154.899    2.671139e-17   9.169726e-19   6.108117e-17  
   7156.086    2.395548e-17   9.011169e-19   6.080695e-17  
   7157.273    2.601416e-17   9.138683e-19   5.934623e-17  
   7158.460    2.672440e-17   9.184469e-19   5.761157e-17  
   7159.647    2.589055e-17   9.068542e-19   5.580952e-17  
   7160.834    2.663724e-17   9.083099e-19   5.420584e-17  
   7162.021    2.732769e-17   9.116208e-19   5.287443e-17  
   7163.207    2.512456e-17   8.852517e-19   5.151204e-17  
   7164.394    2.288549e-17   8.614962e-19   5.038342e-17  
   7165.581    2.455972e-17   8.707744e-19   4.953051e-17  
   7166.768    2.517641e-17   8.799519e-19   4.939577e-17  
   7167.955    2.440472e-17   8.733254e-19   4.932032e-17  
   7169.142    2.509841e-17   8.763010e-19   4.834021e-17  
   7170.329    2.443862e-17   8.735555e-19   4.865455e-17  
   7171.516    2.463124e-17   8.755176e-19   4.883686e-17  
   7172.703    2.572794e-17   8.864511e-19   4.903504e-17  
   7173.890    2.302837e-17   8.680612e-19   5.062360e-17  
   7175.077    2.369604e-17   8.708609e-19   5.062065e-17  
   7176.264    2.471964e-17   8.714193e-19   4.968628e-17  
   7177.451    2.415132e-17   8.604521e-19   4.773344e-17  
   7178.638    2.494226e-17   8.611380e-19   4.697776e-17  
   7179.825    2.410418e-17   8.537251e-19   4.546460e-17  
   7181.012    2.358380e-17   8.516920e-19   4.556124e-17  
   7182.199    2.561415e-17   8.562743e-19   4.453213e-17  
   7183.386    2.326504e-17   8.403443e-19   4.482380e-17  
   7184.573    2.353005e-17   8.432487e-19   4.525909e-17  
   7185.760    2.588469e-17   8.637362e-19   4.584548e-17  
   7186.947    2.473296e-17   8.568178e-19   4.617821e-17  
   7188.134    2.648481e-17   8.732652e-19   4.539491e-17  
   7189.321    2.496415e-17   8.499646e-19   4.482824e-17  
   7190.508    2.598534e-17   8.524800e-19   4.512215e-17  
   7191.695    2.520340e-17   8.520905e-19   4.438386e-17  
   7192.882    2.422518e-17   8.516212e-19   4.477337e-17  
   7194.069    2.430790e-17   8.557155e-19   4.526189e-17  
   7195.256    2.654875e-17   8.642461e-19   4.451430e-17  
   7196.443    2.384726e-17   8.441714e-19   4.411468e-17  
   7197.630    2.294157e-17   8.349971e-19   4.428310e-17  
   7198.817    2.391305e-17   8.463662e-19   4.508520e-17  
   7200.004    2.496554e-17   8.545942e-19   4.532729e-17  
   7201.191    2.297382e-17   8.474461e-19   4.670356e-17  
   7202.378    2.416806e-17   8.591986e-19   4.852116e-17  
   7203.565    2.524687e-17   8.713923e-19   5.000409e-17  
   7204.751    2.534033e-17   8.803568e-19   5.241191e-17  
   7205.938    2.723313e-17   8.968031e-19   5.377974e-17  
   7207.125    2.816454e-17   9.118684e-19   5.542830e-17  
   7208.312    2.704883e-17   9.017894e-19   5.604125e-17  
   7209.499    2.879451e-17   9.145170e-19   5.599591e-17  
   7210.686    2.717581e-17   8.990777e-19   5.567487e-17  
   7211.873    2.601663e-17   8.979559e-19   5.626925e-17  
   7213.060    2.459849e-17   8.796952e-19   5.670799e-17  
   7214.247    2.273239e-17   8.688611e-19   5.704358e-17  
   7215.434    2.568126e-17   8.951992e-19   5.773410e-17  
   7216.621    2.601655e-17   8.982784e-19   5.834907e-17  
   7217.808    2.703496e-17   9.141901e-19   5.850546e-17  
   7218.995    2.785496e-17   9.161809e-19   5.872053e-17  
   7220.182    2.643370e-17   9.077755e-19   5.856712e-17  
   7221.369    2.669129e-17   9.066163e-19   5.797642e-17  
   7222.556    2.624396e-17   8.993174e-19   5.754445e-17  
   7223.743    2.585112e-17   8.975155e-19   5.631948e-17  
   7224.930    2.745069e-17   9.119691e-19   5.540535e-17  
   7226.117    2.403105e-17   8.796026e-19   5.438874e-17  
   7227.304    2.577945e-17   8.800669e-19   5.160551e-17  
   7228.491    2.314190e-17   8.652501e-19   5.095438e-17  
   7229.678    2.348167e-17   9.060307e-19   5.526247e-17  
   7230.865    2.502352e-17   9.902860e-19   6.613916e-17  
   7232.052    2.589512e-17   1.084688e-18   8.033195e-17  
   7233.239    2.202621e-17   1.149710e-18   9.540532e-17  
   7234.426    2.487487e-17   1.223519e-18   1.069163e-16  
   7235.613    2.303985e-17   1.272156e-18   1.183928e-16  
   7236.800    2.339666e-17   1.308931e-18   1.255592e-16  
   7237.987    2.518751e-17   1.318093e-18   1.254567e-16  
   7239.174    2.508996e-17   1.294212e-18   1.205538e-16  
   7240.361    2.420168e-17   1.261018e-18   1.149894e-16  
   7241.548    2.475356e-17   1.215150e-18   1.059223e-16  
   7242.735    2.524348e-17   1.142457e-18   9.128733e-17  
   7243.922    2.374560e-17   1.056587e-18   7.865908e-17  
   7245.108    2.339868e-17   1.008885e-18   7.173008e-17  
   7246.295    2.367672e-17   9.863741e-19   6.695981e-17  
   7247.482    2.451490e-17   9.714225e-19   6.439013e-17  
   7248.669    2.591084e-17   9.816309e-19   6.442990e-17  
   7249.856    2.658960e-17   9.827625e-19   6.414746e-17  
   7251.043    2.241318e-17   9.320391e-19   6.203903e-17  
   7252.230    2.299174e-17   9.158030e-19   5.901025e-17  
   7253.417    2.493402e-17   9.056555e-19   5.590269e-17  
   7254.604    2.342796e-17   8.809446e-19   5.390469e-17  
   7255.791    2.402216e-17   8.772054e-19   5.251109e-17  
   7256.978    2.112675e-17   8.502213e-19   5.108796e-17  
   7258.165    2.491091e-17   8.754631e-19   5.023776e-17  
   7259.352    2.522862e-17   8.802505e-19   5.138616e-17  
   7260.539    2.396396e-17   8.775020e-19   5.278182e-17  
   7261.726    2.292227e-17   8.806490e-19   5.483474e-17  
   7262.913    2.447324e-17   9.021013e-19   5.653083e-17  
   7264.100    2.409126e-17   8.940392e-19   5.708613e-17  
   7265.287    2.379627e-17   9.103166e-19   5.900133e-17  
   7266.474    2.417264e-17   9.856960e-19   6.786800e-17  
   7267.661    2.777304e-17   1.137235e-18   8.915191e-17  
   7268.848    2.418153e-17   1.239216e-18   1.109611e-16  
   7270.035    2.350443e-17   1.309510e-18   1.257099e-16  
   7271.222    2.437501e-17   1.367246e-18   1.368906e-16  
   7272.409    2.657523e-17   1.373524e-18   1.358534e-16  
   7273.596    2.512946e-17   1.295315e-18   1.207567e-16  
   7274.783    2.385367e-17   1.201702e-18   1.032449e-16  
   7275.970    2.470757e-17   1.149492e-18   9.502905e-17  
   7277.157    2.723880e-17   1.138020e-18   9.146445e-17  
   7278.344    2.585241e-17   1.118045e-18   8.978860e-17  
   7279.531    2.730557e-17   1.119672e-18   8.867160e-17  
   7280.718    2.660639e-17   1.102337e-18   8.646497e-17  
   7281.905    2.455536e-17   1.046973e-18   7.883890e-17  
   7283.092    2.368765e-17   9.789784e-19   6.788467e-17  
   7284.279    2.528714e-17   9.383222e-19   5.905553e-17  
   7285.466    2.353796e-17   9.023304e-19   5.428780e-17  
   7286.652    2.527968e-17   8.959844e-19   5.203158e-17  
   7287.839    2.462202e-17   9.116846e-19   5.541714e-17  
   7289.026    2.373427e-17   9.209497e-19   5.788798e-17  
   7290.213    2.359328e-17   9.206132e-19   5.994476e-17  
   7291.400    2.284219e-17   9.340757e-19   6.322950e-17  
   7292.587    2.258230e-17   9.296782e-19   6.341342e-17  
   7293.774    2.190730e-17   9.156287e-19   6.269120e-17  
   7294.961    2.530489e-17   9.538946e-19   6.360812e-17  
   7296.148    2.603427e-17   9.808101e-19   6.619368e-17  
   7297.335    2.241850e-17   9.679526e-19   6.762446e-17  
   7298.522    2.160561e-17   9.796732e-19   6.999849e-17  
   7299.709    2.339390e-17   9.967143e-19   7.025314e-17  
   7300.896    2.467959e-17   9.821156e-19   6.759765e-17  
   7302.083    2.566295e-17   9.593175e-19   6.376568e-17  
   7303.270    2.303228e-17   9.179689e-19   6.074984e-17  
   7304.457    2.408247e-17   9.027727e-19   5.739272e-17  
   7305.644    2.569402e-17   9.139472e-19   5.679396e-17  
   7306.831    2.212016e-17   9.665569e-19   6.802370e-17  
   7308.018    2.477316e-17   1.099638e-18   8.638499e-17  
   7309.205    2.479685e-17   1.198199e-18   1.042571e-16  
   7310.392    2.639107e-17   1.278161e-18   1.194408e-16  
   7311.579    2.870156e-17   1.352121e-18   1.335714e-16  
   7312.766    2.306512e-17   1.331446e-18   1.366610e-16  
   7313.953    2.290201e-17   1.274382e-18   1.269542e-16  
   7315.140    2.450387e-17   1.206681e-18   1.121115e-16  
   7316.327    2.505662e-17   1.130312e-18   9.898195e-17  
   7317.514    2.681776e-17   1.049845e-18   8.425915e-17  
   7318.701    2.368487e-17   9.822202e-19   7.593976e-17  
   7319.888    2.614034e-17   9.904715e-19   7.424501e-17  
   7321.075    2.503154e-17   1.025778e-18   8.150931e-17  
   7322.262    2.570556e-17   1.091452e-18   9.036421e-17  
   7323.449    2.416308e-17   1.125868e-18   9.863748e-17  
   7324.636    2.694679e-17   1.171438e-18   1.048404e-16  
   7325.823    2.376610e-17   1.147710e-18   1.032090e-16  
   7327.009    2.455570e-17   1.104866e-18   9.425399e-17  
   7328.196    2.347189e-17   1.032653e-18   8.447777e-17  
   7329.383    2.586364e-17   9.886743e-19   7.388816e-17  
   7330.570    2.416384e-17   9.684500e-19   7.221222e-17  
   7331.757    2.445428e-17   1.058636e-18   8.623709e-17  
   7332.944    2.715188e-17   1.200213e-18   1.083597e-16  
   7334.131    2.530910e-17   1.276339e-18   1.255131e-16  
   7335.318    2.285833e-17   1.331710e-18   1.398597e-16  
   7336.505    2.745901e-17   1.379185e-18   1.445520e-16  
   7337.692    2.580722e-17   1.335210e-18   1.366913e-16  
   7338.879    2.458743e-17   1.219670e-18   1.141518e-16  
   7340.066    2.628927e-17   1.120971e-18   9.393637e-17  
   7341.253    2.917618e-17   1.051163e-18   7.944925e-17  
   7342.440    3.197465e-17   1.005564e-18   7.001704e-17  
   7343.627    3.627026e-17   1.008953e-18   6.457751e-17  
   7344.814    3.526647e-17   9.947655e-19   6.350500e-17  
   7346.001    3.419402e-17   9.748348e-19   6.256751e-17  
   7347.188    3.376384e-17   9.717890e-19   6.306582e-17  
   7348.375    3.236842e-17   9.723600e-19   6.427860e-17  
   7349.562    2.989221e-17   9.881228e-19   6.867970e-17  
   7350.749    2.741475e-17   1.009305e-18   7.474984e-17  
   7351.936    2.354845e-17   1.013694e-18   7.874184e-17  
   7353.123    2.403331e-17   1.038788e-18   8.191692e-17  
   7354.310    2.424838e-17   1.039467e-18   8.227018e-17  
   7355.497    2.451525e-17   1.033984e-18   8.089432e-17  
   7356.684    2.768815e-17   1.011645e-18   7.368364e-17  
   7357.871    2.434513e-17   9.568335e-19   6.939897e-17  
   7359.058    3.062278e-17   9.959138e-19   6.711561e-17  
   7360.245    3.088505e-17   1.057684e-18   7.735910e-17  
   7361.432    2.801932e-17   1.134036e-18   9.329293e-17  
   7362.619    2.788515e-17   1.205893e-18   1.061836e-16  
   7363.806    2.951650e-17   1.256631e-18   1.147317e-16  
   7364.993    2.677486e-17   1.264033e-18   1.190446e-16  
   7366.180    2.562810e-17   1.222574e-18   1.137653e-16  
   7367.367    2.556627e-17   1.145215e-18   9.987591e-17  
   7368.553    2.502660e-17   1.057414e-18   8.530347e-17  
   7369.740    2.550428e-17   9.998516e-19   7.662009e-17  
   7370.927    2.645692e-17   9.590565e-19   7.061160e-17  
   7372.114    2.856061e-17   9.443663e-19   6.660162e-17  
   7373.301    2.913332e-17   9.360634e-19   6.513388e-17  
   7374.488    3.164423e-17   9.529694e-19   6.326589e-17  
   7375.675    3.264289e-17   9.620542e-19   6.310157e-17  
   7376.862    3.500790e-17   9.707780e-19   6.209684e-17  
   7378.049    3.295196e-17   9.578238e-19   6.233970e-17  
   7379.236    3.124154e-17   9.441956e-19   6.252166e-17  
   7380.423    3.367969e-17   9.585769e-19   6.108593e-17  
   7381.610    2.998421e-17   9.420403e-19   6.295211e-17  
   7382.797    2.736003e-17   9.374264e-19   6.462902e-17  
   7383.984    2.569151e-17   9.579532e-19   7.004588e-17  
   7385.171    2.746232e-17   9.947748e-19   7.325113e-17  
   7386.358    2.548746e-17   9.925338e-19   7.563969e-17  
   7387.545    2.408072e-17   9.984456e-19   7.775311e-17  
   7388.732    2.744599e-17   1.009404e-18   7.598880e-17  
   7389.919    2.558455e-17   9.770662e-19   7.367687e-17  
   7391.106    2.448694e-17   9.495406e-19   7.048545e-17  
   7392.293    2.414366e-17   9.511866e-19   7.212454e-17  
   7393.480    2.336259e-17   9.994281e-19   7.938460e-17  
   7394.667    2.458321e-17   1.061719e-18   8.817356e-17  
   7395.854    2.586751e-17   1.105205e-18   9.428367e-17  
   7397.041    2.451184e-17   1.123760e-18   9.860616e-17  
   7398.228    2.633725e-17   1.129007e-18   9.798560e-17  
   7399.415    2.476838e-17   1.066020e-18   8.994232e-17  
   7400.602    2.333337e-17   1.002964e-18   8.109230e-17  
   7401.789    2.475308e-17   9.645623e-19   7.324217e-17  
   7402.976    2.533818e-17   9.291306e-19   6.800597e-17  
   7404.163    2.386188e-17   9.078154e-19   6.588201e-17  
   7405.350    2.491688e-17   9.052916e-19   6.418242e-17  
   7406.537    2.577269e-17   9.132478e-19   6.498240e-17  
   7407.724    2.516667e-17   9.036521e-19   6.561999e-17  
   7408.910    2.606971e-17   9.104725e-19   6.517294e-17  
   7410.097    2.486837e-17   9.046287e-19   6.591032e-17  
   7411.284    2.523018e-17   8.986319e-19   6.542425e-17  
   7412.471    2.560499e-17   8.977421e-19   6.509362e-17  
   7413.658    2.372433e-17   8.930454e-19   6.689125e-17  
   7414.845    2.363139e-17   8.877039e-19   6.497179e-17  
   7416.032    2.573465e-17   8.972938e-19   6.373800e-17  
   7417.219    2.413389e-17   8.869313e-19   6.422944e-17  
   7418.406    2.494653e-17   8.968801e-19   6.424228e-17  
   7419.593    2.601077e-17   9.050650e-19   6.486872e-17  
   7420.780    2.587705e-17   9.246622e-19   6.807226e-17  
   7421.967    2.552637e-17   9.455210e-19   7.064303e-17  
   7423.154    2.641478e-17   9.586325e-19   7.312721e-17  
   7424.341    2.603101e-17   9.665415e-19   7.363080e-17  
   7425.528    2.592231e-17   9.630138e-19   7.512590e-17  
   7426.715    2.467535e-17   9.552369e-19   7.432142e-17  
   7427.902    2.605757e-17   9.470454e-19   7.324068e-17  
   7429.089    2.605291e-17   9.568185e-19   7.427974e-17  
   7430.276    2.580468e-17   9.839161e-19   7.786193e-17  
   7431.463    2.469060e-17   9.975376e-19   8.093050e-17  
   7432.650    2.594628e-17   1.020280e-18   8.235857e-17  
   7433.837    2.570551e-17   1.033656e-18   8.377310e-17  
   7435.024    2.475948e-17   1.012308e-18   8.231205e-17  
   7436.211    2.645702e-17   9.919871e-19   7.723899e-17  
   7437.398    2.597202e-17   9.607274e-19   7.235900e-17  
   7438.585    2.736062e-17   9.435375e-19   6.944353e-17  
   7439.772    2.580524e-17   9.158702e-19   6.701009e-17  
   7440.959    2.377032e-17   8.921576e-19   6.609086e-17  
   7442.146    2.524013e-17   9.036414e-19   6.633309e-17  
   7443.333    2.625110e-17   9.089900e-19   6.662125e-17  
   7444.520    2.626585e-17   9.177810e-19   6.717791e-17  
   7445.707    2.498108e-17   9.024367e-19   6.686717e-17  
   7446.894    2.285757e-17   8.849894e-19   6.698822e-17  
   7448.081    2.539363e-17   9.067846e-19   6.752385e-17  
   7449.268    2.480603e-17   9.008500e-19   6.750599e-17  
   7450.454    2.673693e-17   9.156507e-19   6.758884e-17  
   7451.641    2.389051e-17   9.006912e-19   6.815990e-17  
   7452.828    2.445504e-17   9.044044e-19   6.873614e-17  
   7454.015    2.543665e-17   9.228343e-19   6.969596e-17  
   7455.202    2.490464e-17   9.302412e-19   6.990289e-17  
   7456.389    2.569452e-17   9.345902e-19   7.007257e-17  
   7457.576    2.351302e-17   9.382680e-19   7.269344e-17  
   7458.763    2.552338e-17   9.671444e-19   7.482144e-17  
   7459.950    2.609834e-17   9.789187e-19   7.555578e-17  
   7461.137    2.339867e-17   9.660372e-19   7.767587e-17  
   7462.324    2.374455e-17   9.749140e-19   7.879108e-17  
   7463.511    2.533471e-17   9.965447e-19   8.032093e-17  
   7464.698    2.344102e-17   1.007002e-18   8.355195e-17  
   7465.885    2.713262e-17   1.051034e-18   8.576775e-17  
   7467.072    2.736523e-17   1.064035e-18   8.722999e-17  
   7468.259    2.633192e-17   1.061091e-18   8.834417e-17  
   7469.446    2.481629e-17   1.052065e-18   8.826603e-17  
   7470.633    2.567785e-17   1.049395e-18   8.683771e-17  
   7471.820    2.412097e-17   1.031199e-18   8.593648e-17  
   7473.007    2.291042e-17   1.019099e-18   8.483600e-17  
   7474.194    2.609892e-17   1.058298e-18   8.782215e-17  
   7475.381    2.516329e-17   1.081311e-18   9.277234e-17  
   7476.568    2.297172e-17   1.091065e-18   9.538370e-17  
   7477.755    2.344961e-17   1.090925e-18   9.625128e-17  
   7478.942    2.558725e-17   1.089939e-18   9.328630e-17  
   7480.129    2.318275e-17   1.048688e-18   8.964728e-17  
   7481.316    2.430134e-17   1.013438e-18   8.326646e-17  
   7482.503    2.566902e-17   9.726709e-19   7.664328e-17  
   7483.690    2.477524e-17   9.495259e-19   7.392364e-17  
   7484.877    2.423464e-17   9.347148e-19   7.239511e-17  
   7486.064    2.467429e-17   9.398049e-19   7.225320e-17  
   7487.251    2.396862e-17   9.403179e-19   7.255723e-17  
   7488.438    2.345190e-17   9.370101e-19   7.367976e-17  
   7489.625    2.553347e-17   9.560027e-19   7.229951e-17  
   7490.811    2.524582e-17   9.467402e-19   7.106472e-17  
   7491.998    2.314109e-17   9.188829e-19   7.045627e-17  
   7493.185    2.651539e-17   9.384970e-19   6.935287e-17  
   7494.372    2.577805e-17   9.238010e-19   6.855146e-17  
   7495.559    2.618099e-17   9.213816e-19   6.810397e-17  
   7496.746    2.585523e-17   9.152509e-19   6.790505e-17  
   7497.933    2.635572e-17   9.191304e-19   6.768492e-17  
   7499.120    2.558299e-17   9.082179e-19   6.703093e-17  
   7500.307    2.661948e-17   9.203275e-19   6.740372e-17  
   7501.494    2.431353e-17   8.980936e-19   6.701435e-17  
   7502.681    2.235516e-17   8.840840e-19   6.672638e-17  
   7503.868    2.552025e-17   9.082074e-19   6.567962e-17  
   7505.055    2.703501e-17   9.139977e-19   6.546572e-17  
   7506.242    2.661330e-17   9.112750e-19   6.581118e-17  
   7507.429    2.820904e-17   9.203586e-19   6.595164e-17  
   7508.616    2.773984e-17   9.313135e-19   6.720173e-17  
   7509.803    2.363713e-17   9.074904e-19   6.890013e-17  
   7510.990    2.449126e-17   9.186238e-19   6.978698e-17  
   7512.177    2.623049e-17   9.462058e-19   7.163505e-17  
   7513.364    2.339723e-17   9.451316e-19   7.391979e-17  
   7514.551    2.422754e-17   1.018981e-18   8.413234e-17  
   7515.738    2.800398e-17   1.150677e-18   1.010323e-16  
   7516.925    2.769312e-17   1.230188e-18   1.161484e-16  
   7518.112    2.696498e-17   1.282080e-18   1.271477e-16  
   7519.299    2.626087e-17   1.307236e-18   1.324834e-16  
   7520.486    2.656863e-17   1.304127e-18   1.318791e-16  
   7521.673    2.360130e-17   1.232611e-18   1.210258e-16  
   7522.860    2.516159e-17   1.172502e-18   1.079330e-16  
   7524.047    2.662783e-17   1.126801e-18   9.856148e-17  
   7525.234    2.575179e-17   1.080807e-18   9.121676e-17  
   7526.421    2.660623e-17   1.062433e-18   8.751203e-17  
   7527.608    2.632023e-17   1.037313e-18   8.380258e-17  
   7528.795    2.571511e-17   9.985621e-19   7.899736e-17  
   7529.982    2.545370e-17   9.674074e-19   7.469712e-17  
   7531.169    2.662852e-17   9.549753e-19   7.211809e-17  
   7532.355    2.623821e-17   9.461663e-19   7.160155e-17  
   7533.542    2.397352e-17   9.330933e-19   7.206987e-17  
   7534.729    2.472142e-17   9.401461e-19   7.209430e-17  
   7535.916    2.705947e-17   9.609425e-19   7.249555e-17  
   7537.103    2.401915e-17   9.377206e-19   7.230846e-17  
   7538.290    2.456704e-17   9.278557e-19   7.038130e-17  
   7539.477    2.610432e-17   9.375557e-19   7.027432e-17  
   7540.664    2.745551e-17   9.381332e-19   6.897277e-17  
   7541.851    2.667065e-17   9.226313e-19   6.788191e-17  
   7543.038    2.602356e-17   9.153375e-19   6.729685e-17  
   7544.225    2.669436e-17   9.218970e-19   6.713323e-17  
   7545.412    2.608554e-17   9.172412e-19   6.764258e-17  
   7546.599    2.570635e-17   9.135052e-19   6.734811e-17  
   7547.786    2.532776e-17   9.245923e-19   6.970497e-17  
   7548.973    2.527166e-17   9.464749e-19   7.228026e-17  
   7550.160    2.445162e-17   9.618109e-19   7.398369e-17  
   7551.347    2.525857e-17   9.870095e-19   7.627391e-17  
   7552.534    2.497131e-17   9.908630e-19   7.819491e-17  
   7553.721    2.582820e-17   9.940422e-19   7.822540e-17  
   7554.908    2.508301e-17   9.748888e-19   7.605065e-17  
   7556.095    2.515242e-17   9.560217e-19   7.387092e-17  
   7557.282    2.435137e-17   9.282205e-19   7.012846e-17  
   7558.469    2.410872e-17   9.040769e-19   6.870605e-17  
   7559.656    2.514355e-17   9.156296e-19   6.839634e-17  
   7560.843    2.580585e-17   9.291688e-19   6.830492e-17  
   7562.030    2.610122e-17   9.649302e-19   7.229385e-17  
   7563.217    2.564972e-17   1.050642e-18   8.653272e-17  
   7564.404    2.703104e-17   1.131610e-18   9.730923e-17  
   7565.591    2.549286e-17   1.173230e-18   1.064503e-16  
   7566.778    2.571815e-17   1.206465e-18   1.131295e-16  
   7567.965    2.507075e-17   1.213568e-18   1.140987e-16  
   7569.152    2.566514e-17   1.169615e-18   1.054285e-16  
   7570.339    2.549705e-17   1.085166e-18   9.187496e-17  
   7571.526    2.631119e-17   1.027337e-18   8.098283e-17  
   7572.712    2.665887e-17   9.798129e-19   7.283894e-17  
   7573.899    2.480129e-17   9.201715e-19   6.677519e-17  
   7575.086    2.756559e-17   9.219516e-19   6.510309e-17  
   7576.273    2.483993e-17   9.091326e-19   6.564569e-17  
   7577.460    2.518429e-17   9.365969e-19   6.824840e-17  
   7578.647    2.510585e-17   9.638086e-19   7.131024e-17  
   7579.834    2.280913e-17   9.704180e-19   7.375448e-17  
   7581.021    2.530562e-17   9.971247e-19   7.444138e-17  
   7582.208    2.501030e-17   1.001939e-18   7.528627e-17  
   7583.395    2.684849e-17   9.936174e-19   7.185138e-17  
   7584.582    2.310885e-17   9.344655e-19   6.641626e-17  
   7585.769    2.198161e-17   8.874511e-19   5.948869e-17  
   7586.956    2.119452e-17   8.367711e-19   5.019847e-17  
   7588.143    1.945842e-17   7.991630e-19   4.208719e-17  
   7589.330    1.879590e-17   7.823308e-19   3.767164e-17  
   7590.517    1.611431e-17   7.591694e-19   3.405362e-17  
   7591.704    1.150208e-17   7.277291e-19   3.196933e-17  
   7592.891    1.054270e-17   7.191957e-19   3.083287e-17  
   7594.078    1.032285e-17   7.130344e-19   2.962062e-17  
   7595.265    1.130664e-17   6.889943e-19   2.555160e-17  
   7596.452    8.599789e-18   6.134932e-19   1.977616e-17  
   7597.639    7.336059e-18   5.496241e-19   1.476506e-17  
   7598.826    6.889368e-18   4.968014e-19   1.069818e-17  
   7600.013    6.376817e-18   4.639161e-19   8.296636e-18  
   7601.200    7.277319e-18   4.618215e-19   7.295684e-18  
   7602.387    7.731352e-18   4.669412e-19   7.237107e-18  
   7603.574    7.887064e-18   4.664890e-19   7.150862e-18  
   7604.761    8.236026e-18   4.807235e-19   7.786449e-18  
   7605.948    9.682430e-18   5.023747e-19   8.078286e-18  
   7607.135    1.113291e-17   5.320266e-19   9.333984e-18  
   7608.322    9.855721e-18   5.394591e-19   1.146957e-17  
   7609.509    1.352451e-17   6.201344e-19   1.600954e-17  
   7610.696    1.696885e-17   6.955738e-19   2.152586e-17  
   7611.883    1.614530e-17   7.271899e-19   2.654444e-17  
   7613.070    1.793621e-17   7.661472e-19   2.996737e-17  
   7614.256    1.914652e-17   7.878340e-19   3.142974e-17  
   7615.443    1.937190e-17   7.717450e-19   2.898110e-17  
   7616.630    1.980522e-17   7.406563e-19   2.416711e-17  
   7617.817    1.680902e-17   6.873854e-19   2.034882e-17  
   7619.004    1.509403e-17   6.576507e-19   1.848026e-17  
   7620.191    1.642079e-17   6.789862e-19   1.928453e-17  
   7621.378    1.673858e-17   7.120735e-19   2.266743e-17  
   7622.565    1.390204e-17   7.082739e-19   2.510170e-17  
   7623.752    1.525756e-17   7.312006e-19   2.642266e-17  
   7624.939    1.185560e-17   7.045613e-19   2.681314e-17  
   7626.126    1.357477e-17   6.960329e-19   2.402366e-17  
   7627.313    1.301400e-17   6.531893e-19   1.969497e-17  
   7628.500    1.238469e-17   6.117486e-19   1.613732e-17  
   7629.687    1.271215e-17   5.920730e-19   1.392752e-17  
   7630.874    1.321308e-17   5.864120e-19   1.264925e-17  
   7632.061    1.456806e-17   5.925412e-19   1.200564e-17  
   7633.248    1.437794e-17   5.930137e-19   1.234240e-17  
   7634.435    1.493952e-17   6.045508e-19   1.318672e-17  
   7635.622    1.528535e-17   6.099505e-19   1.336487e-17  
   7636.809    1.453178e-17   6.065711e-19   1.356563e-17  
   7637.996    1.453436e-17   6.150804e-19   1.473202e-17  
   7639.183    1.725057e-17   6.437554e-19   1.526352e-17  
   7640.370    1.669227e-17   6.401261e-19   1.575418e-17  
   7641.557    1.580077e-17   6.336284e-19   1.620638e-17  
   7642.744    1.662022e-17   6.520369e-19   1.722255e-17  
   7643.931    1.803483e-17   6.760356e-19   1.886552e-17  
   7645.118    1.717681e-17   6.874925e-19   2.155019e-17  
   7646.305    1.768993e-17   7.099564e-19   2.334758e-17  
   7647.492    1.819666e-17   7.263266e-19   2.525939e-17  
   7648.679    1.968229e-17   7.488397e-19   2.720267e-17  
   7649.866    1.894703e-17   7.459953e-19   2.794912e-17  
   7651.053    1.772676e-17   7.323372e-19   2.794363e-17  
   7652.240    1.888447e-17   7.369865e-19   2.740592e-17  
   7653.427    1.940368e-17   7.684305e-19   3.131628e-17  
   7654.613    1.974950e-17   8.009926e-19   3.644510e-17  
   7655.800    2.104489e-17   8.326813e-19   3.945249e-17  
   7656.987    2.274260e-17   8.660751e-19   4.284077e-17  
   7658.174    2.333533e-17   8.783151e-19   4.459938e-17  
   7659.361    2.110222e-17   8.638046e-19   4.552381e-17  
   7660.548    2.117423e-17   8.470861e-19   4.393633e-17  
   7661.735    1.982336e-17   8.092197e-19   4.154122e-17  
   7662.922    1.914695e-17   7.907811e-19   4.024530e-17  
   7664.109    2.179589e-17   8.033507e-19   4.016711e-17  
   7665.296    2.348364e-17   8.201591e-19   4.184621e-17  
   7666.483    2.286368e-17   8.199983e-19   4.319329e-17  
   7667.670    2.163317e-17   8.173959e-19   4.512106e-17  
   7668.857    2.338917e-17   8.307400e-19   4.580702e-17  
   7670.044    2.253844e-17   8.256537e-19   4.693563e-17  
   7671.231    2.198970e-17   8.248855e-19   4.809853e-17  
   7672.418    2.354734e-17   8.431804e-19   4.916264e-17  
   7673.605    2.312634e-17   8.442564e-19   5.000632e-17  
   7674.792    2.110703e-17   8.362824e-19   5.268804e-17  
   7675.979    2.292818e-17   8.654201e-19   5.470387e-17  
   7677.166    2.401308e-17   8.873075e-19   5.720844e-17  
   7678.353    2.509035e-17   9.048627e-19   5.899040e-17  
   7679.540    2.480738e-17   9.172446e-19   6.071885e-17  
   7680.727    2.250108e-17   9.122187e-19   6.290471e-17  
   7681.914    2.376600e-17   9.267407e-19   6.479728e-17  
   7683.101    2.304715e-17   9.218975e-19   6.487793e-17  
   7684.288    2.369143e-17   9.325481e-19   6.494624e-17  
   7685.475    2.480361e-17   9.475550e-19   6.572607e-17  
   7686.662    2.528101e-17   9.390652e-19   6.502510e-17  
   7687.849    2.464284e-17   9.390083e-19   6.512409e-17  
   7689.036    2.674592e-17   9.436114e-19   6.461621e-17  
   7690.223    2.371706e-17   9.180776e-19   6.500100e-17  
   7691.410    2.139574e-17   9.141822e-19   6.691407e-17  
   7692.597    2.570826e-17   9.474238e-19   6.741381e-17  
   7693.784    2.521941e-17   9.546322e-19   6.931553e-17  
   7694.971    2.451417e-17   9.490212e-19   6.918952e-17  
   7696.157    2.563807e-17   9.527157e-19   6.923554e-17  
   7697.344    2.646411e-17   9.472343e-19   6.825630e-17  
   7698.531    2.395345e-17   9.195836e-19   6.692289e-17  
   7699.718    2.311667e-17   9.060762e-19   6.628323e-17  
   7700.905    2.519847e-17   9.077928e-19   6.491854e-17  
   7702.092    2.295697e-17   9.009352e-19   6.647154e-17  
   7703.279    2.357513e-17   9.793933e-19   7.595862e-17  
   7704.466    2.534026e-17   1.108466e-18   9.547661e-17  
   7705.653    2.201257e-17   1.193882e-18   1.128451e-16  
   7706.840    2.373627e-17   1.287979e-18   1.308811e-16  
   7708.027    2.220123e-17   1.391772e-18   1.540037e-16  
   7709.214    2.446617e-17   1.489791e-18   1.745529e-16  
   7710.401    2.288201e-17   1.498896e-18   1.786905e-16  
   7711.588    2.480632e-17   1.477929e-18   1.720345e-16  
   7712.775    2.610957e-17   1.446006e-18   1.624744e-16  
   7713.962    2.484681e-17   1.355211e-18   1.433618e-16  
   7715.149    2.187912e-17   1.235415e-18   1.217752e-16  
   7716.336    2.367483e-17   1.146170e-18   1.041074e-16  
   7717.523    2.521152e-17   1.098046e-18   9.404638e-17  
   7718.710    2.269200e-17   1.055868e-18   8.885139e-17  
   7719.897    2.519900e-17   1.061395e-18   8.704249e-17  
   7721.084    2.444092e-17   1.058508e-18   8.768944e-17  
   7722.271    2.627117e-17   1.058809e-18   8.610021e-17  
   7723.458    2.221060e-17   1.005372e-18   8.122940e-17  
   7724.645    2.749847e-17   1.003704e-18   7.599245e-17  
   7725.832    2.623424e-17   9.665509e-19   7.324776e-17  
   7727.019    2.477466e-17   9.483437e-19   7.175904e-17  
   7728.206    2.543935e-17   9.436532e-19   7.099242e-17  
   7729.393    2.477310e-17   9.416537e-19   7.142889e-17  
   7730.580    2.273331e-17   9.338348e-19   7.197916e-17  
   7731.767    2.343895e-17   9.365764e-19   7.185165e-17  
   7732.954    2.426967e-17   9.320913e-19   7.102229e-17  
   7734.141    2.468209e-17   9.352400e-19   7.109910e-17  
   7735.328    2.628683e-17   9.490698e-19   6.945045e-17  
   7736.514    2.527562e-17   9.263489e-19   6.823797e-17  
   7737.701    2.608970e-17   9.201906e-19   6.700972e-17  
   7738.888    2.519280e-17   9.178935e-19   6.764484e-17  
   7740.075    2.365219e-17   9.305067e-19   7.154149e-17  
   7741.262    2.284991e-17   1.039987e-18   8.743438e-17  
   7742.449    2.237038e-17   1.240774e-18   1.223839e-16  
   7743.636    2.000832e-17   1.378836e-18   1.537131e-16  
   7744.823    2.673926e-17   1.495903e-18   1.746378e-16  
   7746.010    2.741407e-17   1.545985e-18   1.872509e-16  
   7747.197    2.681759e-17   1.528803e-18   1.832041e-16  
   7748.384    2.647432e-17   1.424434e-18   1.580519e-16  
   7749.571    2.192268e-17   1.250389e-18   1.259376e-16  
   7750.758    1.995468e-17   1.130809e-18   1.063242e-16  
   7751.945    2.150061e-17   1.112513e-18   1.009448e-16  
   7753.132    2.293273e-17   1.124701e-18   1.013445e-16  
   7754.319    2.491820e-17   1.164798e-18   1.060945e-16  
   7755.506    2.516960e-17   1.178472e-18   1.087133e-16  
   7756.693    2.493068e-17   1.157854e-18   1.058658e-16  
   7757.880    2.651118e-17   1.111804e-18   9.580582e-17  
   7759.067    2.801703e-17   1.055166e-18   8.491883e-17  
   7760.254    2.456949e-17   9.762672e-19   7.605954e-17  
   7761.441    2.563826e-17   9.447689e-19   7.084891e-17  
   7762.628    2.469928e-17   9.410221e-19   7.203917e-17  
   7763.815    2.414147e-17   9.975004e-19   8.031298e-17  
   7765.002    2.464316e-17   1.086531e-18   9.357295e-17  
   7766.189    2.573680e-17   1.162492e-18   1.070145e-16  
   7767.376    2.677359e-17   1.239185e-18   1.196122e-16  
   7768.563    2.488333e-17   1.265462e-18   1.262789e-16  
   7769.750    2.602075e-17   1.258870e-18   1.236577e-16  
   7770.937    2.804386e-17   1.234351e-18   1.164335e-16  
   7772.124    2.555913e-17   1.182853e-18   1.092811e-16  
   7773.311    2.612296e-17   1.153809e-18   1.028052e-16  
   7774.498    2.601826e-17   1.115315e-18   9.622507e-17  
   7775.685    2.454315e-17   1.092249e-18   9.410087e-17  
   7776.872    2.218743e-17   1.063672e-18   9.143944e-17  
   7778.058    2.214779e-17   1.026982e-18   8.667170e-17  
   7779.245    2.255674e-17   9.856956e-19   7.967687e-17  
   7780.432    2.354519e-17   9.593977e-19   7.465872e-17  
   7781.619    2.030080e-17   9.197511e-19   7.238944e-17  
   7782.806    2.160146e-17   9.197951e-19   7.126475e-17  
   7783.993    2.396043e-17   9.659342e-19   7.487504e-17  
   7785.180    2.192252e-17   1.067301e-18   9.219175e-17  
   7786.367    2.236078e-17   1.216371e-18   1.184225e-16  
   7787.554    2.156947e-17   1.319501e-18   1.403167e-16  
   7788.741    2.315348e-17   1.383572e-18   1.532291e-16  
   7789.928    2.469934e-17   1.409996e-18   1.581310e-16  
   7791.115    2.376779e-17   1.364419e-18   1.481919e-16  
   7792.302    2.332288e-17   1.254068e-18   1.256139e-16  
   7793.489    2.272422e-17   1.114876e-18   9.876655e-17  
   7794.676    2.474290e-17   1.019801e-18   8.118970e-17  
   7795.863    2.600484e-17   9.447703e-19   6.964289e-17  
   7797.050    2.312447e-17   8.941108e-19   6.609266e-17  
   7798.237    2.368051e-17   9.086830e-19   6.710842e-17  
   7799.424    2.233497e-17   9.429122e-19   7.323059e-17  
   7800.611    2.295823e-17   1.004001e-18   8.170271e-17  
   7801.798    2.510670e-17   1.075313e-18   9.086027e-17  
   7802.985    2.370150e-17   1.102153e-18   9.637925e-17  
   7804.172    2.287278e-17   1.118226e-18   9.995472e-17  
   7805.359    2.287103e-17   1.094081e-18   9.602139e-17  
   7806.546    2.244263e-17   1.048608e-18   8.925159e-17  
   7807.733    2.557439e-17   1.019384e-18   8.137981e-17  
   7808.920    2.576867e-17   9.799888e-19   7.475335e-17  
   7810.107    2.277144e-17   9.291087e-19   7.125214e-17  
   7811.294    2.163631e-17   9.320442e-19   7.345809e-17  
   7812.481    2.205740e-17   1.050544e-18   8.959372e-17  
   7813.668    2.129714e-17   1.223031e-18   1.208897e-16  
   7814.855    2.313044e-17   1.352770e-18   1.463853e-16  
   7816.042    2.466506e-17   1.435554e-18   1.642989e-16  
   7817.229    2.441545e-17   1.456618e-18   1.693474e-16  
   7818.415    2.306296e-17   1.425837e-18   1.639558e-16  
   7819.602    2.268339e-17   1.305746e-18   1.375447e-16  
   7820.789    2.270715e-17   1.172555e-18   1.099533e-16  
   7821.976    2.399002e-17   1.052440e-18   8.824197e-17  
   7823.163    2.444391e-17   9.547386e-19   7.399055e-17  
   7824.350    2.339776e-17   9.191090e-19   6.896420e-17  
   7825.537    2.465215e-17   9.173979e-19   6.761394e-17  
   7826.724    2.329663e-17   8.993318e-19   6.575787e-17  
   7827.911    2.446391e-17   9.032387e-19   6.422414e-17  
   7829.098    2.388047e-17   8.934838e-19   6.486670e-17  
   7830.285    2.388025e-17   8.971304e-19   6.486211e-17  
   7831.472    2.687093e-17   9.270617e-19   6.528864e-17  
   7832.659    2.441228e-17   9.623054e-19   7.273929e-17  
   7833.846    2.668761e-17   1.027857e-18   8.098632e-17  
   7835.033    2.900702e-17   1.080903e-18   8.737065e-17  
   7836.220    2.580721e-17   1.093453e-18   9.215388e-17  
   7837.407    2.702730e-17   1.095242e-18   9.240395e-17  
   7838.594    2.646969e-17   1.076629e-18   8.904369e-17  
   7839.781    2.327126e-17   1.006832e-18   8.140517e-17  
   7840.968    2.589058e-17   9.850486e-19   7.535590e-17  
   7842.155    2.425672e-17   9.674232e-19   7.450214e-17  
   7843.342    2.531198e-17   1.009168e-18   7.970566e-17  
   7844.529    2.197610e-17   1.110497e-18   1.002052e-16  
   7845.716    2.554108e-17   1.297895e-18   1.322515e-16  
   7846.903    2.292759e-17   1.395481e-18   1.563752e-16  
   7848.090    2.328107e-17   1.464609e-18   1.715745e-16  
   7849.277    2.960185e-17   1.503740e-18   1.758358e-16  
   7850.464    2.432658e-17   1.451101e-18   1.683281e-16  
   7851.651    2.315858e-17   1.364304e-18   1.495782e-16  
   7852.838    2.532690e-17   1.311875e-18   1.353506e-16  
   7854.025    2.401087e-17   1.265200e-18   1.263363e-16  
   7855.212    2.432577e-17   1.236646e-18   1.205755e-16  
   7856.399    2.545826e-17   1.219507e-18   1.161389e-16  
   7857.586    2.713641e-17   1.194529e-18   1.091076e-16  
   7858.773    2.446498e-17   1.125089e-18   9.806490e-17  
   7859.959    2.344576e-17   1.066823e-18   8.878785e-17  
   7861.146    2.255307e-17   1.053927e-18   8.837160e-17  
   7862.333    2.309184e-17   1.127781e-18   9.916078e-17  
   7863.520    2.341274e-17   1.216360e-18   1.164920e-16  
   7864.707    2.575632e-17   1.275276e-18   1.265412e-16  
   7865.894    2.440956e-17   1.288412e-18   1.295886e-16  
   7867.081    2.343584e-17   1.255544e-18   1.241234e-16  
   7868.268    2.337923e-17   1.192343e-18   1.118532e-16  
   7869.455    2.343752e-17   1.113126e-18   9.673835e-17  
   7870.642    2.251343e-17   1.047038e-18   8.662885e-17  
   7871.829    2.466681e-17   1.039041e-18   8.286138e-17  
   7873.016    2.683373e-17   1.070963e-18   8.532936e-17  
   7874.203    2.468905e-17   1.103497e-18   9.368767e-17  
   7875.390    2.237837e-17   1.116995e-18   9.844321e-17  
   7876.577    2.175715e-17   1.106318e-18   9.730919e-17  
   7877.764    2.483560e-17   1.086637e-18   9.131046e-17  
   7878.951    2.444420e-17   1.048691e-18   8.576634e-17  
   7880.138    2.429212e-17   1.017262e-18   8.045783e-17  
   7881.325    2.527011e-17   1.051077e-18   8.462023e-17  
   7882.512    2.389677e-17   1.101172e-18   9.384821e-17  
   7883.699    2.500023e-17   1.150611e-18   1.010805e-16  
   7884.886    2.415071e-17   1.181310e-18   1.072949e-16  
   7886.073    2.190845e-17   1.168380e-18   1.070748e-16  
   7887.260    2.479077e-17   1.144591e-18   9.899225e-17  
   7888.447    2.482218e-17   1.074332e-18   8.646492e-17  
   7889.634    2.335690e-17   9.841928e-19   7.314699e-17  
   7890.821    2.489912e-17   9.350329e-19   6.462567e-17  
   7892.008    2.416260e-17   8.998829e-19   5.985924e-17  
   7893.195    2.368737e-17   8.823790e-19   5.882860e-17  
   7894.382    2.352487e-17   8.766075e-19   5.850482e-17  
   7895.569    2.470029e-17   8.802469e-19   5.845573e-17  
   7896.756    2.431844e-17   8.741858e-19   5.738760e-17  
   7897.943    2.248106e-17   8.634479e-19   5.866329e-17  
   7899.130    2.552419e-17   8.842589e-19   5.780938e-17  
   7900.316    2.416516e-17   8.843396e-19   5.896895e-17  
   7901.503    2.260567e-17   8.696316e-19   5.938996e-17  
   7902.690    2.361085e-17   8.993232e-19   6.167959e-17  
   7903.877    2.236154e-17   9.698496e-19   7.348884e-17  
   7905.064    2.261381e-17   1.182443e-18   1.095588e-16  
   7906.251    2.485699e-17   1.431955e-18   1.612464e-16  
   7907.438    2.259216e-17   1.584016e-18   2.019399e-16  
   7908.625    2.283082e-17   1.669788e-18   2.264225e-16  
   7909.812    2.390312e-17   1.678076e-18   2.277630e-16  
   7910.999    2.216077e-17   1.609768e-18   2.111019e-16  
   7912.186    1.980762e-17   1.466861e-18   1.756173e-16  
   7913.373    2.237515e-17   1.359612e-18   1.472700e-16  
   7914.560    2.233893e-17   1.291535e-18   1.320273e-16  
   7915.747    2.445345e-17   1.271814e-18   1.255515e-16  
   7916.934    2.504405e-17   1.264470e-18   1.239380e-16  
   7918.121    2.318244e-17   1.217137e-18   1.164405e-16  
   7919.308    2.480444e-17   1.148663e-18   1.020054e-16  
   7920.495    2.555190e-17   1.054836e-18   8.385152e-17  
   7921.682    2.283878e-17   9.668825e-19   7.270618e-17  
   7922.869    2.239911e-17   9.620138e-19   7.186045e-17  
   7924.056    2.407131e-17   1.022940e-18   7.899163e-17  
   7925.243    2.236658e-17   1.067367e-18   8.873128e-17  
   7926.430    2.163464e-17   1.092114e-18   9.296986e-17  
   7927.617    2.518868e-17   1.107373e-18   9.349901e-17  
   7928.804    2.612076e-17   1.087667e-18   9.048358e-17  
   7929.991    2.461552e-17   1.016126e-18   8.067884e-17  
   7931.178    2.624325e-17   9.734470e-19   7.229145e-17  
   7932.365    2.406534e-17   9.097245e-19   6.461805e-17  
   7933.552    2.275246e-17   8.703910e-19   6.088509e-17  
   7934.739    2.165228e-17   8.527461e-19   5.984306e-17  
   7935.926    2.429561e-17   8.703335e-19   5.954116e-17  
   7937.113    2.344539e-17   8.717810e-19   6.034395e-17  
   7938.300    2.150881e-17   8.676915e-19   6.086795e-17  
   7939.487    2.403179e-17   8.996387e-19   6.277217e-17  
   7940.674    2.455365e-17   9.553153e-19   6.933960e-17  
   7941.860    2.231051e-17   1.003701e-18   7.953171e-17  
   7943.047    2.574509e-17   1.070478e-18   8.628439e-17  
   7944.234    2.389348e-17   1.087147e-18   9.190774e-17  
   7945.421    1.998175e-17   1.060235e-18   9.165812e-17  
   7946.608    2.279573e-17   1.046891e-18   8.673615e-17  
   7947.795    2.448146e-17   9.982726e-19   7.619985e-17  
   7948.982    2.411091e-17   9.365050e-19   6.770450e-17  
   7950.169    2.342635e-17   8.879409e-19   6.149732e-17  
   7951.356    2.222710e-17   8.442389e-19   5.732482e-17  
   7952.543    2.354184e-17   8.563980e-19   5.580645e-17  
   7953.730    2.398444e-17   8.505341e-19   5.374265e-17  
   7954.917    2.083805e-17   8.761758e-19   5.948682e-17  
   7956.104    2.291123e-17   1.057871e-18   8.402299e-17  
   7957.291    2.125018e-17   1.241348e-18   1.215435e-16  
   7958.478    2.221913e-17   1.390236e-18   1.536697e-16  
   7959.665    2.837063e-17   1.488066e-18   1.719004e-16  
   7960.852    2.415350e-17   1.493769e-18   1.788439e-16  
   7962.039    2.626613e-17   1.448525e-18   1.650917e-16  
   7963.226    2.409576e-17   1.294868e-18   1.319313e-16  
   7964.413    2.423286e-17   1.134583e-18   9.888516e-17  
   7965.600    2.455031e-17   9.924083e-19   7.434350e-17  
   7966.787    2.457558e-17   9.142139e-19   6.229648e-17  
   7967.974    2.358984e-17   8.878826e-19   5.969340e-17  
   7969.161    2.369520e-17   8.937446e-19   6.084021e-17  
   7970.348    2.247484e-17   9.316156e-19   6.755335e-17  
   7971.535    2.493798e-17   1.020870e-18   7.954718e-17  
   7972.722    2.100863e-17   1.073288e-18   9.294207e-17  
   7973.909    2.264375e-17   1.134887e-18   1.019109e-16  
   7975.096    2.269372e-17   1.148671e-18   1.049007e-16  
   7976.283    2.114538e-17   1.124295e-18   1.012527e-16  
   7977.470    2.153683e-17   1.071398e-18   9.080214e-17  
   7978.657    2.495474e-17   1.008570e-18   7.657117e-17  
   7979.844    2.277743e-17   9.250710e-19   6.603199e-17  
   7981.031    2.214027e-17   8.718303e-19   5.869621e-17  
   7982.217    2.187620e-17   8.591418e-19   5.735156e-17  
   7983.404    2.269029e-17   9.049214e-19   6.288956e-17  
   7984.591    2.262987e-17   1.055547e-18   8.746587e-17  
   7985.778    1.920302e-17   1.248575e-18   1.272053e-16  
   7986.965    2.413617e-17   1.422577e-18   1.618903e-16  
   7988.152    2.469138e-17   1.506534e-18   1.833777e-16  
   7989.339    2.161638e-17   1.519769e-18   1.891463e-16  
   7990.526    2.417755e-17   1.471719e-18   1.742990e-16  
   7991.713    2.327327e-17   1.333060e-18   1.414597e-16  
   7992.900    2.119772e-17   1.142016e-18   1.027370e-16  
   7994.087    2.162237e-17   9.878163e-19   7.433900e-17  
   7995.274    2.397512e-17   8.970613e-19   5.836452e-17  
   7996.461    2.227585e-17   8.582179e-19   5.505485e-17  
   7997.648    2.404904e-17   8.564576e-19   5.397973e-17  
   7998.835    2.362694e-17   8.514490e-19   5.408395e-17  
   8000.022    2.270156e-17   8.413804e-19   5.394322e-17  
   8001.209    2.315796e-17   8.360888e-19   5.346459e-17  
   8002.396    2.143552e-17   8.258694e-19   5.366884e-17  
   8003.583    2.257857e-17   8.301641e-19   5.270695e-17  
   8004.770    2.219286e-17   8.562335e-19   5.575179e-17  
   8005.957    2.134472e-17   9.118502e-19   6.485843e-17  
   8007.144    2.344816e-17   9.861020e-19   7.332244e-17  
   8008.331    2.325854e-17   1.034811e-18   8.154309e-17  
   8009.518    2.133289e-17   1.039577e-18   8.417778e-17  
   8010.705    2.229399e-17   1.038995e-18   8.284111e-17  
   8011.892    2.595926e-17   1.032547e-18   7.832749e-17  
   8013.079    2.477174e-17   9.785896e-19   7.150528e-17  
   8014.266    2.237936e-17   9.168270e-19   6.449538e-17  
   8015.453    2.278299e-17   8.909697e-19   5.980426e-17  
   8016.640    2.373420e-17   9.484293e-19   6.725007e-17  
   8017.827    2.095991e-17   1.073328e-18   8.952020e-17  
   8019.014    2.028926e-17   1.191290e-18   1.130695e-16  
   8020.201    2.332125e-17   1.277845e-18   1.284876e-16  
   8021.388    2.328434e-17   1.319288e-18   1.379043e-16  
   8022.575    2.335230e-17   1.304540e-18   1.346094e-16  
   8023.761    2.328539e-17   1.237665e-18   1.199527e-16  
   8024.948    2.268729e-17   1.118209e-18   9.739957e-17  
   8026.135    2.244307e-17   1.005154e-18   7.742880e-17  
   8027.322    2.344408e-17   9.082076e-19   6.247684e-17  
   8028.509    2.278231e-17   8.727416e-19   5.730579e-17  
   8029.696    2.362248e-17   8.671120e-19   5.498994e-17  
   8030.883    2.208306e-17   8.363639e-19   5.359316e-17  
   8032.070    2.253559e-17   8.345849e-19   5.268832e-17  
   8033.257    2.209727e-17   8.290290e-19   5.206525e-17  
   8034.444    2.234527e-17   8.288878e-19   5.251490e-17  
   8035.631    2.170774e-17   8.170926e-19   5.132192e-17  
   8036.818    2.401788e-17   8.369740e-19   5.088872e-17  
   8038.005    1.972306e-17   7.967186e-19   5.011376e-17  
   8039.192    2.300698e-17   8.172462e-19   4.845536e-17  
   8040.379    2.109362e-17   7.997286e-19   4.885416e-17  
   8041.566    2.202247e-17   8.194226e-19   5.067576e-17  
   8042.753    2.353607e-17   8.553214e-19   5.458929e-17  
   8043.940    2.110354e-17   8.824254e-19   6.106753e-17  
   8045.127    1.966310e-17   9.053270e-19   6.693978e-17  
   8046.314    2.095255e-17   9.397635e-19   7.142370e-17  
   8047.501    2.165986e-17   9.606862e-19   7.380246e-17  
   8048.688    2.520910e-17   9.678339e-19   7.222050e-17  
   8049.875    2.754220e-17   9.548591e-19   6.697763e-17  
   8051.062    2.577612e-17   9.054005e-19   6.233117e-17  
   8052.249    2.546511e-17   8.843253e-19   6.018645e-17  
   8053.436    2.293218e-17   8.967090e-19   6.361930e-17  
   8054.623    2.101060e-17   9.653583e-19   7.490183e-17  
   8055.810    2.313474e-17   1.041751e-18   8.490023e-17  
   8056.997    2.148185e-17   1.071649e-18   9.177687e-17  
   8058.184    2.252676e-17   1.083170e-18   9.298770e-17  
   8059.371    2.222537e-17   1.065767e-18   8.985060e-17  
   8060.558    2.424224e-17   1.019539e-18   7.961791e-17  
   8061.745    2.332721e-17   9.419200e-19   6.811231e-17  
   8062.932    2.406400e-17   8.819605e-19   5.844651e-17  
   8064.118    2.358542e-17   8.439374e-19   5.363250e-17  
   8065.305    2.272216e-17   8.253147e-19   5.208841e-17  
   8066.492    2.043919e-17   8.037836e-19   5.197949e-17  
   8067.679    2.248472e-17   8.297944e-19   5.243386e-17  
   8068.866    2.077261e-17   8.171536e-19   5.286459e-17  
   8070.053    2.281828e-17   8.350225e-19   5.405592e-17  
   8071.240    2.221969e-17   8.285721e-19   5.362272e-17  
   8072.427    2.236582e-17   8.326889e-19   5.382304e-17  
   8073.614    2.084527e-17   8.192112e-19   5.337045e-17  
   8074.801    2.048632e-17   8.040648e-19   5.173418e-17  
   8075.988    2.212999e-17   8.288436e-19   5.179734e-17  
   8077.175    2.196366e-17   8.202078e-19   5.123501e-17  
   8078.362    2.326460e-17   8.326648e-19   5.154219e-17  
   8079.549    2.348899e-17   8.377101e-19   5.141201e-17  
   8080.736    2.111779e-17   8.159735e-19   5.150038e-17  
   8081.923    2.124497e-17   8.199181e-19   5.201633e-17  
   8083.110    2.146370e-17   8.158549e-19   5.119164e-17  
   8084.297    2.168732e-17   8.182746e-19   5.069225e-17  
   8085.484    1.998048e-17   8.152717e-19   5.337903e-17  
   8086.671    2.120019e-17   8.359961e-19   5.422437e-17  
   8087.858    2.262892e-17   8.590079e-19   5.445684e-17  
   8089.045    2.193247e-17   8.652025e-19   5.523282e-17  
   8090.232    2.204762e-17   8.586165e-19   5.413348e-17  
   8091.419    2.184501e-17   8.427452e-19   5.253232e-17  
   8092.606    1.983225e-17   8.303549e-19   5.205845e-17  
   8093.793    2.234231e-17   8.496990e-19   5.197991e-17  
   8094.980    2.059279e-17   8.580481e-19   5.562784e-17  
   8096.167    2.035159e-17   8.844796e-19   6.000678e-17  
   8097.354    2.037268e-17   9.019601e-19   6.320255e-17  
   8098.541    2.000645e-17   9.077342e-19   6.427431e-17  
   8099.728    2.136915e-17   9.163292e-19   6.372689e-17  
   8100.915    2.241450e-17   8.897769e-19   5.906991e-17  
   8102.102    2.026946e-17   8.458448e-19   5.446806e-17  
   8103.289    2.246119e-17   8.242930e-19   4.898988e-17  
   8104.475    2.074894e-17   7.972732e-19   4.732548e-17  
   8105.662    2.004829e-17   7.893937e-19   4.625421e-17  
   8106.849    2.090805e-17   7.935683e-19   4.549275e-17  
   8108.036    2.263608e-17   7.989142e-19   4.465589e-17  
   8109.223    2.293650e-17   7.970938e-19   4.388433e-17  
   8110.410    2.027102e-17   7.759436e-19   4.396351e-17  
   8111.597    2.185110e-17   7.879623e-19   4.475767e-17  
   8112.784    2.072956e-17   7.824419e-19   4.480042e-17  
   8113.971    2.072417e-17   7.768021e-19   4.421508e-17  
   8115.158    2.272609e-17   7.899377e-19   4.326601e-17  
   8116.345    2.135955e-17   7.756013e-19   4.305553e-17  
   8117.532    1.998943e-17   7.724182e-19   4.216323e-17  
   8118.719    2.108144e-17   7.788712e-19   4.283736e-17  
   8119.906    2.086197e-17   7.766540e-19   4.283657e-17  
   8121.093    2.203691e-17   7.907958e-19   4.405772e-17  
   8122.280    2.088853e-17   7.814614e-19   4.446787e-17  
   8123.467    2.104859e-17   7.895811e-19   4.458701e-17  
   8124.654    2.182286e-17   7.931101e-19   4.423678e-17  
   8125.841    2.144422e-17   7.762550e-19   4.231242e-17  
   8127.028    2.195608e-17   7.769250e-19   4.019035e-17  
   8128.215    2.155957e-17   7.758076e-19   3.962883e-17  
   8129.402    2.166608e-17   7.734002e-19   3.906807e-17  
   8130.589    1.943127e-17   7.651206e-19   4.012005e-17  
   8131.776    2.040516e-17   7.873497e-19   4.176848e-17  
   8132.963    2.332467e-17   8.213785e-19   4.394902e-17  
   8134.150    2.135887e-17   8.088564e-19   4.463825e-17  
   8135.337    2.093516e-17   8.023874e-19   4.372919e-17  
   8136.524    2.041600e-17   7.888763e-19   4.256803e-17  
   8137.711    1.991850e-17   7.740005e-19   4.140349e-17  
   8138.898    2.137787e-17   7.919615e-19   4.141945e-17  
   8140.085    2.084793e-17   7.960341e-19   4.194003e-17  
   8141.272    2.178511e-17   8.065548e-19   4.200950e-17  
   8142.459    2.283475e-17   8.095950e-19   4.113178e-17  
   8143.646    1.861586e-17   7.758068e-19   4.113108e-17  
   8144.833    2.072729e-17   1.012813e-18   4.048495e-17  
   8146.019    1.928281e-17   9.849143e-19   3.853112e-17  
   8147.206    2.113731e-17   9.911012e-19   5.166588e-17  
   8148.393    2.010888e-17   9.806651e-19   5.169221e-17  
   8149.580    1.938851e-17   9.676613e-19   3.633397e-17  
   8150.767    1.927108e-17   7.337094e-19   3.517738e-17  
   8151.954    2.050587e-17   7.475980e-19   3.542100e-17  
   8153.141    2.023669e-17   7.449479e-19   3.609026e-17  
   8154.328    2.042355e-17   7.451730e-19   3.539948e-17  
   8155.515    2.086469e-17   7.403848e-19   3.425060e-17  
   8156.702    1.895469e-17   7.251165e-19   3.319543e-17  
   8157.889    2.077701e-17   7.341672e-19   3.180776e-17  
   8159.076    1.974228e-17   7.276876e-19   3.179815e-17  
   8160.263    1.989827e-17   7.269652e-19   3.187845e-17  
   8161.450    2.043495e-17   7.272700e-19   3.171325e-17  
   8162.637    2.047813e-17   7.358220e-19   3.304602e-17  
   8163.824    2.053984e-17   7.379952e-19   3.385786e-17  
   8165.011    2.154589e-17   7.407032e-19   3.373625e-17  
   8166.198    2.057861e-17   7.423276e-19   3.501722e-17  
   8167.385    2.101603e-17   7.545481e-19   3.654115e-17  
   8168.572    2.026363e-17   7.428447e-19   3.660831e-17  
   8169.759    2.119217e-17   7.485710e-19   3.581578e-17  
   8170.946    1.992812e-17   7.393555e-19   3.527840e-17  
   8172.133    2.060797e-17   7.345373e-19   3.317049e-17  
   8173.320    1.989210e-17   7.247351e-19   3.214113e-17  
   8174.507    2.051352e-17   7.292419e-19   3.126069e-17  
   8175.694    2.266889e-17   7.493664e-19   3.171140e-17  
   8176.881    1.999575e-17   7.372605e-19   3.331802e-17  
   8178.068    2.063606e-17   7.440920e-19   3.411392e-17  
   8179.255    2.128591e-17   7.508687e-19   3.492656e-17  
   8180.442    2.180915e-17   7.626367e-19   3.598510e-17  
   8181.629    2.071714e-17   7.647809e-19   3.743883e-17  
   8182.816    2.073984e-17   7.581020e-19   3.654180e-17  
   8184.003    2.036426e-17   7.581302e-19   3.698324e-17  
   8185.190    2.251436e-17   7.721541e-19   3.634966e-17  
   8186.376    1.916785e-17   7.524910e-19   3.710076e-17  
   8187.563    2.108774e-17   7.660257e-19   3.709306e-17  
   8188.750    2.212387e-17   7.759071e-19   3.809645e-17  
   8189.937    1.997282e-17   7.673030e-19   3.829900e-17  
   8191.124    2.150203e-17   7.764066e-19   3.808076e-17  
   8192.311    2.169620e-17   7.739596e-19   3.696810e-17  
   8193.498    2.122971e-17   7.619767e-19   3.576880e-17  
   8194.685    2.122031e-17   7.503464e-19   3.514139e-17  
   8195.872    2.044619e-17   7.407640e-19   3.527030e-17  
   8197.059    2.088642e-17   7.520761e-19   3.704345e-17  
   8198.246    2.287388e-17   7.787395e-19   4.058063e-17  
   8199.433    2.178629e-17   7.801944e-19   4.292769e-17  
   8200.620    2.182983e-17   7.866415e-19   4.452119e-17  
   8201.807    2.230668e-17   7.933938e-19   4.535251e-17  
   8202.994    2.166048e-17   7.890017e-19   4.509922e-17  
   8204.181    2.119805e-17   7.795051e-19   4.346260e-17  
   8205.368    2.012025e-17   7.619171e-19   4.159175e-17  
   8206.555    2.215562e-17   7.754077e-19   4.007345e-17  
   8207.742    2.358650e-17   7.787627e-19   3.916180e-17  
   8208.929    2.043632e-17   7.561962e-19   3.874781e-17  
   8210.116    2.138342e-17   7.665604e-19   3.951950e-17  
   8211.303    2.095423e-17   7.613747e-19   4.001126e-17  
   8212.490    2.232655e-17   7.756126e-19   4.040258e-17  
   8213.677    1.906455e-17   7.455907e-19   3.949399e-17  
   8214.864    2.000367e-17   7.512982e-19   3.868305e-17  
   8216.051    2.249285e-17   7.702059e-19   3.769685e-17  
   8217.238    2.216949e-17   7.637667e-19   3.707449e-17  
   8218.425    2.052531e-17   7.451077e-19   3.600874e-17  
   8219.612    1.975195e-17   7.464285e-19   3.502157e-17  
   8220.799    1.926427e-17   7.282107e-19   3.249312e-17  
   8221.986    2.109903e-17   7.261980e-19   2.972567e-17  
   8223.173    1.827414e-17   6.955556e-19   2.781578e-17  
   8224.360    1.913544e-17   6.940511e-19   2.628450e-17  
   8225.547    1.935505e-17   6.927133e-19   2.653115e-17  
   8226.734    1.825684e-17   6.945941e-19   2.817859e-17  
   8227.920    1.991808e-17   7.159243e-19   2.958962e-17  
   8229.107    2.027877e-17   7.250987e-19   3.182925e-17  
   8230.294    2.222173e-17   7.423626e-19   3.358390e-17  
   8231.481    2.164966e-17   7.527496e-19   3.616258e-17  
   8232.668    2.245079e-17   7.679675e-19   3.794334e-17  
   8233.855    2.208102e-17   7.694365e-19   3.956623e-17  
   8235.042    2.111724e-17   7.625696e-19   3.919559e-17  
   8236.229    2.145014e-17   7.668012e-19   3.941625e-17  
   8237.416    2.032649e-17   7.634464e-19   4.028230e-17  
   8238.603    2.119762e-17   7.703755e-19   4.052464e-17  
   8239.790    1.986223e-17   7.672088e-19   4.159210e-17  
   8240.977    1.957344e-17   7.774372e-19   4.379744e-17  
   8242.164    2.184222e-17   7.976720e-19   4.456366e-17  
   8243.351    2.034275e-17   7.825190e-19   4.559353e-17  
   8244.538    2.116793e-17   1.085232e-18   4.659970e-17  
   8245.725    2.169526e-17   1.073544e-18   4.615234e-17  
   8246.912    2.142442e-17   1.067510e-18   3.121507e-17  
   8248.099    2.206196e-17   1.058635e-18   4.002992e-17  
   8249.286    2.022226e-17   1.034732e-18   2.045024e-15  
   8250.473    2.146669e-17   1.025805e-18   4.615844e-17  
   8251.660    2.153765e-17   1.015822e-18   7.475438e-17  
   8252.847    2.149205e-17   1.009384e-18   5.573704e-17  
   8254.034    2.225170e-17   1.002952e-18   3.589462e-17  
   8255.221    2.201840e-17   7.664305e-19   3.798326e-17  
   8256.408    1.880996e-17   7.387186e-19   3.852350e-17  
   8257.595    2.060962e-17   7.580005e-19   3.899545e-17  
   8258.782    1.999721e-17   7.556718e-19   4.061313e-17  
   8259.969    2.041431e-17   7.608702e-19   4.169163e-17  
   8261.156    2.091757e-17   7.703849e-19   4.260013e-17  
   8262.343    2.059767e-17   7.733949e-19   4.395050e-17  
   8263.530    2.183179e-17   7.820427e-19   4.427613e-17  
   8264.717    2.186774e-17   7.804601e-19   4.401154e-17  
   8265.904    2.247234e-17   7.825119e-19   4.221583e-17  
   8267.091    2.229617e-17   7.710310e-19   4.016242e-17  
   8268.277    2.218653e-17   7.667726e-19   3.783808e-17  
   8269.464    2.187399e-17   7.841967e-19   3.937706e-17  
   8270.651    2.149344e-17   8.320809e-19   4.596107e-17  
   8271.838    2.131192e-17   8.997351e-19   5.538777e-17  
   8273.025    2.002439e-17   9.760809e-19   6.984790e-17  
   8274.212    2.145738e-17   1.075187e-18   8.741848e-17  
   8275.399    2.207185e-17   1.158527e-18   1.033099e-16  
   8276.586    2.013622e-17   1.175072e-18   1.090887e-16  
   8277.773    2.211308e-17   1.171756e-18   1.069213e-16  
   8278.960    2.424059e-17   1.172067e-18   1.048806e-16  
   8280.147    2.171155e-17   1.185864e-18   1.108604e-16  
   8281.334    2.448056e-17   1.249304e-18   1.219534e-16  
   8282.521    2.377508e-17   1.301200e-18   1.339551e-16  
   8283.708    2.268959e-17   1.316438e-18   1.387627e-16  
   8284.895    2.307465e-17   1.297611e-18   1.339360e-16  
   8286.082    2.362858e-17   1.242403e-18   1.206212e-16  
   8287.269    2.345205e-17   1.136839e-18   9.819027e-17  
   8288.456    2.181190e-17   1.031037e-18   7.984998e-17  
   8289.643    1.980565e-17   1.025089e-18   8.061382e-17  
   8290.830    2.169090e-17   1.163004e-18   1.053421e-16  
   8292.017    2.312753e-17   1.326438e-18   1.410932e-16  
   8293.204    2.283955e-17   1.424135e-18   1.661520e-16  
   8294.391    2.545716e-17   1.449648e-18   1.698763e-16  
   8295.578    2.511763e-17   1.402748e-18   1.582012e-16  
   8296.765    2.341850e-17   1.299578e-18   1.346680e-16  
   8297.952    2.511998e-17   1.144318e-18   9.864075e-17  
   8299.139    2.166299e-17   9.506934e-19   6.639066e-17  
   8300.326    2.186268e-17   8.380915e-19   4.840986e-17  
   8301.513    2.062763e-17   8.221926e-19   4.731913e-17  
   8302.700    2.079114e-17   8.704329e-19   5.463276e-17  
   8303.887    2.369150e-17   9.470061e-19   6.410934e-17  
   8305.074    2.255637e-17   9.943623e-19   7.370925e-17  
   8306.261    2.331788e-17   1.008354e-18   7.543088e-17  
   8307.448    2.225835e-17   9.949559e-19   7.411598e-17  
   8308.635    2.098656e-17   9.522278e-19   6.821799e-17  
   8309.821    2.155558e-17   8.882855e-19   5.652980e-17  
   8311.008    2.260170e-17   8.372966e-19   4.764150e-17  
   8312.195    2.265065e-17   8.010596e-19   4.308500e-17  
   8313.382    2.182940e-17   7.924010e-19   4.234484e-17  
   8314.569    2.191147e-17   7.909535e-19   4.111343e-17  
   8315.756    2.109512e-17   7.743864e-19   4.114291e-17  
   8316.943    2.244449e-17   7.939102e-19   4.184236e-17  
   8318.130    2.211337e-17   7.840266e-19   4.223968e-17  
   8319.317    1.978893e-17   7.660225e-19   4.279749e-17  
   8320.504    2.209253e-17   7.754112e-19   4.219105e-17  
   8321.691    2.081523e-17   7.749974e-19   4.316072e-17  
   8322.878    2.093912e-17   7.705938e-19   4.189428e-17  
   8324.065    2.124747e-17   7.604334e-19   4.006016e-17  
   8325.252    2.145167e-17   7.640526e-19   3.925659e-17  
   8326.439    2.478167e-17   7.859056e-19   3.896061e-17  
   8327.626    2.271983e-17   7.668518e-19   3.823331e-17  
   8328.813    2.284726e-17   7.728680e-19   3.861343e-17  
   8330.000    2.112184e-17   7.608136e-19   3.983792e-17  
   8331.187    2.475369e-17   7.917048e-19   4.058727e-17  
   8332.374    2.167966e-17   7.835548e-19   4.265163e-17  
   8333.561    2.242713e-17   8.106392e-19   4.528966e-17  
   8334.748    2.037336e-17   8.895867e-19   5.871140e-17  
   8335.935    2.072222e-17   1.162374e-18   1.073153e-16  
   8337.122    1.923074e-17   1.535980e-18   1.999184e-16  
   8338.309    2.039033e-17   1.837668e-18   2.920602e-16  
   8339.496    2.592790e-17   1.980697e-18   3.365063e-16  
   8340.683    1.763188e-17   1.975503e-18   3.438213e-16  
   8341.870    2.757867e-17   1.930572e-18   3.176876e-16  
   8343.057    2.769924e-17   1.730101e-18   2.504741e-16  
   8344.244    1.686300e-17   1.408616e-18   1.693861e-16  
   8345.431    1.983228e-17   1.249503e-18   1.278198e-16  
   8346.618    2.224816e-17   1.289444e-18   1.341571e-16  
   8347.805    2.439339e-17   1.331685e-18   1.422309e-16  
   8348.992    2.283481e-17   1.314941e-18   1.404671e-16  
   8350.178    2.296330e-17   1.270217e-18   1.296797e-16  
   8351.365    2.370528e-17   1.168657e-18   1.072148e-16  
   8352.552    2.202581e-17   1.001549e-18   7.734163e-17  
   8353.739    2.280725e-17   8.844222e-19   5.703411e-17  
   8354.926    2.428637e-17   8.597858e-19   5.167028e-17  
   8356.113    2.280154e-17   8.740210e-19   5.578569e-17  
   8357.300    2.073804e-17   9.247718e-19   6.582698e-17  
   8358.487    2.102289e-17   9.885790e-19   7.629358e-17  
   8359.674    2.346052e-17   1.013566e-18   7.828118e-17  
   8360.861    2.463070e-17   1.019519e-18   7.737997e-17  
   8362.048    2.346450e-17   9.927057e-19   7.458807e-17  
   8363.235    2.308044e-17   9.382792e-19   6.650403e-17  
   8364.422    2.108596e-17   8.648611e-19   5.688413e-17  
   8365.609    2.015599e-17   8.015278e-19   4.909754e-17  
   8366.796    2.203974e-17   7.925043e-19   4.567066e-17  
   8367.983    2.215633e-17   7.967614e-19   4.550146e-17  
   8369.170    2.214908e-17   7.924217e-19   4.485180e-17  
   8370.357    2.236059e-17   7.941416e-19   4.416283e-17  
   8371.544    2.106141e-17   7.937265e-19   4.550640e-17  
   8372.731    1.987246e-17   8.188441e-19   5.056176e-17  
   8373.918    2.386724e-17   9.243667e-19   6.287728e-17  
   8375.105    2.304314e-17   1.042824e-18   8.416930e-17  
   8376.292    2.053288e-17   1.133958e-18   1.031292e-16  
   8377.479    2.260180e-17   1.174197e-18   1.101750e-16  
   8378.666    2.152354e-17   1.163921e-18   1.085732e-16  
   8379.853    2.458267e-17   1.134619e-18   9.958124e-17  
   8381.040    2.257067e-17   1.036760e-18   8.219744e-17  
   8382.227    2.108693e-17   9.100830e-19   6.208545e-17  
   8383.414    2.122567e-17   8.227074e-19   5.021499e-17  
   8384.601    2.243583e-17   8.161899e-19   4.863235e-17  
   8385.788    2.193017e-17   8.164750e-19   4.967759e-17  
   8386.975    2.345262e-17   8.185418e-19   4.937578e-17  
   8388.162    2.240326e-17   8.154956e-19   4.965049e-17  
   8389.349    2.096976e-17   8.356483e-19   5.406261e-17  
   8390.536    1.904729e-17   1.018310e-18   8.394234e-17  
   8391.722    1.794273e-17   1.341524e-18   1.518648e-16  
   8392.909    2.076684e-17   1.626624e-18   2.262618e-16  
   8394.096    2.410948e-17   1.750433e-18   2.611477e-16  
   8395.283    2.683436e-17   1.773728e-18   2.665314e-16  
   8396.470    2.654562e-17   1.727843e-18   2.526304e-16  
   8397.657    2.139688e-17   1.540390e-18   2.019176e-16  
   8398.844    2.097304e-17   1.232959e-18   1.254268e-16  
   8400.031    2.112797e-17   9.436961e-19   6.936345e-17  
   8401.218    2.322155e-17   8.456965e-19   5.182620e-17  
   8402.405    2.387562e-17   8.258069e-19   4.782626e-17  
   8403.592    2.245451e-17   8.038128e-19   4.645646e-17  
   8404.779    2.152905e-17   7.984412e-19   4.705549e-17  
   8405.966    2.163142e-17   8.265535e-19   5.122251e-17  
   8407.153    1.915187e-17   9.270878e-19   6.864524e-17  
   8408.340    2.170611e-17   1.093728e-18   9.525528e-17  
   8409.527    2.391196e-17   1.196803e-18   1.144243e-16  
   8410.714    2.112272e-17   1.214331e-18   1.206976e-16  
   8411.901    2.171113e-17   1.213069e-18   1.192841e-16  
   8413.088    2.636552e-17   1.184074e-18   1.088162e-16  
   8414.275    2.312960e-17   1.061641e-18   8.782341e-17  
   8415.462    2.083923e-17   9.041785e-19   6.389077e-17  
   8416.649    2.216930e-17   8.336559e-19   5.319793e-17  
   8417.836    2.197524e-17   8.311978e-19   5.279261e-17  
   8419.023    2.177891e-17   8.187042e-19   5.254551e-17  
   8420.210    2.054006e-17   8.497090e-19   5.692730e-17  
   8421.397    2.129172e-17   1.029078e-18   8.411904e-17  
   8422.584    2.114102e-17   1.354955e-18   1.532821e-16  
   8423.771    2.722495e-17   1.681735e-18   2.369202e-16  
   8424.958    2.191483e-17   1.805330e-18   2.808527e-16  
   8426.145    2.717549e-17   1.836819e-18   2.869957e-16  
   8427.332    2.489814e-17   1.797784e-18   2.765795e-16  
   8428.519    2.516945e-17   1.643217e-18   2.278781e-16  
   8429.706    2.382441e-17   1.331579e-18   1.445947e-16  
   8430.893    2.161284e-17   1.003262e-18   7.862093e-17  
   8432.079    2.217720e-17   8.628343e-19   5.512326e-17  
   8433.266    2.334191e-17   8.341513e-19   4.999926e-17  
   8434.453    2.186697e-17   8.103821e-19   4.778245e-17  
   8435.640    2.310823e-17   8.024471e-19   4.710271e-17  
   8436.827    2.266103e-17   8.037514e-19   4.796055e-17  
   8438.014    2.260227e-17   8.397164e-19   5.332617e-17  
   8439.201    2.372037e-17   9.203068e-19   6.513458e-17  
   8440.388    2.233533e-17   9.724585e-19   7.595036e-17  
   8441.575    2.322712e-17   9.996805e-19   8.089596e-17  
   8442.762    2.208592e-17   1.013139e-18   8.425531e-17  
   8443.949    2.280638e-17   1.066797e-18   9.228288e-17  
   8445.136    2.148592e-17   1.137893e-18   1.064208e-16  
   8446.323    2.122245e-17   1.174400e-18   1.139836e-16  
   8447.510    2.212847e-17   1.176878e-18   1.126314e-16  
   8448.697    2.205360e-17   1.164278e-18   1.112885e-16  
   8449.884    2.286895e-17   1.139224e-18   1.053300e-16  
   8451.071    2.402354e-17   1.058747e-18   8.766123e-17  
   8452.258    2.106950e-17   9.057559e-19   6.574354e-17  
   8453.445    2.107603e-17   8.256710e-19   5.306685e-17  
   8454.632    2.307046e-17   8.219273e-19   5.106252e-17  
   8455.819    2.071577e-17   8.395049e-19   5.548894e-17  
   8457.006    2.097955e-17   1.020714e-18   8.302892e-17  
   8458.193    2.451485e-17   1.310175e-18   1.396445e-16  
   8459.380    2.646319e-17   1.515372e-18   1.902521e-16  
   8460.567    2.266205e-17   1.569748e-18   2.097141e-16  
   8461.754    2.291856e-17   1.569379e-18   2.092705e-16  
   8462.941    2.060725e-17   1.509699e-18   1.953311e-16  
   8464.128    2.228564e-17   1.342122e-18   1.501417e-16  
   8465.315    2.151611e-17   1.073966e-18   9.360107e-17  
   8466.502    2.089144e-17   8.739386e-19   6.054001e-17  
   8467.689    2.277173e-17   8.463973e-19   5.458578e-17  
   8468.876    2.257860e-17   8.399321e-19   5.428195e-17  
   8470.063    2.262131e-17   8.382958e-19   5.395122e-17  
   8471.250    2.096974e-17   8.254681e-19   5.320661e-17  
   8472.437    2.170813e-17   8.146535e-19   5.167862e-17  
   8473.623    2.131221e-17   7.955609e-19   4.938165e-17  
   8474.810    2.229363e-17   7.976048e-19   4.742474e-17  
   8475.997    2.206139e-17   7.934026e-19   4.690501e-17  
   8477.184    2.195823e-17   7.879201e-19   4.696837e-17  
   8478.371    2.435979e-17   8.018038e-19   4.669306e-17  
   8479.558    2.301804e-17   7.935736e-19   4.749937e-17  
   8480.745    2.363094e-17   8.009249e-19   4.726034e-17  
   8481.932    2.274533e-17   8.012684e-19   4.811320e-17  
   8483.119    2.261611e-17   7.967290e-19   4.809709e-17  
   8484.306    2.199073e-17   8.136579e-19   4.969028e-17  
   8485.493    2.194536e-17   8.819317e-19   5.984550e-17  
   8486.680    2.138589e-17   9.691782e-19   7.417902e-17  
   8487.867    2.156110e-17   1.026547e-18   8.394613e-17  
   8489.054    2.252602e-17   1.043998e-18   8.583350e-17  
   8490.241    2.211924e-17   1.036200e-18   8.418078e-17  
   8491.428    2.308088e-17   1.007479e-18   7.741752e-17  
   8492.615    2.125369e-17   9.253570e-19   6.485620e-17  
   8493.802    2.237063e-17   8.376609e-19   5.067221e-17  
   8494.989    2.273863e-17   8.180928e-19   4.692060e-17  
   8496.176    2.340180e-17   8.866668e-19   5.688107e-17  
   8497.363    2.117471e-17   1.041138e-18   8.487927e-17  
   8498.550    2.488754e-17   1.202633e-18   1.143015e-16  
   8499.737    2.522269e-17   1.266095e-18   1.280711e-16  
   8500.924    2.436458e-17   1.271094e-18   1.297549e-16  
   8502.111    2.031083e-17   1.230161e-18   1.258380e-16  
   8503.298    2.583390e-17   1.163013e-18   1.070626e-16  
   8504.485    2.486298e-17   1.006942e-18   7.705081e-17  
   8505.672    2.830121e-17   8.864010e-19   5.389092e-17  
   8506.859    2.861322e-17   8.472845e-19   4.700093e-17  
   8508.046    2.834765e-17   8.368671e-19   4.515030e-17  
   8509.233    2.785269e-17   8.279423e-19   4.425773e-17  
   8510.420    2.835777e-17   8.285469e-19   4.354573e-17  
   8511.607    2.770917e-17   8.254153e-19   4.428083e-17  
   8512.794    2.833954e-17   8.300822e-19   4.444763e-17  
   8513.980    2.662612e-17   8.302919e-19   4.636530e-17  
   8515.167    2.530008e-17   8.198358e-19   4.761008e-17  
   8516.354    2.616189e-17   8.254795e-19   4.679507e-17  
   8517.541    2.627946e-17   8.277824e-19   4.706727e-17  
   8518.728    2.392146e-17   8.100249e-19   4.797176e-17  
   8519.915    2.397071e-17   8.041006e-19   4.569944e-17  
   8521.102    2.219572e-17   7.887374e-19   4.659979e-17  
   8522.289    2.374093e-17   8.013203e-19   4.619097e-17  
   8523.476    2.269348e-17   7.860249e-19   4.595085e-17  
   8524.663    2.368972e-17   8.006030e-19   4.621971e-17  
   8525.850    2.259029e-17   7.838462e-19   4.553580e-17  
   8527.037    2.197042e-17   7.858843e-19   4.666609e-17  
   8528.224    2.282816e-17   7.917726e-19   4.533106e-17  
   8529.411    2.351047e-17   7.976416e-19   4.565982e-17  
   8530.598    2.216023e-17   8.104883e-19   4.810892e-17  
   8531.785    2.270301e-17   8.572107e-19   5.341593e-17  
   8532.972    2.675245e-17   9.045152e-19   5.544777e-17  
   8534.159    2.508614e-17   8.973384e-19   5.551364e-17  
   8535.346    2.520727e-17   8.928369e-19   5.313400e-17  
   8536.533    2.483452e-17   8.742160e-19   5.040105e-17  
   8537.720    2.453823e-17   8.416486e-19   4.547957e-17  
   8538.907    2.062678e-17   7.748262e-19   4.043043e-17  
   8540.094    2.306827e-17   8.115494e-19   4.329951e-17  
   8541.281    2.384507e-17   8.989858e-19   5.645040e-17  
   8542.468    2.315666e-17   9.691078e-19   6.992312e-17  
   8543.655    2.372496e-17   1.008942e-18   7.707858e-17  
   8544.842    2.482628e-17   1.021919e-18   7.855286e-17  
   8546.029    2.271966e-17   1.004341e-18   7.807866e-17  
   8547.216    2.190841e-17   9.581308e-19   7.115269e-17  
   8548.403    2.230188e-17   8.744049e-19   5.767192e-17  
   8549.590    2.181656e-17   8.153929e-19   4.979501e-17  
   8550.777    2.228575e-17   7.970678e-19   4.668896e-17  
   8551.964    2.207504e-17   7.895820e-19   4.566596e-17  
   8553.151    2.300438e-17   7.934626e-19   4.549260e-17  
   8554.338    2.284348e-17   7.820931e-19   4.477094e-17  
   8555.524    2.411361e-17   7.974853e-19   4.573099e-17  
   8556.711    2.681279e-17   8.187359e-19   4.587981e-17  
   8557.898    2.737903e-17   8.276149e-19   4.687635e-17  
   8559.085    3.255209e-17   8.675894e-19   4.686300e-17  
   8560.272    3.867729e-17   9.068740e-19   4.685586e-17  
   8561.459    4.215112e-17   9.296575e-19   4.700384e-17  
   8562.646    4.199513e-17   9.292657e-19   4.729538e-17  
   8563.833    4.124248e-17   9.233011e-19   4.722435e-17  
   8565.020    3.623694e-17   8.893421e-19   4.637131e-17  
   8566.207    3.362957e-17   8.744265e-19   4.646367e-17  
   8567.394    3.064554e-17   8.615061e-19   4.679947e-17  
   8568.581    2.662769e-17   8.325548e-19   4.695545e-17  
   8569.768    2.577303e-17   8.257481e-19   4.797371e-17  
   8570.955    2.410455e-17   8.154051e-19   4.848073e-17  
   8572.142    2.260179e-17   8.129582e-19   4.954359e-17  
   8573.329    2.428943e-17   8.087142e-19   4.792813e-17  
   8574.516    2.309261e-17   7.981542e-19   4.761462e-17  
   8575.703    2.181582e-17   7.966178e-19   4.820956e-17  
   8576.890    2.087034e-17   7.779377e-19   4.697717e-17  
   8578.077    2.266942e-17   7.842332e-19   4.660007e-17  
   8579.264    2.362604e-17   7.956980e-19   4.609146e-17  
   8580.451    2.103882e-17   8.024233e-19   5.003325e-17  
   8581.638    2.266567e-17   8.356414e-19   5.362553e-17  
   8582.825    2.303126e-17   8.574598e-19   5.557785e-17  
   8584.012    2.267006e-17   8.648289e-19   5.655481e-17  
   8585.199    2.469112e-17   8.707076e-19   5.583959e-17  
   8586.386    2.378033e-17   8.557982e-19   5.470118e-17  
   8587.573    2.432481e-17   8.431653e-19   5.173984e-17  
   8588.760    2.304278e-17   8.262339e-19   5.059721e-17  
   8589.947    2.293036e-17   8.516507e-19   5.427890e-17  
   8591.134    2.315515e-17   8.819285e-19   5.842397e-17  
   8592.321    2.155278e-17   8.742459e-19   5.962647e-17  
   8593.508    2.033610e-17   8.680343e-19   5.960880e-17  
   8594.695    2.104033e-17   8.624171e-19   5.916749e-17  
   8595.881    2.080552e-17   8.384072e-19   5.557493e-17  
   8597.068    2.255765e-17   8.193128e-19   5.091173e-17  
   8598.255    2.201149e-17   7.979264e-19   4.877707e-17  
   8599.442    2.366691e-17   8.106779e-19   4.839685e-17  
   8600.629    2.799482e-17   8.334591e-19   4.759072e-17  
   8601.816    2.775164e-17   8.432157e-19   4.871685e-17  
   8603.003    3.207924e-17   8.705716e-19   4.862662e-17  
   8604.190    3.776829e-17   9.134960e-19   4.843954e-17  
   8605.377    4.027958e-17   9.353388e-19   4.953962e-17  
   8606.564    4.163357e-17   9.519749e-19   5.112970e-17  
   8607.751    4.252477e-17   9.684588e-19   5.311035e-17  
   8608.938    3.714650e-17   9.515867e-19   5.523478e-17  
   8610.125    3.503635e-17   9.535097e-19   5.807385e-17  
   8611.312    3.430606e-17   9.663857e-19   6.158595e-17  
   8612.499    2.832484e-17   9.507826e-19   6.531828e-17  
   8613.686    2.675681e-17   9.552209e-19   6.744365e-17  
   8614.873    2.694784e-17   9.848231e-19   7.156855e-17  
   8616.060    2.509846e-17   1.001078e-18   7.651020e-17  
   8617.247    2.681554e-17   1.032101e-18   8.077300e-17  
   8618.434    2.409765e-17   1.041387e-18   8.536487e-17  
   8619.621    2.270697e-17   1.053677e-18   8.921937e-17  
   8620.808    2.246569e-17   1.070145e-18   9.244979e-17  
   8621.995    2.161269e-17   1.092271e-18   9.761812e-17  
   8623.182    2.154085e-17   1.102764e-18   9.963755e-17  
   8624.369    2.125962e-17   1.105057e-18   1.002347e-16  
   8625.556    2.464768e-17   1.133103e-18   1.022342e-16  
   8626.743    2.407095e-17   1.125611e-18   1.020244e-16  
   8627.930    2.370518e-17   1.109937e-18   9.953249e-17  
   8629.117    2.259390e-17   1.103859e-18   9.882068e-17  
   8630.304    2.235324e-17   1.083287e-18   9.561133e-17  
   8631.491    2.208428e-17   1.052963e-18   9.022558e-17  
   8632.678    2.281245e-17   1.037595e-18   8.640286e-17  
   8633.865    2.167922e-17   1.011562e-18   8.361800e-17  
   8635.052    2.309290e-17   1.002282e-18   7.952622e-17  
   8636.239    2.407989e-17   9.725028e-19   7.310941e-17  
   8637.425    1.995287e-17   9.122541e-19   6.825634e-17  
   8638.612    2.061400e-17   9.029752e-19   6.566864e-17  
   8639.799    2.316620e-17   9.024828e-19   6.300266e-17  
   8640.986    2.278717e-17   8.945880e-19   6.203062e-17  
   8642.173    2.114489e-17   9.102878e-19   6.563007e-17  
   8643.360    2.526620e-17   9.917014e-19   7.522660e-17  
   8644.547    2.084934e-17   1.019381e-18   8.470434e-17  
   8645.734    2.099991e-17   1.042225e-18   8.869661e-17  
   8646.921    2.394663e-17   1.074765e-18   9.202286e-17  
   8648.108    2.079137e-17   1.095612e-18   9.898948e-17  
   8649.295    2.071357e-17   1.110084e-18   1.019330e-16  
   8650.482    2.064666e-17   1.083324e-18   9.674502e-17  
   8651.669    2.095750e-17   1.081195e-18   9.625293e-17  
   8652.856    2.351377e-17   1.120893e-18   1.010273e-16  
   8654.043    2.094156e-17   1.109124e-18   1.003040e-16  
   8655.230    2.038961e-17   1.064667e-18   9.140225e-17  
   8656.417    2.394419e-17   1.063992e-18   8.568943e-17  
   8657.604    2.534845e-17   1.092224e-18   8.966650e-17  
   8658.791    2.290182e-17   1.081724e-18   9.009449e-17  
   8659.978    2.284234e-17   1.050907e-18   8.539388e-17  
   8661.165    2.457856e-17   1.044641e-18   8.305175e-17  
   8662.352    2.612485e-17   1.074810e-18   8.827887e-17  
   8663.539    2.400237e-17   1.069925e-18   8.963099e-17  
   8664.726    2.513853e-17   1.048757e-18   8.563164e-17  
   8665.913    2.454836e-17   1.012159e-18   7.909392e-17  
   8667.100    2.342986e-17   1.004054e-18   7.892109e-17  
   8668.287    2.479979e-17   1.012769e-18   7.953259e-17  
   8669.474    2.134468e-17   9.744313e-19   7.568965e-17  
   8670.661    2.174055e-17   9.379233e-19   7.007522e-17  
   8671.848    2.215472e-17   9.325545e-19   6.846595e-17  
   8673.035    2.291769e-17   9.432980e-19   6.906695e-17  
   8674.222    2.065060e-17   9.268046e-19   6.855469e-17  
   8675.409    2.078194e-17   9.041275e-19   6.512463e-17  
   8676.596    2.067239e-17   8.843205e-19   6.208407e-17  
   8677.782    2.299247e-17   8.905807e-19   6.185231e-17  
   8678.969    2.322608e-17   8.914963e-19   6.162217e-17  
   8680.156    2.251560e-17   8.771590e-19   5.994536e-17  
   8681.343    2.193380e-17   8.562085e-19   5.666546e-17  
   8682.530    2.222731e-17   8.464552e-19   5.504203e-17  
   8683.717    2.323597e-17   8.493456e-19   5.449726e-17  
   8684.904    2.301805e-17   8.450107e-19   5.397797e-17  
   8686.091    2.179469e-17   8.367685e-19   5.334201e-17  
   8687.278    2.235673e-17   8.312186e-19   5.239265e-17  
   8688.465    2.221142e-17   8.284984e-19   5.272795e-17  
   8689.652    2.139742e-17   8.243249e-19   5.366352e-17  
   8690.839    2.193154e-17   8.352980e-19   5.395887e-17  
   8692.026    2.122767e-17   8.271714e-19   5.386098e-17  
   8693.213    2.172539e-17   8.341652e-19   5.411959e-17  
   8694.400    2.388677e-17   8.525184e-19   5.518149e-17  
   8695.587    2.284868e-17   8.604026e-19   5.639503e-17  
   8696.774    2.135255e-17   8.381322e-19   5.509959e-17  
   8697.961    2.329461e-17   8.485116e-19   5.499564e-17  
   8699.148    2.182150e-17   8.386840e-19   5.514238e-17  
   8700.335    2.056190e-17   8.283001e-19   5.500319e-17  
   8701.522    2.463692e-17   8.663542e-19   5.568096e-17  
   8702.709    2.185512e-17   8.448028e-19   5.649332e-17  
   8703.896    2.128900e-17   8.386948e-19   5.608233e-17  
   8705.083    2.019737e-17   8.347385e-19   5.550341e-17  
   8706.270    2.125564e-17   8.265558e-19   5.329822e-17  
   8707.457    2.238868e-17   8.174300e-19   5.116328e-17  
   8708.644    2.057023e-17   7.950224e-19   4.971287e-17  
   8709.831    2.092500e-17   8.003928e-19   4.993925e-17  
   8711.018    2.193024e-17   8.049911e-19   4.964893e-17  
   8712.205    2.121436e-17   7.922340e-19   4.946240e-17  
   8713.392    2.145118e-17   8.028446e-19   4.965196e-17  
   8714.579    2.294050e-17   8.104643e-19   4.961755e-17  
   8715.766    2.099210e-17   7.914637e-19   4.942500e-17  
   8716.953    2.197060e-17   7.965454e-19   4.899925e-17  
   8718.140    2.128493e-17   7.981063e-19   5.003161e-17  
   8719.326    2.254903e-17   8.182345e-19   5.099952e-17  
   8720.513    2.137035e-17   8.087244e-19   5.140884e-17  
   8721.700    2.302771e-17   8.204866e-19   5.095658e-17  
   8722.887    2.569364e-17   8.464776e-19   5.122063e-17  
   8724.074    3.016567e-17   8.782889e-19   5.125070e-17  
   8725.261    3.492024e-17   9.004588e-19   5.046101e-17  
   8726.448    3.893143e-17   9.209590e-19   4.941490e-17  
   8727.635    4.077395e-17   9.310278e-19   4.856090e-17  
   8728.822    4.143025e-17   9.356279e-19   4.878185e-17  
   8730.009    4.241385e-17   9.399119e-19   4.851681e-17  
   8731.196    3.657525e-17   9.104212e-19   4.936448e-17  
   8732.383    3.094002e-17   8.718385e-19   4.974045e-17  
   8733.570    3.291789e-17   8.895796e-19   5.110285e-17  
   8734.757    2.991536e-17   8.688203e-19   5.064804e-17  
   8735.944    2.642549e-17   8.521077e-19   5.123378e-17  
   8737.131    2.404582e-17   8.343723e-19   5.122601e-17  
   8738.318    2.399622e-17   8.262142e-19   5.051909e-17  
   8739.505    2.447437e-17   8.324631e-19   5.065998e-17  
   8740.692    2.209306e-17   8.097066e-19   5.053638e-17  
   8741.879    2.271374e-17   8.155533e-19   5.074286e-17  
   8743.066    2.390462e-17   8.273881e-19   5.092392e-17  
   8744.253    2.285686e-17   8.174729e-19   5.025154e-17  
   8745.440    2.482815e-17   8.298750e-19   4.975250e-17  
   8746.627    2.441387e-17   8.323889e-19   5.038888e-17  
   8747.814    2.332094e-17   8.243002e-19   5.031741e-17  
   8749.001    2.330593e-17   8.218107e-19   5.021595e-17  
   8750.188    2.536720e-17   8.567051e-19   5.292104e-17  
   8751.375    2.365912e-17   9.335479e-19   6.602683e-17  
   8752.562    2.250907e-17   1.052714e-18   8.875365e-17  
   8753.749    2.188844e-17   1.238696e-18   1.278482e-16  
   8754.936    2.059164e-17   1.421126e-18   1.739496e-16  
   8756.123    2.671268e-17   1.508073e-18   1.917494e-16  
   8757.310    2.386340e-17   1.490731e-18   1.899175e-16  
   8758.497    2.180112e-17   1.471328e-18   1.867003e-16  
   8759.683    2.250169e-17   1.521683e-18   1.996260e-16  
   8760.870    2.297191e-17   1.605228e-18   2.237797e-16  
   8762.057    2.115110e-17   1.650521e-18   2.392118e-16  
   8763.244    2.478001e-17   1.669950e-18   2.423684e-16  
   8764.431    2.335486e-17   1.648437e-18   2.368163e-16  
   8765.618    2.696026e-17   1.566223e-18   2.091187e-16  
   8766.805    2.507417e-17   1.349057e-18   1.524736e-16  
   8767.992    2.461470e-17   1.115389e-18   9.925130e-17  
   8769.179    2.543685e-17   1.142297e-18   1.026355e-16  
   8770.366    2.373340e-17   1.362564e-18   1.547263e-16  
   8771.553    2.056984e-17   1.625212e-18   2.309027e-16  
   8772.740    2.971298e-17   1.783613e-18   2.732240e-16  
   8773.927    2.658133e-17   1.780119e-18   2.754848e-16  
   8775.114    2.988334e-17   1.731866e-18   2.572764e-16  
   8776.301    2.932187e-17   1.591535e-18   2.141123e-16  
   8777.488    2.773788e-17   1.324178e-18   1.443430e-16  
   8778.675    2.212724e-17   9.825936e-19   7.695359e-17  
   8779.862    2.337637e-17   8.611798e-19   5.565333e-17  
   8781.049    2.290015e-17   8.439075e-19   5.280586e-17  
   8782.236    2.168424e-17   8.473232e-19   5.471703e-17  
   8783.423    2.020893e-17   9.425079e-19   7.027552e-17  
   8784.610    2.209721e-17   1.094171e-18   9.671028e-17  
   8785.797    2.245860e-17   1.154600e-18   1.090919e-16  
   8786.984    2.196310e-17   1.160600e-18   1.111672e-16  
   8788.171    2.205911e-17   1.159606e-18   1.100884e-16  
   8789.358    2.304018e-17   1.113304e-18   1.007008e-16  
   8790.545    2.347520e-17   9.880020e-19   7.657568e-17  
   8791.732    2.445330e-17   8.585075e-19   5.456971e-17  
   8792.919    2.322259e-17   8.141694e-19   4.919638e-17  
   8794.106    2.234984e-17   8.131771e-19   4.936206e-17  
   8795.293    1.971384e-17   7.859203e-19   4.882020e-17  
   8796.480    2.238664e-17   7.989202e-19   4.737029e-17  
   8797.667    2.178465e-17   7.923864e-19   4.660314e-17  
   8798.854    2.075133e-17   7.764952e-19   4.605088e-17  
   8800.041    2.087626e-17   7.813242e-19   4.591476e-17  
   8801.227    2.084317e-17   7.737384e-19   4.439603e-17  
   8802.414    2.116380e-17   7.888908e-19   4.604507e-17  
   8803.601    2.104002e-17   8.093517e-19   4.896400e-17  
   8804.788    2.025049e-17   8.217491e-19   5.073366e-17  
   8805.975    2.305069e-17   8.431395e-19   5.169455e-17  
   8807.162    2.268002e-17   8.435777e-19   5.298376e-17  
   8808.349    2.219145e-17   8.290881e-19   5.237743e-17  
   8809.536    2.162235e-17   8.091529e-19   4.957143e-17  
   8810.723    2.182447e-17   7.919797e-19   4.769406e-17  
   8811.910    2.337609e-17   8.064243e-19   4.732689e-17  
   8813.097    2.555213e-17   8.137563e-19   4.591729e-17  
   8814.284    2.251814e-17   7.958956e-19   4.633512e-17  
   8815.471    2.277680e-17   7.962840e-19   4.608371e-17  
   8816.658    2.183498e-17   8.154417e-19   4.876825e-17  
   8817.845    2.434276e-17   9.833131e-19   7.131552e-17  
   8819.032    1.463010e-17   1.391999e-18   1.705477e-16  
   8820.219    1.936975e-17   2.028343e-18   3.704373e-16  
   8821.406    2.255026e-17   2.349468e-18   5.018843e-16  
   8822.593    2.933426e-17   2.414359e-18   5.252612e-16  
   8823.780    2.772043e-17   2.402892e-18   5.218440e-16  
   8824.967    2.936588e-17   2.304751e-18   4.771010e-16  
   8826.154    2.755263e-17   1.927389e-18   3.297030e-16  
   8827.341    2.398547e-17   1.362001e-18   1.581604e-16  
   8828.528    2.189153e-17   1.236276e-18   1.262330e-16  
   8829.715    2.112869e-17   1.477324e-18   1.871022e-16  
   8830.902    2.080134e-17   1.589799e-18   2.213046e-16  
   8832.089    2.265172e-17   1.578702e-18   2.166820e-16  
   8833.276    2.027407e-17   1.542471e-18   2.087209e-16  
   8834.463    2.297229e-17   1.483432e-18   1.893338e-16  
   8835.650    2.364858e-17   1.255078e-18   1.316978e-16  
   8836.837    2.246947e-17   9.589699e-19   7.210508e-17  
   8838.024    2.179098e-17   8.476030e-19   5.481165e-17  
   8839.211    2.171881e-17   8.430058e-19   5.360547e-17  
   8840.398    2.023128e-17   8.331368e-19   5.390253e-17  
   8841.584    1.980993e-17   8.728321e-19   5.999406e-17  
   8842.771    2.218528e-17   1.007259e-18   7.973140e-17  
   8843.958    2.071733e-17   1.073745e-18   9.470624e-17  
   8845.145    1.879940e-17   1.072357e-18   9.649337e-17  
   8846.332    2.168772e-17   1.086083e-18   9.561246e-17  
   8847.519    2.106761e-17   1.069164e-18   9.336430e-17  
   8848.706    2.202834e-17   9.944590e-19   7.868322e-17  
   8849.893    2.077829e-17   8.581235e-19   5.719935e-17  
   8851.080    1.976175e-17   7.903436e-19   4.749370e-17  
   8852.267    1.931741e-17   7.825385e-19   4.660600e-17  
   8853.454    2.003161e-17   7.857524e-19   4.620326e-17  
   8854.641    2.151627e-17   7.989463e-19   4.636786e-17  
   8855.828    1.954782e-17   7.993223e-19   4.859376e-17  
   8857.015    1.909056e-17   8.064054e-19   5.049735e-17  
   8858.202    2.019750e-17   8.294892e-19   5.215621e-17  
   8859.389    1.806932e-17   9.289964e-19   6.887497e-17  
   8860.576    1.944929e-17   1.161623e-18   1.115840e-16  
   8861.763    1.905475e-17   1.306204e-18   1.458086e-16  
   8862.950    1.831458e-17   1.321134e-18   1.509928e-16  
   8864.137    2.458033e-17   1.340831e-18   1.495676e-16  
   8865.324    2.549128e-17   1.325495e-18   1.444492e-16  
   8866.511    2.492368e-17   1.177925e-18   1.117050e-16  
   8867.698    2.527958e-17   9.568969e-19   6.836743e-17  
   8868.885    2.234521e-17   8.329762e-19   5.061487e-17  
   8870.072    2.370441e-17   8.193541e-19   4.805816e-17  
   8871.259    2.233793e-17   7.982602e-19   4.596248e-17  
   8872.446    2.266258e-17   7.901777e-19   4.410483e-17  
   8873.633    2.188523e-17   7.794831e-19   4.325037e-17  
   8874.820    1.995850e-17   7.608988e-19   4.279267e-17  
   8876.007    2.011587e-17   7.770283e-19   4.421787e-17  
   8877.194    2.082735e-17   9.376447e-19   6.614151e-17  
   8878.381    1.360881e-17   1.427626e-18   1.794244e-16  
   8879.568    2.200654e-17   1.922613e-18   3.300456e-16  
   8880.755    2.073150e-17   2.064226e-18   3.854821e-16  
   8881.942    1.964717e-17   2.076524e-18   3.918772e-16  
   8883.128    1.557632e-17   2.055521e-18   3.880767e-16  
   8884.315    2.413069e-17   1.907471e-18   3.260252e-16  
   8885.502    2.732914e-17   1.441918e-18   1.762575e-16  
   8886.689    1.968039e-17   9.626140e-19   7.623244e-17  
   8887.876    2.250777e-17   8.819451e-19   5.821763e-17  
   8889.063    2.245159e-17   8.534406e-19   5.326628e-17  
   8890.250    2.198483e-17   8.302949e-19   5.009166e-17  
   8891.437    2.114442e-17   8.063316e-19   4.750904e-17  
   8892.624    2.170594e-17   8.095229e-19   4.734066e-17  
   8893.811    2.186785e-17   8.194161e-19   4.845463e-17  
   8894.998    1.941455e-17   9.305032e-19   6.633411e-17  
   8896.185    2.127286e-17   1.206839e-18   1.197683e-16  
   8897.372    2.166951e-17   1.383642e-18   1.626269e-16  
   8898.559    2.419501e-17   1.422407e-18   1.713669e-16  
   8899.746    2.180327e-17   1.418034e-18   1.725267e-16  
   8900.933    2.139503e-17   1.390535e-18   1.663292e-16  
   8902.120    2.427935e-17   1.250214e-18   1.291951e-16  
   8903.307    2.361281e-17   9.847390e-19   7.462246e-17  
   8904.494    2.214402e-17   8.583461e-19   5.445238e-17  
   8905.681    2.390577e-17   8.492231e-19   5.102917e-17  
   8906.868    2.131522e-17   8.213078e-19   4.991354e-17  
   8908.055    2.003400e-17   7.980905e-19   4.776806e-17  
   8909.242    1.940037e-17   7.868168e-19   4.663563e-17  
   8910.429    1.929725e-17   8.202754e-19   5.056620e-17  
   8911.616    1.382302e-17   1.168552e-18   1.164720e-16  
   8912.803    1.537364e-17   1.793819e-18   2.886020e-16  
   8913.990    2.132170e-17   2.111331e-18   4.017741e-16  
   8915.177    2.478012e-17   2.161777e-18   4.195375e-16  
   8916.364    2.584419e-17   2.167647e-18   4.209258e-16  
   8917.551    2.877261e-17   2.118623e-18   3.996260e-16  
   8918.738    3.339692e-17   1.781027e-18   2.717947e-16  
   8919.925    2.441353e-17   1.185337e-18   1.149245e-16  
   8921.112    2.393697e-17   9.323940e-19   6.323463e-17  
   8922.299    2.393730e-17   8.944845e-19   5.644389e-17  
   8923.485    2.568694e-17   8.878225e-19   5.167019e-17  
   8924.672    2.272101e-17   8.366559e-19   4.697794e-17  
   8925.859    2.371309e-17   8.369156e-19   4.563406e-17  
   8927.046    2.399790e-17   8.201840e-19   4.270892e-17  
   8928.233    2.551290e-17   8.100146e-19   4.027683e-17  
   8929.420    2.623127e-17   8.154417e-19   4.030610e-17  
   8930.607    2.682163e-17   8.271512e-19   4.226536e-17  
   8931.794    2.371632e-17   8.043728e-19   4.331622e-17  
   8932.981    2.552518e-17   8.186126e-19   4.331382e-17  
   8934.168    2.396079e-17   8.125860e-19   4.397260e-17  
   8935.355    2.372315e-17   9.205052e-19   5.993535e-17  
   8936.542    2.507603e-17   1.165893e-18   1.047146e-16  
   8937.729    2.318636e-17   1.288354e-18   1.352366e-16  
   8938.916    2.287926e-17   1.307228e-18   1.402406e-16  
   8940.103    2.514108e-17   1.310843e-18   1.387301e-16  
   8941.290    2.301507e-17   1.274876e-18   1.320947e-16  
   8942.477    2.399879e-17   1.122492e-18   9.787851e-17  
   8943.664    2.327936e-17   8.825694e-19   5.371614e-17  
   8944.851    2.197099e-17   7.826520e-19   3.838698e-17  
   8946.038    2.178193e-17   7.624137e-19   3.566090e-17  
   8947.225    2.284014e-17   7.622691e-19   3.401311e-17  
   8948.412    2.052546e-17   7.495960e-19   3.431350e-17  
   8949.599    1.916215e-17   8.776267e-19   5.360118e-17  
   8950.786    1.877152e-17   1.356288e-18   1.528894e-16  
   8951.973    2.526698e-17   1.752196e-18   2.639582e-16  
   8953.160    2.633459e-17   1.852970e-18   2.981627e-16  
   8954.347    2.450729e-17   1.856680e-18   3.014646e-16  
   8955.534    2.241584e-17   1.833054e-18   2.959362e-16  
   8956.721    2.534833e-17   1.664214e-18   2.381945e-16  
   8957.908    2.385538e-17   1.212871e-18   1.168244e-16  
   8959.095    1.971567e-17   8.318011e-19   4.684448e-17  
   8960.282    1.949059e-17   7.678759e-19   3.644412e-17  
   8961.469    2.088848e-17   7.588065e-19   3.396760e-17  
   8962.656    2.185537e-17   7.595286e-19   3.334051e-17  
   8963.843    2.090437e-17   7.597988e-19   3.453214e-17  
   8965.029    1.853126e-17   7.529762e-19   3.653683e-17  
   8966.216    1.879392e-17   7.586379e-19   3.731670e-17  
   8967.403    1.942165e-17   7.589266e-19   3.598536e-17  
   8968.590    1.941515e-17   7.549991e-19   3.489829e-17  
   8969.777    1.901524e-17   7.422074e-19   3.372840e-17  
   8970.964    1.969044e-17   7.312340e-19   3.235305e-17  
   8972.151    1.969217e-17   7.342896e-19   3.307146e-17  
   8973.338    2.014319e-17   7.422218e-19   3.335587e-17  
   8974.525    2.022901e-17   7.514641e-19   3.494739e-17  
   8975.712    2.085825e-17   7.613701e-19   3.620717e-17  
   8976.899    2.071436e-17   7.651934e-19   3.674415e-17  
   8978.086    2.054854e-17   7.634901e-19   3.633477e-17  
   8979.273    1.935583e-17   7.664649e-19   3.762972e-17  
   8980.460    1.679963e-17   8.236063e-19   4.767591e-17  
   8981.647    1.575016e-17   9.788121e-19   7.393629e-17  
   8982.834    1.994462e-17   1.073720e-18   8.787649e-17  
   8984.021    1.729908e-17   1.065305e-18   8.834502e-17  
   8985.208    1.918280e-17   1.071144e-18   8.725569e-17  
   8986.395    1.973126e-17   1.058284e-18   8.420914e-17  
   8987.582    2.075435e-17   9.511580e-19   6.370457e-17  
   8988.769    1.932741e-17   7.993551e-19   4.085943e-17  
   8989.956    2.042618e-17   7.709264e-19   3.638465e-17  
   8991.143    2.160506e-17   7.674496e-19   3.548914e-17  
   8992.330    2.218752e-17   7.839460e-19   3.769110e-17  
   8993.517    1.957897e-17   9.471543e-19   6.445789e-17  
   8994.704    1.991507e-17   1.262545e-18   1.291173e-16  
   8995.891    2.137490e-17   1.411852e-18   1.652336e-16  
   8997.078    1.940716e-17   1.420357e-18   1.691688e-16  
   8998.265    1.784226e-17   1.408635e-18   1.675641e-16  
   8999.452    2.112166e-17   1.371637e-18   1.553461e-16  
   9000.639    2.020868e-17   1.134045e-18   1.011883e-16  
   9001.826    2.142335e-17   8.313862e-19   4.393969e-17  
   9003.013    1.915471e-17   7.315356e-19   3.074963e-17  
   9004.200    2.175805e-17   7.328560e-19   2.873571e-17  
   9005.386    2.218503e-17   7.236045e-19   2.675857e-17  
   9006.573    2.226539e-17   7.182417e-19   2.578182e-17  
   9007.760    2.195300e-17   7.136280e-19   2.620613e-17  
   9008.947    2.029818e-17   7.026627e-19   2.652660e-17  
   9010.134    1.964579e-17   6.881303e-19   2.494131e-17  
   9011.321    1.935496e-17   6.811325e-19   2.457570e-17  
   9012.508    1.846384e-17   6.816612e-19   2.559703e-17  
   9013.695    1.911319e-17   7.028754e-19   2.765746e-17  
   9014.882    2.028835e-17   7.182811e-19   2.884373e-17  
   9016.069    1.909913e-17   7.195115e-19   3.019199e-17  
   9017.256    1.922813e-17   7.210833e-19   3.029671e-17  
   9018.443    1.998321e-17   7.234478e-19   2.965636e-17  
   9019.630    1.699973e-17   6.937786e-19   2.816189e-17  
   9020.817    2.007659e-17   7.035889e-19   2.637692e-17  
   9022.004    2.149884e-17   7.161540e-19   2.722715e-17  
   9023.191    1.927134e-17   7.097862e-19   2.861706e-17  
   9024.378    1.928222e-17   7.123347e-19   2.917810e-17  
   9025.565    2.000681e-17   7.228295e-19   3.048706e-17  
   9026.752    1.935879e-17   7.287947e-19   3.180845e-17  
   9027.939    1.997686e-17   7.256079e-19   3.118243e-17  
   9029.126    1.972905e-17   7.305310e-19   3.264743e-17  
   9030.313    1.879623e-17   7.903781e-19   4.248118e-17  
   9031.500    1.835296e-17   8.968692e-19   5.959868e-17  
   9032.687    2.141893e-17   9.573022e-19   6.679724e-17  
   9033.874    1.927063e-17   9.460159e-19   6.702017e-17  
   9035.061    1.978372e-17   9.464540e-19   6.618009e-17  
   9036.248    2.146126e-17   9.415919e-19   6.338488e-17  
   9037.435    1.971681e-17   8.487121e-19   5.004513e-17  
   9038.622    1.868581e-17   7.596491e-19   3.781089e-17  
   9039.809    1.969585e-17   7.528968e-19   3.573019e-17  
   9040.996    1.888685e-17   7.813252e-19   4.041049e-17  
   9042.183    1.876395e-17   9.316460e-19   6.331975e-17  
   9043.370    1.797354e-17   1.072659e-18   9.073462e-17  
   9044.557    1.905564e-17   1.116092e-18   9.836041e-17  
   9045.744    2.164255e-17   1.124506e-18   9.738127e-17  
   9046.930    2.227289e-17   1.121306e-18   9.571008e-17  
   9048.117    2.122523e-17   1.052180e-18   8.344695e-17  
   9049.304    2.135351e-17   8.890963e-19   5.483634e-17  
   9050.491    2.127706e-17   7.849909e-19   3.837104e-17  
   9051.678    2.063857e-17   7.660154e-19   3.707803e-17  
   9052.865    2.081074e-17   7.566348e-19   3.617834e-17  
   9054.052    2.148098e-17   7.580275e-19   3.459754e-17  
   9055.239    2.119522e-17   7.466146e-19   3.248428e-17  
   9056.426    2.038378e-17   7.276363e-19   3.016315e-17  
   9057.613    1.962157e-17   7.165295e-19   2.897015e-17  
   9058.800    1.908589e-17   7.220908e-19   2.973990e-17  
   9059.987    2.029338e-17   7.346239e-19   3.061559e-17  
   9061.174    2.169737e-17   7.505950e-19   3.156962e-17  
   9062.361    2.166797e-17   7.592588e-19   3.276792e-17  
   9063.548    2.040352e-17   7.486223e-19   3.268566e-17  
   9064.735    2.097905e-17   7.485242e-19   3.160655e-17  
   9065.922    1.850692e-17   7.175847e-19   2.959752e-17  
   9067.109    2.058204e-17   7.243579e-19   2.800588e-17  
   9068.296    2.048263e-17   7.204068e-19   2.751881e-17  
   9069.483    2.127971e-17   7.196794e-19   2.726701e-17  
   9070.670    2.182583e-17   7.226358e-19   2.784691e-17  
   9071.857    2.205284e-17   7.264980e-19   2.808916e-17  
   9073.044    2.052679e-17   7.123114e-19   2.760504e-17  
   9074.231    2.112143e-17   7.164193e-19   2.702644e-17  
   9075.418    2.060343e-17   7.084120e-19   2.645732e-17  
   9076.605    1.997483e-17   7.022823e-19   2.606472e-17  
   9077.792    2.271526e-17   7.283751e-19   2.640704e-17  
   9078.979    2.099499e-17   7.236745e-19   2.796068e-17  
   9080.166    2.208043e-17   7.288025e-19   2.803994e-17  
   9081.353    2.389743e-17   7.484218e-19   2.858352e-17  
   9082.540    2.474215e-17   7.455812e-19   2.705293e-17  
   9083.727    2.378712e-17   7.380170e-19   2.703744e-17  
   9084.914    2.372340e-17   7.722293e-19   3.102803e-17  
   9086.101    2.378568e-17   8.219569e-19   3.842138e-17  
   9087.287    2.447569e-17   8.598132e-19   4.391069e-17  
   9088.474    2.421288e-17   8.620641e-19   4.423991e-17  
   9089.661    2.197974e-17   8.519474e-19   4.528275e-17  
   9090.848    2.296488e-17   8.469852e-19   4.375053e-17  
   9092.035    2.310376e-17   8.006230e-19   3.660802e-17  
   9093.222    2.104427e-17   7.298933e-19   2.860760e-17  
   9094.409    2.180566e-17   7.472588e-19   2.993340e-17  
   9095.596    2.169989e-17   8.230189e-19   4.073334e-17  
   9096.783    1.929850e-17   8.788543e-19   5.193200e-17  
   9097.970    1.995006e-17   9.018826e-19   5.545175e-17  
   9099.157    2.165118e-17   9.154977e-19   5.562426e-17  
   9100.344    2.264938e-17   9.135952e-19   5.468258e-17  
   9101.531    2.407705e-17   8.764253e-19   4.710302e-17  
   9102.718    2.283663e-17   7.835262e-19   3.402056e-17  
   9103.905    2.072832e-17   7.197911e-19   2.739274e-17  
   9105.092    2.228094e-17   7.268433e-19   2.708157e-17  
   9106.279    2.180638e-17   7.289752e-19   2.869029e-17  
   9107.466    2.188857e-17   7.384172e-19   3.062747e-17  
   9108.653    2.070601e-17   7.306956e-19   3.103954e-17  
   9109.840    2.121676e-17   7.326029e-19   3.010590e-17  
   9111.027    2.019774e-17   7.136250e-19   2.820241e-17  
   9112.214    2.039584e-17   7.042911e-19   2.583459e-17  
   9113.401    1.935265e-17   6.939007e-19   2.505907e-17  
   9114.588    1.934476e-17   6.868899e-19   2.438496e-17  
   9115.775    2.008349e-17   6.973610e-19   2.534735e-17  
   9116.962    2.246288e-17   7.251953e-19   2.640610e-17  
   9118.149    2.081326e-17   7.214184e-19   2.838823e-17  
   9119.336    2.264554e-17   7.399591e-19   2.962767e-17  
   9120.523    2.232565e-17   7.329922e-19   2.891837e-17  
   9121.710    2.114141e-17   7.173665e-19   2.766536e-17  
   9122.897    2.014019e-17   7.046140e-19   2.627008e-17  
   9124.084    2.040584e-17   6.959933e-19   2.427126e-17  
   9125.271    1.895854e-17   6.780230e-19   2.319696e-17  
   9126.458    1.922738e-17   6.812718e-19   2.294672e-17  
   9127.645    1.909145e-17   6.817282e-19   2.283607e-17  
   9128.831    1.952687e-17   6.876727e-19   2.300938e-17  
   9130.018    1.877844e-17   6.758661e-19   2.269599e-17  
   9131.205    1.818500e-17   6.809564e-19   2.393874e-17  
   9132.392    1.974983e-17   6.955191e-19   2.426636e-17  
   9133.579    2.212352e-17   7.235314e-19   2.530994e-17  
   9134.766    2.486663e-17   7.440609e-19   2.587958e-17  
   9135.953    2.586446e-17   7.596737e-19   2.768962e-17  
   9137.140    2.795277e-17   7.788191e-19   2.859263e-17  
   9138.327    2.895941e-17   7.865779e-19   2.871938e-17  
   9139.514    2.881661e-17   7.875992e-19   2.901523e-17  
   9140.701    2.619656e-17   7.681051e-19   2.887547e-17  
   9141.888    2.066942e-17   7.273845e-19   2.951233e-17  
   9143.075    2.171683e-17   7.353391e-19   2.915392e-17  
   9144.262    2.038547e-17   7.520697e-19   3.252904e-17  
   9145.449    2.131230e-17   7.924405e-19   3.656616e-17  
   9146.636    1.963050e-17   7.900717e-19   3.764520e-17  
   9147.823    2.129574e-17   8.072310e-19   3.750656e-17  
   9149.010    1.986523e-17   7.908137e-19   3.647238e-17  
   9150.197    1.978669e-17   7.879607e-19   3.601584e-17  
   9151.384    2.110810e-17   7.686403e-19   3.209810e-17  
   9152.571    1.983340e-17   7.455690e-19   3.057009e-17  
   9153.758    2.008585e-17   7.821235e-19   3.526345e-17  
   9154.945    2.001572e-17   8.269440e-19   4.224449e-17  
   9156.132    2.132503e-17   8.444076e-19   4.399078e-17  
   9157.319    2.150272e-17   8.430506e-19   4.431580e-17  
   9158.506    2.050379e-17   8.332228e-19   4.412239e-17  
   9159.693    2.169354e-17   8.198203e-19   4.039956e-17  
   9160.880    2.189831e-17   7.753132e-19   3.425335e-17  
   9162.067    2.135740e-17   7.340642e-19   2.930882e-17  
   9163.254    2.094561e-17   7.273932e-19   2.868080e-17  
   9164.441    2.301461e-17   7.420502e-19   2.808563e-17  
   9165.628    2.167087e-17   7.214435e-19   2.639451e-17  
   9166.815    2.054697e-17   7.104684e-19   2.550511e-17  
   9168.002    1.864042e-17   6.912394e-19   2.483369e-17  
   9169.188    2.005665e-17   6.957826e-19   2.373067e-17  
   9170.375    2.048677e-17   6.939763e-19   2.277227e-17  
   9171.562    1.932795e-17   6.834164e-19   2.260394e-17  
   9172.749    1.849553e-17   6.862204e-19   2.397346e-17  
   9173.936    1.777894e-17   6.861981e-19   2.552086e-17  
   9175.123    1.958675e-17   7.074153e-19   2.676457e-17  
   9176.310    1.897145e-17   7.053250e-19   2.745668e-17  
   9177.497    2.119831e-17   7.256691e-19   2.768184e-17  
   9178.684    2.130465e-17   7.204981e-19   2.673191e-17  
   9179.871    2.328441e-17   7.314212e-19   2.622430e-17  
   9181.058    1.903843e-17   7.070093e-19   2.699397e-17  
   9182.245    2.034729e-17   7.184359e-19   2.790431e-17  
   9183.432    2.017346e-17   7.238797e-19   2.968915e-17  
   9184.619    2.022030e-17   7.288626e-19   3.013122e-17  
   9185.806    2.023994e-17   7.305675e-19   3.074220e-17  
   9186.993    2.258583e-17   7.437602e-19   3.019160e-17  
   9188.180    2.043792e-17   7.252115e-19   2.940896e-17  
   9189.367    2.037308e-17   7.180723e-19   2.815336e-17  
   9190.554    1.981245e-17   7.133642e-19   2.773353e-17  
   9191.741    2.078115e-17   7.218470e-19   2.857384e-17  
   9192.928    2.079048e-17   7.232844e-19   2.850182e-17  
   9194.115    1.992187e-17   7.188299e-19   2.944658e-17  
   9195.302    1.999143e-17   7.266700e-19   3.162904e-17  
   9196.489    2.161732e-17   7.494852e-19   3.305287e-17  
   9197.676    2.053524e-17   7.453611e-19   3.401850e-17  
   9198.863    2.046272e-17   7.430609e-19   3.331910e-17  
   9200.050    2.048205e-17   7.386944e-19   3.235129e-17  
   9201.237    1.970740e-17   7.234876e-19   3.071407e-17  
   9202.424    2.046157e-17   7.284801e-19   2.937065e-17  
   9203.611    2.166441e-17   7.314666e-19   2.836487e-17  
   9204.798    1.954769e-17   7.187546e-19   2.923004e-17  
   9205.985    2.228294e-17   7.385734e-19   2.936301e-17  
   9207.172    2.105510e-17   7.354109e-19   2.995775e-17  
   9208.359    2.011875e-17   7.335131e-19   3.105826e-17  
   9209.546    1.985660e-17   7.632416e-19   3.437940e-17  
   9210.732    1.960343e-17   7.802769e-19   3.668122e-17  
   9211.919    1.907637e-17   7.791464e-19   3.670915e-17  
   9213.106    1.951496e-17   7.840315e-19   3.735381e-17  
   9214.293    1.964322e-17   7.903172e-19   3.880394e-17  
   9215.480    2.120526e-17   7.860219e-19   3.711892e-17  
   9216.667    1.984122e-17   7.654744e-19   3.579005e-17  
   9217.854    2.072442e-17   7.968005e-19   3.896376e-17  
   9219.041    2.202541e-17   8.258020e-19   4.223339e-17  
   9220.228    2.062193e-17   8.234360e-19   4.361315e-17  
   9221.415    1.845992e-17   8.131873e-19   4.412137e-17  
   9222.602    1.931727e-17   8.106812e-19   4.216809e-17  
   9223.789    2.049013e-17   7.919717e-19   3.835658e-17  
   9224.976    1.963430e-17   7.458250e-19   3.289428e-17  
   9226.163    2.158781e-17   7.454615e-19   3.010684e-17  
   9227.350    2.093073e-17   7.323030e-19   2.899709e-17  
   9228.537    1.952902e-17   7.137116e-19   2.823851e-17  
   9229.724    1.774445e-17   6.969562e-19   2.778626e-17  
   9230.911    2.024929e-17   7.144000e-19   2.731668e-17  
   9232.098    1.947955e-17   6.986997e-19   2.604033e-17  
   9233.285    1.905137e-17   6.974318e-19   2.584030e-17  
   9234.472    1.957290e-17   6.997486e-19   2.607107e-17  
   9235.659    1.813307e-17   6.934606e-19   2.660089e-17  
   9236.846    1.957474e-17   7.026026e-19   2.641809e-17  
   9238.033    1.992964e-17   7.093556e-19   2.670093e-17  
   9239.220    2.033094e-17   7.066277e-19   2.595020e-17  
   9240.407    2.172094e-17   7.197406e-19   2.655837e-17  
   9241.594    1.961928e-17   7.134182e-19   2.778352e-17  
   9242.781    2.090079e-17   7.335721e-19   2.897010e-17  
   9243.968    2.030583e-17   7.414733e-19   3.096728e-17  
   9245.155    2.116398e-17   7.621737e-19   3.294710e-17  
   9246.342    2.042205e-17   7.601339e-19   3.367497e-17  
   9247.529    2.035969e-17   7.530023e-19   3.235496e-17  
   9248.716    2.056241e-17   7.460183e-19   3.101247e-17  
   9249.903    2.048517e-17   7.410707e-19   3.045756e-17  
   9251.089    2.073564e-17   7.345219e-19   2.973281e-17  
   9252.276    2.069196e-17   7.287681e-19   2.910769e-17  
   9253.463    2.102075e-17   7.399683e-19   3.027297e-17  
   9254.650    1.869260e-17   7.399657e-19   3.244836e-17  
   9255.837    1.849573e-17   7.859266e-19   3.869928e-17  
   9257.024    2.174102e-17   8.350547e-19   4.257836e-17  
   9258.211    2.087145e-17   8.582132e-19   4.691858e-17  
   9259.398    1.811429e-17   8.773418e-19   5.344623e-17  
   9260.585    2.047244e-17   8.969586e-19   5.502867e-17  
   9261.772    1.953098e-17   8.590514e-19   5.038407e-17  
   9262.959    2.080113e-17   8.336371e-19   4.483757e-17  
   9264.146    2.155549e-17   8.149395e-19   4.122143e-17  
   9265.333    2.005156e-17   7.603781e-19   3.472476e-17  
   9266.520    1.961272e-17   7.175012e-19   2.888301e-17  
   9267.707    1.950045e-17   7.009835e-19   2.660062e-17  
   9268.894    2.031572e-17   7.046291e-19   2.599064e-17  
   9270.081    2.025075e-17   7.041943e-19   2.570634e-17  
   9271.268    2.057891e-17   6.949418e-19   2.436887e-17  
   9272.455    1.969222e-17   6.880945e-19   2.372369e-17  
   9273.642    2.138387e-17   6.994815e-19   2.314719e-17  
   9274.829    2.017314e-17   6.853484e-19   2.255451e-17  
   9276.016    1.885040e-17   6.755895e-19   2.262418e-17  
   9277.203    1.968853e-17   6.829226e-19   2.260492e-17  
   9278.390    2.019810e-17   7.021609e-19   2.441079e-17  
   9279.577    2.021164e-17   7.269232e-19   2.775807e-17  
   9280.764    2.060720e-17   7.433359e-19   2.977204e-17  
   9281.951    2.265299e-17   7.734956e-19   3.158923e-17  
   9283.138    1.986335e-17   7.565521e-19   3.222275e-17  
   9284.325    2.054613e-17   7.633540e-19   3.232898e-17  
   9285.512    2.177959e-17   7.638558e-19   3.176481e-17  
   9286.699    2.115016e-17   7.643460e-19   3.239957e-17  
   9287.886    2.013090e-17   7.681272e-19   3.360585e-17  
   9289.073    1.983233e-17   7.668491e-19   3.358824e-17  
   9290.260    2.245215e-17   7.759843e-19   3.233031e-17  
   9291.447    2.262803e-17   7.696558e-19   3.111989e-17  
   9292.633    2.141483e-17   7.408455e-19   2.814823e-17  
   9293.820    1.990394e-17   7.028558e-19   2.483835e-17  
   9295.007    2.340834e-17   7.105984e-19   2.215723e-17  
   9296.194    2.263677e-17   7.057062e-19   2.221257e-17  
   9297.381    2.259574e-17   7.282479e-19   2.488404e-17  
   9298.568    2.107938e-17   8.843725e-19   4.923507e-17  
   9299.755    1.890571e-17   1.211333e-18   1.152368e-16  
   9300.942    2.041867e-17   1.519060e-18   1.929895e-16  
   9302.129    2.169505e-17   1.659722e-18   2.341870e-16  
   9303.316    2.549046e-17   1.723673e-18   2.505962e-16  
   9304.503    1.886829e-17   1.731474e-18   2.600662e-16  
   9305.690    1.643768e-17   1.853239e-18   3.028244e-16  
   9306.877    2.052653e-17   2.045274e-18   3.696256e-16  
   9308.064    2.725260e-17   2.055187e-18   3.680010e-16  
   9309.251    2.669269e-17   2.000949e-18   3.477087e-16  
   9310.438    2.622055e-17   1.975337e-18   3.384158e-16  
   9311.625    2.941127e-17   1.888520e-18   3.049915e-16  
   9312.812    3.245970e-17   1.480766e-18   1.748748e-16  
   9313.999    2.269959e-17   1.018822e-18   7.295573e-17  
   9315.186    1.196497e-17   1.032022e-18   8.478537e-17  
   9316.373    8.071062e-18   1.460011e-18   1.885077e-16  
   9317.560    1.216289e-17   1.821847e-18   2.974443e-16  
   9318.747    1.998055e-17   1.908103e-18   3.211914e-16  
   9319.934    2.081682e-17   1.907723e-18   3.205005e-16  
   9321.121    2.221152e-17   1.883418e-18   3.107055e-16  
   9322.308    3.077999e-17   1.703356e-18   2.429547e-16  
   9323.495    3.098521e-17   1.241354e-18   1.150077e-16  
   9324.682    2.097012e-17   8.673974e-19   4.792229e-17  
   9325.869    1.801029e-17   8.120324e-19   4.182730e-17  
   9327.056    1.661656e-17   7.782727e-19   3.808489e-17  
   9328.243    1.646908e-17   7.525910e-19   3.459585e-17  
   9329.430    1.512453e-17   7.462799e-19   3.464716e-17  
   9330.617    9.231639e-18   8.617715e-19   5.765062e-17  
   9331.804    1.249272e-17   1.031922e-18   8.533143e-17  
   9332.990    1.688157e-17   1.090405e-18   9.316979e-17  
   9334.177    1.678723e-17   1.098781e-18   9.510680e-17  
   9335.364    1.662522e-17   1.095566e-18   9.485954e-17  
   9336.551    1.702983e-17   1.006369e-18   7.731534e-17  
   9337.738    1.573317e-17   7.708473e-19   3.844687e-17  
   9338.925    1.160351e-17   5.982680e-19   1.949557e-17  
   9340.112    1.250211e-17   5.905556e-19   1.773217e-17  
   9341.299    1.124370e-17   6.041155e-19   2.038261e-17  
   9342.486    1.288484e-17   6.670541e-19   2.670035e-17  
   9343.673    1.467882e-17   7.236390e-19   3.245560e-17  
   9344.860    1.854113e-17   7.697253e-19   3.549908e-17  
   9346.047    1.681574e-17   7.643806e-19   3.678135e-17  
   9347.234    1.559631e-17   7.351896e-19   3.390836e-17  
   9348.421    1.581979e-17   6.920378e-19   2.770799e-17  
   9349.608    1.513151e-17   6.427511e-19   2.195053e-17  
   9350.795    1.210491e-17   5.860613e-19   1.789491e-17  
   9351.982    1.145940e-17   5.551049e-19   1.516334e-17  
   9353.169    1.105034e-17   5.576396e-19   1.563072e-17  
   9354.356    1.365203e-17   6.052414e-19   1.851684e-17  
   9355.543    1.383898e-17   6.341710e-19   2.178086e-17  
   9356.730    1.501506e-17   6.576124e-19   2.403208e-17  
   9357.917    1.426874e-17   6.614451e-19   2.504762e-17  
   9359.104    1.505872e-17   6.680555e-19   2.523778e-17  
   9360.291    1.446116e-17   6.647899e-19   2.524862e-17  
   9361.478    1.565394e-17   6.682114e-19   2.461026e-17  
   9362.665    1.357391e-17   6.377623e-19   2.285152e-17  
   9363.852    1.274949e-17   6.295265e-19   2.239812e-17  
   9365.039    1.142365e-17   6.311601e-19   2.389568e-17  
   9366.226    9.379008e-18   7.026632e-19   3.479767e-17  
   9367.413    6.840834e-18   1.029459e-18   9.116388e-17  
   9368.600   -2.016691e-17   1.806780e-18   3.288157e-16  
   9369.787   -7.615055e-18   2.551533e-18   6.292094e-16  
   9370.974    2.215473e-17   2.767589e-18   7.130185e-16  
   9372.161    2.202668e-17   2.764627e-18   7.129294e-16  
   9373.348    2.309264e-17   2.725430e-18   6.917040e-16  
   9374.534    3.892290e-17   2.473876e-18   5.542648e-16  
   9375.721    4.193563e-17   1.731686e-18   2.512662e-16  
   9376.908    2.069807e-17   1.007679e-18   7.591583e-17  
   9378.095    1.790860e-17   8.935103e-19   5.597710e-17  
   9379.282    1.430267e-17   9.022355e-19   6.122029e-17  
   9380.469    1.548796e-17   9.786504e-19   7.429670e-17  
   9381.656    1.562391e-17   9.686954e-19   7.297355e-17  
   9382.843    1.692115e-17   9.327164e-19   6.538401e-17  
   9384.030    1.663222e-17   9.057116e-19   6.078699e-17  
   9385.217    1.555230e-17   8.681902e-19   5.590958e-17  
   9386.404    1.709647e-17   7.758855e-19   3.999441e-17  
   9387.591    1.688403e-17   7.010040e-19   2.915916e-17  
   9388.778    1.798637e-17   7.000832e-19   2.773830e-17  
   9389.965    1.616795e-17   6.998080e-19   2.971487e-17  
   9391.152    1.665017e-17   7.239995e-19   3.243407e-17  
   9392.339    1.423458e-17   6.966587e-19   3.125245e-17  
   9393.526    1.446802e-17   7.239780e-19   3.423724e-17  
   9394.713    1.280762e-17   8.632520e-19   5.674202e-17  
   9395.900    1.337731e-17   1.045358e-18   9.015220e-17  
   9397.087    1.514718e-17   1.092734e-18   9.878487e-17  
   9398.274    1.394737e-17   1.090271e-18   9.965122e-17  
   9399.461    1.695231e-17   1.094687e-18   9.744272e-17  
   9400.648    2.060074e-17   1.048208e-18   8.481949e-17  
   9401.835    2.043567e-17   8.582463e-19   5.016127e-17  
   9403.022    1.557690e-17   6.738209e-19   2.686022e-17  
   9404.209    1.591739e-17   6.409567e-19   2.191458e-17  
   9405.396    1.449757e-17   6.216936e-19   2.090174e-17  
   9406.583    1.398406e-17   6.095883e-19   2.004858e-17  
   9407.770    1.346829e-17   5.996344e-19   1.949147e-17  
   9408.957    1.518923e-17   6.171250e-19   1.959255e-17  
   9410.144    1.640835e-17   6.427698e-19   2.176072e-17  
   9411.331    1.111789e-17   6.862742e-19   3.205437e-17  
   9412.518    1.173004e-17   9.863981e-19   8.016199e-17  
   9413.705    1.304481e-17   1.254109e-18   1.381841e-16  
   9414.891    1.453637e-17   1.325519e-18   1.555294e-16  
   9416.078    2.042793e-17   1.364858e-18   1.602123e-16  
   9417.265    1.908514e-17   1.363890e-18   1.616035e-16  
   9418.452    2.064069e-17   1.270197e-18   1.365676e-16  
   9419.639    1.957231e-17   9.699222e-19   7.234795e-17  
   9420.826    1.509277e-17   7.426199e-19   3.702823e-17  
   9422.013    1.192474e-17   6.561118e-19   2.822536e-17  
   9423.200    1.379009e-17   6.164918e-19   2.088481e-17  
   9424.387    1.114627e-17   5.649277e-19   1.736270e-17  
   9425.574    1.203386e-17   5.644511e-19   1.652866e-17  
   9426.761    1.351250e-17   5.926847e-19   1.863705e-17  
   9427.948    1.315727e-17   6.040793e-19   2.059471e-17  
   9429.135    1.655277e-17   6.539292e-19   2.344383e-17  
   9430.322    1.484235e-17   6.680988e-19   2.683456e-17  
   9431.509    6.455793e-18   9.370887e-19   7.657095e-17  
   9432.696   -1.467512e-18   1.646192e-18   2.649824e-16  
   9433.883    8.438406e-18   2.091566e-18   4.212866e-16  
   9435.070    1.849144e-17   2.173028e-18   4.468057e-16  
   9436.257    1.368325e-17   2.162341e-18   4.472176e-16  
   9437.444    1.768829e-17   2.145232e-18   4.375671e-16  
   9438.631    2.523077e-17   1.852912e-18   3.169819e-16  
   9439.818    2.670392e-17   1.199123e-18   1.178544e-16  
   9441.005    1.532605e-17   8.075489e-19   4.681647e-17  
   9442.192    1.533320e-17   7.829913e-19   4.291311e-17  
   9443.379    1.838828e-17   7.875277e-19   4.061672e-17  
   9444.566    1.640751e-17   7.582685e-19   3.856458e-17  
   9445.753    1.586690e-17   7.340356e-19   3.567140e-17  
   9446.940    1.583674e-17   7.076246e-19   3.198643e-17  
   9448.127    1.524290e-17   6.711700e-19   2.733019e-17  
   9449.314    1.289658e-17   6.367363e-19   2.499903e-17  
   9450.501    9.269333e-18   7.693358e-19   4.630781e-17  
   9451.688    5.355921e-18   1.153039e-18   1.234332e-16  
   9452.875    1.060112e-17   1.389878e-18   1.791271e-16  
   9454.062    1.218988e-17   1.425478e-18   1.881859e-16  
   9455.249    1.351881e-17   1.433283e-18   1.890209e-16  
   9456.435    1.768515e-17   1.422430e-18   1.823039e-16  
   9457.622    2.136322e-17   1.224691e-18   1.276424e-16  
   9458.809    2.081679e-17   8.546787e-19   5.112184e-17  
   9459.996    1.558088e-17   6.676277e-19   2.653006e-17  
   9461.183    1.533196e-17   6.489048e-19   2.452671e-17  
   9462.370    1.493445e-17   6.290167e-19   2.222593e-17  
   9463.557    1.445394e-17   6.117607e-19   2.042953e-17  
   9464.744    1.426623e-17   6.152132e-19   2.120535e-17  
   9465.931    1.361610e-17   6.160300e-19   2.219423e-17  
   9467.118    1.394614e-17   6.333025e-19   2.383202e-17  
   9468.305    9.910109e-18   7.401766e-19   4.169885e-17  
   9469.492   -4.875770e-18   1.311318e-18   1.732498e-16  
   9470.679    1.745674e-18   1.903916e-18   3.581824e-16  
   9471.866    2.049211e-17   2.103807e-18   4.221217e-16  
   9473.053    2.264255e-17   2.116371e-18   4.259607e-16  
   9474.240    1.939335e-17   2.101043e-18   4.228745e-16  
   9475.427    2.402237e-17   1.945898e-18   3.575518e-16  
   9476.614    3.303278e-17   1.430447e-18   1.763255e-16  
   9477.801    1.887796e-17   8.559806e-19   5.336300e-17  
   9478.988    1.456290e-17   7.073333e-19   3.294465e-17  
   9480.175    1.552268e-17   6.883775e-19   2.928077e-17  
   9481.362    1.650861e-17   6.721729e-19   2.675478e-17  
   9482.549    1.529221e-17   6.459802e-19   2.478698e-17  
   9483.736    1.526956e-17   6.613386e-19   2.683822e-17  
   9484.923    1.469025e-17   6.716563e-19   2.859075e-17  
   9486.110    1.535019e-17   6.759891e-19   2.895152e-17  
   9487.297    1.537298e-17   6.703206e-19   2.793789e-17  
   9488.484    1.280691e-17   6.442099e-19   2.679812e-17  
   9489.671    1.204798e-17   6.132176e-19   2.353784e-17  
   9490.858    1.301844e-17   5.851957e-19   1.921628e-17  
   9492.045    1.224714e-17   5.647396e-19   1.739020e-17  
   9493.232    1.152352e-17   5.592504e-19   1.751446e-17  
   9494.419    1.007780e-17   6.267060e-19   2.645514e-17  
   9495.606    5.103386e-18   9.128842e-19   7.550487e-17  
   9496.792    7.547066e-18   1.203859e-18   1.356940e-16  
   9497.979    1.310615e-17   1.292501e-18   1.532053e-16  
   9499.166    1.433074e-17   1.302660e-18   1.548274e-16  
   9500.353    1.396514e-17   1.300191e-18   1.549713e-16  
   9501.540    2.195914e-17   1.222354e-18   1.286089e-16  
   9502.727    2.204295e-17   9.362933e-19   6.628407e-17  
   9503.914    1.567907e-17   6.928233e-19   3.142229e-17  
   9505.101    1.596902e-17   6.689137e-19   2.745165e-17  
   9506.288    1.489357e-17   6.523583e-19   2.628347e-17  
   9507.475    1.586381e-17   6.440025e-19   2.451862e-17  
   9508.662    1.405808e-17   6.227372e-19   2.332728e-17  
   9509.849    1.454711e-17   6.281579e-19   2.331780e-17  
   9511.036    1.183062e-17   7.528257e-19   4.242942e-17  
   9512.223    2.057827e-18   1.175227e-18   1.341010e-16  
   9513.410    1.006640e-17   1.566822e-18   2.357461e-16  
   9514.597    1.635921e-17   1.661963e-18   2.617366e-16  
   9515.784    1.919356e-17   1.671633e-18   2.622986e-16  
   9516.971    1.902638e-17   1.661628e-18   2.593165e-16  
   9518.158    2.455718e-17   1.498190e-18   2.033590e-16  
   9519.345    2.144252e-17   1.054619e-18   9.168982e-17  
   9520.532    1.489434e-17   7.054595e-19   3.355469e-17  
   9521.719    1.303559e-17   6.462181e-19   2.671391e-17  
   9522.906    1.380460e-17   6.515295e-19   2.662156e-17  
   9524.093    1.385291e-17   6.438210e-19   2.561729e-17  
   9525.280    1.346903e-17   6.348533e-19   2.514015e-17  
   9526.467    1.284948e-17   6.300635e-19   2.534690e-17  
   9527.654    1.295554e-17   6.432931e-19   2.692703e-17  
   9528.841    1.400784e-17   6.631833e-19   2.834717e-17  
   9530.028    1.346481e-17   6.790514e-19   3.122516e-17  
   9531.215    1.320531e-17   6.944530e-19   3.369987e-17  
   9532.402    1.450906e-17   7.082878e-19   3.429267e-17  
   9533.589    1.572117e-17   7.081771e-19   3.302637e-17  
   9534.776    1.327074e-17   6.743468e-19   3.090356e-17  
   9535.963    1.293797e-17   6.427098e-19   2.716140e-17  
   9537.150    1.439227e-17   6.085503e-19   2.135717e-17  
   9538.336    1.224892e-17   5.654830e-19   1.818286e-17  
   9539.523    1.116589e-17   5.526648e-19   1.755245e-17  
   9540.710    1.247195e-17   5.595813e-19   1.684987e-17  
   9541.897    1.340250e-17   5.692502e-19   1.727124e-17  
   9543.084    1.318257e-17   5.784812e-19   1.839452e-17  
   9544.271    1.140479e-17   6.410900e-19   2.749869e-17  
   9545.458    1.250327e-17   8.744300e-19   6.205036e-17  
   9546.645    1.229121e-17   1.048916e-18   9.683693e-17  
   9547.832    1.311745e-17   1.092160e-18   1.056345e-16  
   9549.019    1.433051e-17   1.094793e-18   1.049779e-16  
   9550.206    1.482268e-17   1.083189e-18   1.022696e-16  
   9551.393    1.485314e-17   9.788490e-19   8.083724e-17  
   9552.580    1.636202e-17   7.772944e-19   4.330169e-17  
   9553.767    1.390628e-17   6.672746e-19   2.891318e-17  
   9554.954    1.200607e-17   6.572096e-19   2.950844e-17  
   9556.141    1.302828e-17   6.693762e-19   3.000551e-17  
   9557.328    1.220585e-17   6.580945e-19   2.942696e-17  
   9558.515    1.372140e-17   7.051528e-19   3.419037e-17  
   9559.702    8.169681e-18   9.349936e-19   7.692797e-17  
   9560.889    7.001474e-18   1.296181e-18   1.597492e-16  
   9562.076    1.141303e-17   1.473651e-18   2.059223e-16  
   9563.263    1.439467e-17   1.506290e-18   2.131922e-16  
   9564.450    1.623106e-17   1.513478e-18   2.137293e-16  
   9565.637    1.827761e-17   1.453220e-18   1.945673e-16  
   9566.824    2.164013e-17   1.177109e-18   1.190733e-16  
   9568.011    1.703694e-17   8.079629e-19   4.825356e-17  
   9569.198    1.358377e-17   6.781442e-19   3.084648e-17  
   9570.385    1.647384e-17   6.727877e-19   2.733793e-17  
   9571.572    1.632364e-17   6.563721e-19   2.559076e-17  
   9572.759    1.559566e-17   6.286732e-19   2.254319e-17  
   9573.946    1.396126e-17   6.026700e-19   2.084818e-17  
   9575.133    1.265963e-17   5.815893e-19   1.940424e-17  
   9576.320    1.192942e-17   5.658146e-19   1.839529e-17  
   9577.507    1.347254e-17   5.798605e-19   1.825315e-17  
   9578.693    1.234691e-17   5.683897e-19   1.813965e-17  
   9579.880    1.370567e-17   5.839332e-19   1.847912e-17  
   9581.067    1.450128e-17   5.924322e-19   1.873275e-17  
   9582.254    1.234331e-17   5.731997e-19   1.891601e-17  
   9583.441    1.384136e-17   5.765035e-19   1.767737e-17  
   9584.628    1.245112e-17   5.687299e-19   1.803966e-17  
   9585.815    1.286555e-17   5.852946e-19   1.901054e-17  
   9587.002    1.168949e-17   5.786793e-19   1.953461e-17  
   9588.189    1.258481e-17   5.890968e-19   1.979714e-17  
   9589.376    1.425532e-17   6.099816e-19   2.077883e-17  
   9590.563    1.464677e-17   6.174077e-19   2.129183e-17  
   9591.750    1.475939e-17   6.064120e-19   1.989147e-17  
   9592.937    1.431733e-17   5.987525e-19   1.941227e-17  
   9594.124    1.511038e-17   6.070123e-19   1.957115e-17  
   9595.311    1.429372e-17   6.022927e-19   1.991467e-17  
   9596.498    1.382621e-17   5.990700e-19   1.999332e-17  
   9597.685    1.543204e-17   6.119428e-19   1.986175e-17  
   9598.872    1.642092e-17   6.329847e-19   2.134787e-17  
   9600.059    1.901150e-17   7.285387e-19   3.149721e-17  
   9601.246    2.512963e-17   8.936209e-19   5.225292e-17  
   9602.433    2.979534e-17   9.726586e-19   6.240482e-17  
   9603.620    2.903982e-17   9.778472e-19   6.428174e-17  
   9604.807    3.211274e-17   9.966449e-19   6.507120e-17  
   9605.994    3.032191e-17   9.672126e-19   6.104375e-17  
   9607.181    2.500379e-17   8.432076e-19   4.447144e-17  
   9608.368    1.870042e-17   7.018860e-19   2.884063e-17  
   9609.555    1.597438e-17   6.668381e-19   2.636431e-17  
   9610.742    1.848408e-17   6.811158e-19   2.568441e-17  
   9611.929    1.813057e-17   6.892452e-19   2.709368e-17  
   9613.116    1.570201e-17   7.736373e-19   4.117379e-17  
   9614.303    1.572972e-17   9.358485e-19   6.858277e-17  
   9615.490    1.875620e-17   1.035131e-18   8.532769e-17  
   9616.677    1.925525e-17   1.053230e-18   8.850972e-17  
   9617.864    1.847715e-17   1.056644e-18   9.002490e-17  
   9619.051    2.215443e-17   1.038128e-18   8.267580e-17  
   9620.237    2.260295e-17   9.100342e-19   5.772356e-17  
   9621.424    2.017994e-17   7.621842e-19   3.545047e-17  
   9622.611    2.199366e-17   7.205074e-19   2.719389e-17  
   9623.798    1.947868e-17   7.007581e-19   2.676228e-17  
   9624.985    1.830319e-17   7.028183e-19   2.811310e-17  
   9626.172    1.898699e-17   7.108448e-19   2.885214e-17  
   9627.359    1.889646e-17   7.062985e-19   2.846069e-17  
   9628.546    1.884670e-17   6.988665e-19   2.757044e-17  
   9629.733    1.821067e-17   6.802701e-19   2.559899e-17  
   9630.920    1.563017e-17   6.479383e-19   2.384688e-17  
   9632.107    1.418928e-17   6.246481e-19   2.204956e-17  
   9633.294    1.500554e-17   6.230371e-19   2.117663e-17  
   9634.481    1.495060e-17   6.163140e-19   2.031639e-17  
   9635.668    1.432070e-17   6.137181e-19   2.050160e-17  
   9636.855    1.601184e-17   6.361760e-19   2.167456e-17  
   9638.042    1.564283e-17   6.304251e-19   2.145889e-17  
   9639.229    1.498583e-17   6.187983e-19   2.067992e-17  
   9640.416    1.542264e-17   6.195833e-19   2.011460e-17  
   9641.603    1.577853e-17   6.195571e-19   1.969409e-17  
   9642.790    1.489678e-17   6.142581e-19   1.970826e-17  
   9643.977    1.574352e-17   6.254539e-19   2.024904e-17  
   9645.164    1.574810e-17   6.452344e-19   2.271655e-17  
   9646.351    1.432719e-17   6.566682e-19   2.547947e-17  
   9647.538    1.580077e-17   6.908628e-19   2.832890e-17  
   9648.725    1.557767e-17   6.968954e-19   2.977586e-17  
   9649.912    1.489987e-17   6.923505e-19   2.978152e-17  
   9651.099    1.514125e-17   6.984812e-19   3.008505e-17  
   9652.286    1.357647e-17   7.035940e-19   3.216448e-17  
   9653.473    1.523310e-17   7.169721e-19   3.264287e-17  
   9654.660    1.557129e-17   7.139379e-19   3.149693e-17  
   9655.847    1.376910e-17   7.033247e-19   3.155449e-17  
   9657.034    1.358528e-17   7.022331e-19   3.163070e-17  
   9658.221    1.360039e-17   6.837786e-19   2.901969e-17  
   9659.408    1.441718e-17   6.678030e-19   2.612426e-17  
   9660.594    1.325768e-17   7.067148e-19   3.219909e-17  
   9661.781    1.349185e-17   8.485337e-19   5.286264e-17  
   9662.968    1.531850e-17   9.697505e-19   7.243818e-17  
   9664.155    1.556192e-17   1.010561e-18   8.007694e-17  
   9665.342    1.535791e-17   1.021081e-18   8.276673e-17  
   9666.529    1.834634e-17   1.033598e-18   8.212402e-17  
   9667.716    1.809081e-17   9.912183e-19   7.438250e-17  
   9668.903    1.622509e-17   8.719217e-19   5.516703e-17  
   9670.090    1.819208e-17   8.188193e-19   4.470346e-17  
   9671.277    1.761928e-17   8.077409e-19   4.331792e-17  
   9672.464    1.564931e-17   8.367087e-19   4.945464e-17  
   9673.651    1.421338e-17   9.271318e-19   6.537780e-17  
   9674.838    1.195709e-17   1.075637e-18   9.540020e-17  
   9676.025    1.570319e-17   1.247473e-18   1.295411e-16  
   9677.212    1.671628e-17   1.305564e-18   1.428255e-16  
   9678.399    1.545692e-17   1.298006e-18   1.422550e-16  
   9679.586    1.895805e-17   1.258543e-18   1.292131e-16  
   9680.773    1.893145e-17   1.138488e-18   1.026516e-16  
   9681.960    1.762435e-17   9.459982e-19   6.626011e-17  
   9683.147    1.719793e-17   8.696738e-19   5.219602e-17  
   9684.334    1.512289e-17   9.078072e-19   6.046548e-17  
   9685.521    1.449852e-17   9.274234e-19   6.458449e-17  
   9686.708    1.426350e-17   9.214664e-19   6.344870e-17  
   9687.895    1.455564e-17   9.188378e-19   6.297410e-17  
   9689.082    1.608351e-17   8.957075e-19   5.762837e-17  
   9690.269    1.629393e-17   8.337478e-19   4.757668e-17  
   9691.456    1.441481e-17   9.537894e-19   6.794485e-17  
   9692.643    6.875058e-18   1.267034e-18   1.398029e-16  
   9693.830    1.140507e-17   1.489134e-18   1.931584e-16  
   9695.017    1.942318e-17   1.551332e-18   2.026861e-16  
   9696.204    1.749013e-17   1.545211e-18   2.029508e-16  
   9697.391    1.781338e-17   1.498602e-18   1.897359e-16  
   9698.578    2.058472e-17   1.287299e-18   1.333032e-16  
   9699.765    1.979809e-17   9.433126e-19   6.219992e-17  
   9700.952    1.830138e-17   7.778093e-19   3.654232e-17  
   9702.138    1.614412e-17   7.433540e-19   3.349843e-17  
   9703.325    1.721787e-17   7.789093e-19   3.714112e-17  
   9704.512    1.427657e-17   8.996408e-19   5.778636e-17  
   9705.699    1.269925e-17   1.039927e-18   8.463733e-17  
   9706.886    1.757571e-17   1.112462e-18   9.465290e-17  
   9708.073    1.622899e-17   1.119060e-18   9.725735e-17  
   9709.260    1.256536e-17   1.091162e-18   9.497833e-17  
   9710.447    1.543123e-17   1.043141e-18   8.290638e-17  
   9711.634    1.427330e-17   1.035550e-18   8.161205e-17  
   9712.821    7.180008e-18   1.339930e-18   1.533950e-16  
   9714.008    1.522547e-17   1.676239e-18   2.384527e-16  
   9715.195    1.857777e-17   1.777571e-18   2.674314e-16  
   9716.382    1.555727e-17   1.784752e-18   2.728785e-16  
   9717.569    1.794390e-17   1.760576e-18   2.624412e-16  
   9718.756    2.156748e-17   1.578056e-18   2.043549e-16  
   9719.943    2.074671e-17   1.168367e-18   1.032818e-16  
   9721.130    1.570392e-17   8.480626e-19   4.800499e-17  
   9722.317    1.600833e-17   7.938555e-19   3.890200e-17  
   9723.504    1.603354e-17   7.766791e-19   3.639771e-17  
   9724.691    1.382954e-17   7.389638e-19   3.415261e-17  
   9725.878    1.433284e-17   7.341465e-19   3.267912e-17  
   9727.065    1.489028e-17   7.510176e-19   3.400504e-17  
   9728.252    1.558542e-17   7.924652e-19   3.884715e-17  
   9729.439    1.552500e-17   8.419950e-19   4.572889e-17  
   9730.626    1.286689e-17   9.715888e-19   6.870748e-17  
   9731.813    1.475073e-17   1.151872e-18   1.009360e-16  
   9733.000    1.433714e-17   1.220884e-18   1.163148e-16  
   9734.187    1.236993e-17   1.202129e-18   1.144457e-16  
   9735.374    1.366802e-17   1.178222e-18   1.079940e-16  
   9736.561    1.480731e-17   1.111689e-18   9.352026e-17  
   9737.748    1.649743e-17   9.691090e-19   6.537070e-17  
   9738.935    1.629886e-17   8.586064e-19   4.691438e-17  
   9740.122    1.499058e-17   8.573575e-19   4.782171e-17  
   9741.309    1.437357e-17   8.622187e-19   4.918700e-17  
   9742.495    1.551398e-17   8.642958e-19   4.823231e-17  
   9743.682    1.593087e-17   8.494651e-19   4.571702e-17  
   9744.869    1.281794e-17   7.819478e-19   3.935931e-17  
   9746.056    1.544993e-17   7.313124e-19   3.013752e-17  
   9747.243    1.547152e-17   6.956419e-19   2.515083e-17  
   9748.430    1.253078e-17   6.668318e-19   2.451463e-17  
   9749.617    1.425480e-17   6.773876e-19   2.400183e-17  
   9750.804    1.420679e-17   6.754155e-19   2.349477e-17  
   9751.991    1.271734e-17   6.521668e-19   2.203812e-17  
   9753.178    1.365751e-17   6.544690e-19   2.159141e-17  
   9754.365    1.408233e-17   6.610140e-19   2.201288e-17  
   9755.552    1.446618e-17   6.629768e-19   2.154887e-17  
   9756.739    1.428562e-17   6.590002e-19   2.094114e-17  
   9757.926    1.465017e-17   6.601435e-19   2.107272e-17  
   9759.113    1.379211e-17   6.589274e-19   2.150204e-17  
   9760.300    1.438167e-17   6.618587e-19   2.133304e-17  
   9761.487    1.475565e-17   6.701021e-19   2.221031e-17  
   9762.674    1.398308e-17   6.733831e-19   2.344120e-17  
   9763.861    1.434323e-17   6.783285e-19   2.401979e-17  
   9765.048    1.478418e-17   6.859734e-19   2.484792e-17  
   9766.235    1.591294e-17   6.945862e-19   2.472223e-17  
   9767.422    1.494185e-17   6.894242e-19   2.487082e-17  
   9768.609    1.445964e-17   6.898247e-19   2.519651e-17  
   9769.796    1.463109e-17   6.875795e-19   2.453830e-17  
   9770.983    1.455629e-17   6.892992e-19   2.478486e-17  
   9772.170    1.365279e-17   6.837296e-19   2.456649e-17  
   9773.357    1.461603e-17   6.940166e-19   2.467004e-17  
   9774.544    1.422810e-17   6.965120e-19   2.526454e-17  
   9775.731    1.415459e-17   6.965185e-19   2.512228e-17  
   9776.918    1.494236e-17   7.023162e-19   2.498526e-17  
   9778.105    1.481424e-17   7.072144e-19   2.544962e-17  
   9779.292    1.289579e-17   7.058330e-19   2.728062e-17  
   9780.479    1.278415e-17   7.433287e-19   3.163608e-17  
   9781.666    1.429855e-17   9.151878e-19   5.330641e-17  
   9782.853    1.100981e-17   1.363914e-18   1.418228e-16  
   9784.039    6.527614e-18   2.071706e-18   3.509208e-16  
   9785.226    6.729040e-18   2.610191e-18   5.636379e-16  
   9786.413    1.780456e-17   2.799146e-18   6.393049e-16  
   9787.600    2.496824e-17   2.834544e-18   6.486577e-16  
   9788.787    1.989836e-17   2.737300e-18   6.080855e-16  
   9789.974    2.307018e-17   2.420220e-18   4.687204e-16  
   9791.161    3.411365e-17   1.852846e-18   2.538654e-16  
   9792.348    1.906653e-17   1.480748e-18   1.616600e-16  
   9793.535    1.868082e-17   1.614272e-18   1.957349e-16  
   9794.722    1.780202e-17   1.696682e-18   2.195747e-16  
   9795.909    2.000969e-17   1.671795e-18   2.104733e-16  
   9797.096    1.619061e-17   1.613312e-18   1.984462e-16  
   9798.283    1.866187e-17   1.499883e-18   1.667507e-16  
   9799.470    1.909457e-17   1.227592e-18   1.047500e-16  
   9800.657    1.786037e-17   9.783968e-19   5.954362e-17  
   9801.844    1.171422e-17   8.940310e-19   5.240867e-17  
   9803.031    1.402465e-17   9.260221e-19   5.471673e-17  
   9804.218    1.639307e-17   1.001439e-18   6.396919e-17  
   9805.405    1.474141e-17   1.113376e-18   8.514612e-17  
   9806.592    1.493727e-17   1.178403e-18   9.738390e-17  
   9807.779    1.574498e-17   1.166118e-18   9.431876e-17  
   9808.966    1.552204e-17   1.157446e-18   9.257595e-17  
   9810.153    1.396848e-17   1.135255e-18   8.972680e-17  
   9811.340    1.531545e-17   1.062574e-18   7.556685e-17  
   9812.527    1.701733e-17   9.624624e-19   5.709857e-17  
   9813.714    1.435650e-17   8.937972e-19   4.951315e-17  
   9814.901    1.486041e-17   8.820240e-19   4.697385e-17  
   9816.088    1.607259e-17   8.619231e-19   4.286455e-17  
   9817.275    1.678895e-17   8.168143e-19   3.636182e-17  
   9818.462    1.371320e-17   7.627314e-19   3.222317e-17  
   9819.649    1.416158e-17   7.644606e-19   3.155800e-17  
   9820.836    1.417484e-17   7.953352e-19   3.497008e-17  
   9822.023    1.407193e-17   8.287440e-19   3.958207e-17  
   9823.210    1.427423e-17   8.581520e-19   4.335945e-17  
   9824.396    1.686924e-17   8.841282e-19   4.437827e-17  
   9825.583    1.433098e-17   8.623278e-19   4.411122e-17  
   9826.770    1.493643e-17   8.526060e-19   4.214988e-17  
   9827.957    1.443128e-17   8.085276e-19   3.708226e-17  
   9829.144    1.447006e-17   7.747586e-19   3.254211e-17  
   9830.331    1.537789e-17   7.690044e-19   3.097387e-17  
   9831.518    1.547137e-17   7.640752e-19   3.017515e-17  
   9832.705    1.483751e-17   7.539379e-19   2.980377e-17  
   9833.892    1.481575e-17   7.544257e-19   2.990214e-17  
   9835.079    1.540249e-17   7.502437e-19   2.876666e-17  
   9836.266    1.653861e-17   7.535955e-19   2.806911e-17  
   9837.453    1.438194e-17   7.402956e-19   2.815493e-17  
   9838.640    1.512789e-17   7.544760e-19   2.908819e-17  
   9839.827    1.175924e-17   8.072725e-19   3.790301e-17  
   9841.014    1.271225e-17   1.071294e-18   7.560438e-17  
   9842.201    1.144670e-17   1.366431e-18   1.336457e-16  
   9843.388    1.561240e-17   1.526357e-18   1.665927e-16  
   9844.575    1.800027e-17   1.575230e-18   1.763889e-16  
   9845.762    1.920073e-17   1.568653e-18   1.732388e-16  
   9846.949    1.815298e-17   1.478954e-18   1.530996e-16  
   9848.136    1.855471e-17   1.232631e-18   1.003060e-16  
   9849.323    1.888384e-17   9.601874e-19   5.277891e-17  
   9850.510    1.670896e-17   8.362240e-19   3.676559e-17  
   9851.697    1.581424e-17   8.098339e-19   3.427435e-17  
   9852.884    1.496805e-17   7.840941e-19   3.248338e-17  
   9854.071    1.323846e-17   7.626103e-19   3.203203e-17  
   9855.258    1.413340e-17   7.722077e-19   3.171269e-17  
   9856.445    1.573824e-17   7.846130e-19   3.178256e-17  
   9857.632    1.361546e-17   7.619524e-19   3.200861e-17  
   9858.819    1.581698e-17   7.877960e-19   3.200705e-17  
   9860.006    1.230564e-17   7.745316e-19   3.350167e-17  
   9861.193    1.445224e-17   8.068729e-19   3.519963e-17  
   9862.380    1.411436e-17   8.447120e-19   4.006083e-17  
   9863.567    1.315618e-17   1.093690e-18   7.680460e-17  
   9864.754    1.281906e-17   1.737140e-18   2.178781e-16  
   9865.940    9.510214e-18   2.370630e-18   4.237344e-16  
   9867.127    1.360933e-17   2.657835e-18   5.325097e-16  
   9868.314    2.254093e-17   2.736630e-18   5.562107e-16  
   9869.501    2.882667e-17   2.729106e-18   5.472092e-16  
   9870.688    2.133692e-17   2.501767e-18   4.628368e-16  
   9871.875    2.762822e-17   1.965894e-18   2.713163e-16  
   9873.062    1.839319e-17   1.287155e-18   1.092159e-16  
   9874.249    1.654678e-17   1.004131e-18   5.914756e-17  
   9875.436    1.803582e-17   9.479914e-19   4.904435e-17  
   9876.623    1.521429e-17   8.825923e-19   4.322728e-17  
   9877.810    1.597553e-17   8.596348e-19   3.955643e-17  
   9878.997    1.395551e-17   8.526022e-19   4.105977e-17  
   9880.184    1.418191e-17   8.732475e-19   4.311036e-17  
   9881.371    1.310665e-17   8.743978e-19   4.472819e-17  
   9882.558    1.493483e-17   8.897306e-19   4.444631e-17  
   9883.745    1.401838e-17   8.694023e-19   4.285920e-17  
   9884.932    1.495690e-17   8.698284e-19   4.185880e-17  
   9886.119    1.776410e-17   9.587901e-19   5.059466e-17  
   9887.306    1.394438e-17   1.202164e-18   9.334376e-17  
   9888.493    1.324769e-17   1.542252e-18   1.651942e-16  
   9889.680    1.488189e-17   1.710563e-18   2.053551e-16  
   9890.867    1.654976e-17   1.756725e-18   2.157010e-16  
   9892.054    1.514635e-17   1.743873e-18   2.135054e-16  
   9893.241    1.651068e-17   1.646975e-18   1.875045e-16  
   9894.428    1.853131e-17   1.389497e-18   1.259311e-16  
   9895.615    1.957914e-17   1.081734e-18   6.726019e-17  
   9896.802    1.736551e-17   9.387490e-19   4.742017e-17  
   9897.989    1.564206e-17   8.930272e-19   4.296824e-17  
   9899.176    1.586896e-17   8.756570e-19   4.051752e-17  
   9900.363    1.448273e-17   8.367869e-19   3.739604e-17  
   9901.550    1.390329e-17   8.253979e-19   3.640042e-17  
   9902.737    1.412369e-17   8.307800e-19   3.631481e-17  
   9903.924    1.494114e-17   8.480180e-19   3.806468e-17  
   9905.111    1.397869e-17   8.977570e-19   4.514893e-17  
   9906.297    2.004522e-17   1.255399e-18   9.519079e-17  
   9907.484    1.631317e-17   1.894862e-18   2.489660e-16  
   9908.671    1.885385e-17   2.488234e-18   4.420555e-16  
   9909.858    1.799756e-17   2.724078e-18   5.358879e-16  
   9911.045    2.704624e-17   2.776626e-18   5.475741e-16  
   9912.232    2.669660e-17   2.733596e-18   5.302843e-16  
   9913.419    2.388665e-17   2.475409e-18   4.330933e-16  
   9914.606    1.934405e-17   1.872457e-18   2.422121e-16  
   9915.793    2.181869e-17   1.288183e-18   1.005727e-16  
   9916.980    1.602203e-17   1.017836e-18   5.885455e-17  
   9918.167    1.637637e-17   9.561078e-19   4.915995e-17  
   9919.354    1.633857e-17   9.052487e-19   4.272018e-17  
   9920.541    1.518006e-17   8.511306e-19   3.696724e-17  
   9921.728    1.588430e-17   8.379111e-19   3.476090e-17  
   9922.915    1.361843e-17   8.140012e-19   3.398632e-17  
   9924.102    1.364985e-17   8.115945e-19   3.284013e-17  
   9925.289    1.524346e-17   8.220666e-19   3.303272e-17  
   9926.476    1.490582e-17   8.242083e-19   3.394139e-17  
   9927.663    1.418549e-17   8.196752e-19   3.396108e-17  
   9928.850    1.368884e-17   8.260181e-19   3.538053e-17  
   9930.037    1.153445e-17   8.177712e-19   3.653422e-17  
   9931.224    1.455565e-17   8.523276e-19   3.761238e-17  
   9932.411    1.412792e-17   8.837541e-19   4.168044e-17  
   9933.598    1.692477e-17   1.048998e-18   6.134189e-17  
   9934.785    1.674321e-17   1.350223e-18   1.141603e-16  
   9935.972    1.884561e-17   1.656186e-18   1.790486e-16  
   9937.159    2.108919e-17   1.861586e-18   2.295260e-16  
   9938.346    1.912052e-17   2.119239e-18   3.050937e-16  
   9939.533    1.964851e-17   2.459395e-18   4.184422e-16  
   9940.720    1.899770e-17   2.658087e-18   4.928209e-16  
   9941.907    2.463337e-17   2.669297e-18   4.911557e-16  
   9943.094    2.036103e-17   2.590117e-18   4.646138e-16  
   9944.281    1.528823e-17   2.452701e-18   4.189308e-16  
   9945.468    1.594544e-17   2.159299e-18   3.197719e-16  
   9946.655    2.059246e-17   1.747563e-18   1.983310e-16  
   9947.841    1.687753e-17   1.433268e-18   1.291272e-16  
   9949.028    2.343742e-17   1.567865e-18   1.506160e-16  
   9950.215    2.287174e-17   1.912339e-18   2.375579e-16  
   9951.402    1.833878e-17   2.129624e-18   3.055546e-16  
   9952.589    2.139057e-17   2.216279e-18   3.293597e-16  
   9953.776    2.463790e-17   2.351831e-18   3.699608e-16  
   9954.963    1.721951e-17   2.511164e-18   4.324475e-16  
   9956.150    2.117590e-17   2.568094e-18   4.483619e-16  
   9957.337    1.974677e-17   2.419994e-18   3.964246e-16  
   9958.524    1.938646e-17   2.326643e-18   3.647702e-16  
   9959.711    1.797687e-17   2.242099e-18   3.383618e-16  
   9960.898    1.306172e-17   1.976184e-18   2.629190e-16  
   9962.085    1.368110e-17   1.510061e-18   1.462379e-16  
   9963.272    1.489261e-17   1.145710e-18   7.624284e-17  
   9964.459    1.587953e-17   1.106872e-18   6.842477e-17  
   9965.646    1.617512e-17   1.234819e-18   8.908288e-17  
   9966.833    1.341068e-17   1.332938e-18   1.094101e-16  
   9968.020    1.643330e-17   1.388549e-18   1.177963e-16  
   9969.207    1.469433e-17   1.396928e-18   1.208221e-16  
   9970.394    1.488817e-17   1.371971e-18   1.152792e-16  
   9971.581    1.220174e-17   1.278148e-18   1.005832e-16  
   9972.768    1.390073e-17   1.151602e-18   7.720465e-17  
   9973.955    1.273441e-17   1.058123e-18   6.318978e-17  
   9975.142    1.625246e-17   1.027253e-18   5.597360e-17  
   9976.329    1.236040e-17   9.774278e-19   5.338402e-17  
   9977.516    1.206251e-17   9.379202e-19   4.783155e-17  
   9978.703    1.215952e-17   8.884114e-19   4.127533e-17  
   9979.890    1.547924e-17   8.739099e-19   3.645066e-17  
   9981.077    1.505837e-17   8.537572e-19   3.363728e-17  
   9982.264    1.394542e-17   8.358594e-19   3.299436e-17  
   9983.451    1.469024e-17   8.425324e-19   3.295212e-17  
   9984.638    1.147867e-17   8.198891e-19   3.349396e-17  
   9985.825    1.342468e-17   8.350630e-19   3.327023e-17  
   9987.012    1.179495e-17   8.212366e-19   3.309606e-17  
   9988.198    1.458358e-17   8.442034e-19   3.311022e-17  
   9989.385    1.570238e-17   8.612824e-19   3.338099e-17  
   9990.572    1.163797e-17   8.278460e-19   3.391805e-17  
   9991.759    1.569861e-17   9.138897e-19   3.932147e-17  
   9992.946    1.444775e-17   1.047683e-18   5.819613e-17  
   9994.133    1.285949e-17   1.200984e-18   8.345362e-17  
   9995.320    1.188267e-17   1.277396e-18   9.699494e-17  
   9996.507    1.735597e-17   1.322820e-18   9.920490e-17  
   9997.694    1.447718e-17   1.306532e-18   9.956718e-17  
   9998.881    1.520036e-17   1.250219e-18   8.873147e-17  
  10000.068    1.013851e-17   1.078870e-18   6.705261e-17  
  10001.255    1.293683e-17   9.810716e-19   5.033887e-17  
  10002.442    1.589465e-17   9.776168e-19   4.720042e-17  
  10003.629    1.872334e-17   1.127914e-18   6.486892e-17  
  10004.816    3.124782e-17   1.634505e-18   1.462710e-16  
  10006.003    3.637113e-17   2.336133e-18   3.277552e-16  
  10007.190    3.539224e-17   2.901114e-18   5.269014e-16  
  10008.377    3.171923e-17   3.169419e-18   6.390941e-16  
  10009.564    2.472071e-17   3.210163e-18   6.629360e-16  
  10010.751    1.761414e-17   3.121974e-18   6.303625e-16  
  10011.938   -1.143381e-16   2.758859e-18   6.176060e-16  
  10013.125   -1.521924e-16   2.661769e-18   6.183477e-16  


==> anc/KeckLRIS_LBLR_44548_extinctioncorrected_fluxscaled.dat <==
# Keck LRIS spectum on 2019 Mar 10. 
# Galactic Extinction Corrected. Flux scaled to match photometry.
      wlen            flux       flux_err            sky  
  3227.824    1.356070e-16   6.341815e-17   2.982380e-16  
  3229.055    1.766314e-16   6.270809e-17   2.461519e-16  
  3230.285    4.574736e-17   6.015771e-17   2.974068e-16  
  3231.516   -3.209880e-17   5.799604e-17   3.129413e-16  
  3232.746    1.252267e-16   6.172017e-17   2.965563e-16  
  3233.977    9.939165e-17   6.040209e-17   2.885007e-16  
  3235.207    6.868609e-17   5.951685e-17   3.000559e-16  
  3236.438    6.126109e-17   5.853648e-17   2.864489e-16  
  3237.668    4.873212e-17   5.709154e-17   2.628586e-16  
  3238.898    8.917255e-17   5.740068e-17   2.461351e-16  
  3240.129    1.107829e-16   5.838401e-17   2.704457e-16  
  3241.359    1.078439e-16   5.783941e-17   2.673913e-16  
  3242.590    5.950784e-17   5.634359e-17   2.761173e-16  
  3243.820    7.152215e-17   5.646318e-17   2.810485e-16  
  3245.051    1.038773e-16   5.639917e-17   2.606098e-16  
  3246.281    7.674729e-17   5.523092e-17   2.601634e-16  
  3247.511    6.817865e-17   5.457705e-17   2.592691e-16  
  3248.742    7.556396e-17   5.418452e-17   2.518365e-16  
  3249.972    5.007423e-17   5.364158e-17   2.708954e-16  
  3251.203    7.615969e-17   5.370548e-17   2.608478e-16  
  3252.433    1.864302e-17   5.234612e-17   2.835229e-16  
  3253.664    7.699096e-17   5.332998e-17   2.733833e-16  
  3254.894    1.474027e-16   5.401503e-17   2.427278e-16  
  3256.124    1.131059e-16   5.348064e-17   2.705273e-16  
  3257.355    5.346578e-17   5.143765e-17   2.712768e-16  
  3258.585    1.299808e-16   5.292110e-17   2.620270e-16  
  3259.816    6.815766e-17   5.100083e-17   2.685840e-16  
  3261.046    1.270215e-17   4.982186e-17   2.949688e-16  
  3262.277    1.834462e-17   4.912738e-17   2.792597e-16  
  3263.507    5.586606e-17   4.931423e-17   2.624878e-16  
  3264.738   -1.549583e-18   4.787027e-17   2.820318e-16  
  3265.968    1.678182e-17   4.765746e-17   2.700839e-16  
  3267.198    7.816530e-17   4.860256e-17   2.560659e-16  
  3268.429    1.984716e-16   5.143131e-17   2.546121e-16  
  3269.659    2.058637e-17   4.628174e-17   2.585360e-16  
  3270.890    1.072026e-16   4.807020e-17   2.493785e-16  
  3272.120    2.988615e-17   4.538879e-17   2.449182e-16  
  3273.351    5.396605e-17   4.565648e-17   2.433474e-16  
  3274.581    7.148911e-17   4.596312e-17   2.497108e-16  
  3275.811    7.542455e-17   4.524801e-17   2.341773e-16  
  3277.042    9.606244e-17   4.605346e-17   2.551310e-16  
  3278.272    1.000899e-16   4.507308e-17   2.299278e-16  
  3279.503    4.755216e-17   4.307177e-17   2.243347e-16  
  3280.733    8.762773e-17   4.378245e-17   2.224061e-16  
  3281.964    2.916571e-17   4.194657e-17   2.282951e-16  
  3283.194    4.997790e-17   4.251060e-17   2.393920e-16  
  3284.425    1.313302e-16   4.374351e-17   2.168460e-16  
  3285.655    1.548964e-16   4.466920e-17   2.405104e-16  
  3286.885    1.112771e-16   4.290689e-17   2.314229e-16  
  3288.116    1.212449e-16   4.277214e-17   2.295426e-16  
  3289.346    9.782953e-17   4.189517e-17   2.330498e-16  
  3290.577    7.191031e-17   4.056092e-17   2.230545e-16  
  3291.807    6.425962e-17   4.041305e-17   2.369960e-16  
  3293.038    9.050330e-17   4.108888e-17   2.477220e-16  
  3294.268    9.419024e-17   4.118453e-17   2.597587e-16  
  3295.498    1.204581e-16   4.121811e-17   2.480410e-16  
  3296.729    9.970241e-17   3.997768e-17   2.347477e-16  
  3297.959    7.006378e-17   3.862151e-17   2.263573e-16  
  3299.190    1.083998e-16   3.950189e-17   2.326737e-16  
  3300.420    3.217293e-17   3.663931e-17   2.158546e-16  
  3301.651    1.245751e-16   3.908809e-17   2.247732e-16  
  3302.881    5.221161e-17   3.681677e-17   2.229313e-16  
  3304.112    1.313610e-16   3.806889e-17   2.019474e-16  
  3305.342    5.888167e-17   3.614333e-17   2.123279e-16  
  3306.572    9.301393e-17   3.619663e-17   1.910308e-16  
  3307.803    1.146599e-16   3.655145e-17   1.925388e-16  
  3309.033    9.558660e-17   3.635564e-17   2.132965e-16  
  3310.264    1.213693e-16   3.640162e-17   1.998626e-16  
  3311.494    7.661902e-17   3.525598e-17   2.106219e-16  
  3312.725    1.242343e-16   3.642614e-17   2.172319e-16  
  3313.955    1.231819e-16   3.580580e-17   2.047108e-16  
  3315.185    1.142535e-16   3.507772e-17   1.957632e-16  
  3316.416    8.140781e-17   3.409171e-17   2.004762e-16  
  3317.646    6.220059e-17   3.339034e-17   2.025814e-16  
  3318.877    1.170177e-16   3.470810e-17   2.069647e-16  
  3320.107    9.615168e-17   3.373201e-17   1.998768e-16  
  3321.338    1.017659e-16   3.375708e-17   2.042511e-16  
  3322.568    1.086134e-16   3.318866e-17   1.855348e-16  
  3323.798    1.050004e-16   3.330047e-17   2.018024e-16  
  3325.029    7.576084e-17   3.215547e-17   1.963461e-16  
  3326.259    1.111630e-16   3.233068e-17   1.772133e-16  
  3327.490    9.767677e-17   3.168143e-17   1.747111e-16  
  3328.720    1.043190e-16   3.187305e-17   1.835942e-16  
  3329.951    1.109495e-16   3.176382e-17   1.814587e-16  
  3331.181    6.612394e-17   3.012386e-17   1.727989e-16  
  3332.412    1.046941e-16   3.054774e-17   1.588694e-16  
  3333.642    1.094941e-16   3.081850e-17   1.720834e-16  
  3334.872    1.075386e-16   3.054849e-17   1.718472e-16  
  3336.103    8.777156e-17   2.971837e-17   1.680276e-16  
  3337.333    7.081444e-17   2.934444e-17   1.781985e-16  
  3338.564    5.233306e-17   2.822050e-17   1.630485e-16  
  3339.794    6.820836e-17   2.860623e-17   1.686969e-16  
  3341.025    9.173275e-17   2.892286e-17   1.649207e-16  
  3342.255    1.206213e-16   2.941181e-17   1.628056e-16  
  3343.485    9.006368e-17   2.812132e-17   1.515881e-16  
  3344.716    7.591430e-17   2.783460e-17   1.617015e-16  
  3345.946    1.011029e-16   2.796811e-17   1.494053e-16  
  3347.177    6.560787e-17   2.713930e-17   1.600585e-16  
  3348.407    4.315630e-17   2.649255e-17   1.650316e-16  
  3349.638    8.984640e-17   2.708110e-17   1.480822e-16  
  3350.868    1.027271e-16   2.727629e-17   1.496187e-16  
  3352.099    7.634197e-17   2.647448e-17   1.519789e-16  
  3353.329    7.389527e-17   2.626531e-17   1.531061e-16  
  3354.559    7.576302e-17   2.584017e-17   1.421908e-16  
  3355.790    6.752692e-17   2.575361e-17   1.531332e-16  
  3357.020    1.010449e-16   2.622413e-17   1.446012e-16  
  3358.251    5.400457e-17   2.483120e-17   1.449430e-16  
  3359.481    7.340485e-17   2.500184e-17   1.383744e-16  
  3360.712    6.241452e-17   2.476676e-17   1.462578e-16  
  3361.942    1.037453e-16   2.556914e-17   1.422012e-16  
  3363.172    7.891298e-17   2.475991e-17   1.418067e-16  
  3364.403    8.269513e-17   2.475616e-17   1.438213e-16  
  3365.633    7.595952e-17   2.458758e-17   1.497543e-16  
  3366.864    1.042930e-16   2.542344e-17   1.601060e-16  
  3368.094    7.754636e-17   2.497321e-17   1.742534e-16  
  3369.325    6.777218e-17   2.471620e-17   1.795193e-16  
  3370.555    8.712252e-17   2.510314e-17   1.816941e-16  
  3371.786    7.565133e-17   2.466898e-17   1.814864e-16  
  3373.016    9.141857e-17   2.427673e-17   1.568164e-16  
  3374.246    8.720976e-17   2.412849e-17   1.606119e-16  
  3375.477    6.956553e-17   2.340790e-17   1.553782e-16  
  3376.707    8.849756e-17   2.365883e-17   1.520236e-16  
  3377.938    8.035101e-17   2.330789e-17   1.516048e-16  
  3379.168    8.183310e-17   2.308121e-17   1.466527e-16  
  3380.399    7.175103e-17   2.272015e-17   1.476227e-16  
  3381.629    7.394762e-17   2.270494e-17   1.498563e-16  
  3382.859    6.480701e-17   2.190744e-17   1.335151e-16  
  3384.090    1.182755e-16   2.323488e-17   1.378556e-16  
  3385.320    7.421132e-17   2.190285e-17   1.336131e-16  
  3386.551    5.970839e-17   2.154860e-17   1.388379e-16  
  3387.781    9.964271e-17   2.236094e-17   1.360630e-16  
  3389.012    8.229853e-17   2.171362e-17   1.324078e-16  
  3390.242    9.981514e-17   2.201718e-17   1.318256e-16  
  3391.472    8.474282e-17   2.145488e-17   1.291160e-16  
  3392.703    6.816234e-17   2.089065e-17   1.280121e-16  
  3393.933    6.443615e-17   2.062461e-17   1.258415e-16  
  3395.164    8.577281e-17   2.103176e-17   1.249121e-16  
  3396.394    1.212081e-16   2.182929e-17   1.264113e-16  
  3397.625    7.985860e-17   2.051098e-17   1.190680e-16  
  3398.855    7.627475e-17   2.036436e-17   1.209769e-16  
  3400.086    8.153433e-17   2.054680e-17   1.268735e-16  
  3401.316    1.027486e-16   2.094450e-17   1.260527e-16  
  3402.546    6.798130e-17   1.971298e-17   1.160846e-16  
  3403.777    8.032347e-17   1.990775e-17   1.153541e-16  
  3405.007    9.042437e-17   2.021320e-17   1.211983e-16  
  3406.238    5.397804e-17   1.901127e-17   1.144470e-16  
  3407.468    7.836731e-17   1.942849e-17   1.101755e-16  
  3408.699    1.183020e-16   2.030576e-17   1.095972e-16  
  3409.929    7.266320e-17   1.914215e-17   1.119345e-16  
  3411.159    1.000901e-16   1.982770e-17   1.156085e-16  
  3412.390    9.764342e-17   1.945984e-17   1.071793e-16  
  3413.620    5.759232e-17   1.859730e-17   1.161352e-16  
  3414.851    1.049593e-16   1.989587e-17   1.245232e-16  
  3416.081    6.655359e-17   1.878110e-17   1.211007e-16  
  3417.312    1.093651e-16   1.967103e-17   1.183720e-16  
  3418.542    8.863975e-17   1.905959e-17   1.173623e-16  
  3419.773    9.084109e-17   1.903353e-17   1.175546e-16  
  3421.003    7.555192e-17   1.856224e-17   1.170562e-16  
  3422.233    7.266189e-17   1.852804e-17   1.216695e-16  
  3423.464    1.025139e-16   1.909956e-17   1.188769e-16  
  3424.694    8.135396e-17   1.875173e-17   1.284540e-16  
  3425.925    8.031673e-17   1.841888e-17   1.194188e-16  
  3427.155    1.149497e-16   1.902093e-17   1.134751e-16  
  3428.386    7.791980e-17   1.798772e-17   1.108946e-16  
  3429.616    9.143505e-17   1.814895e-17   1.071974e-16  
  3430.846    8.554450e-17   1.795343e-17   1.080900e-16  
  3432.077    8.119347e-17   1.776704e-17   1.078410e-16  
  3433.307    1.158633e-16   1.870504e-17   1.151980e-16  
  3434.538    9.968199e-17   1.814326e-17   1.107569e-16  
  3435.768    8.476372e-17   1.779743e-17   1.140626e-16  
  3436.999    8.145220e-17   1.752330e-17   1.091566e-16  
  3438.229    9.016849e-17   1.765789e-17   1.088532e-16  
  3439.460    7.237051e-17   1.708410e-17   1.060240e-16  
  3440.690    1.145698e-16   1.782233e-17   9.754446e-17  
  3441.920    9.637593e-17   1.738053e-17   9.987681e-17  
  3443.151    8.259724e-17   1.701519e-17   1.012168e-16  
  3444.381    1.204938e-16   1.782817e-17   1.002183e-16  
  3445.612    9.569373e-17   1.734797e-17   1.069955e-16  
  3446.842    8.890847e-17   1.698651e-17   1.015358e-16  
  3448.073    9.416951e-17   1.717816e-17   1.066565e-16  
  3449.303    9.408296e-17   1.716677e-17   1.087652e-16  
  3450.533    8.835711e-17   1.712186e-17   1.148932e-16  
  3451.764    7.748118e-17   1.681394e-17   1.152934e-16  
  3452.994    9.254147e-17   1.726550e-17   1.216834e-16  
  3454.225    9.654853e-17   1.699953e-17   1.093046e-16  
  3455.455    8.314486e-17   1.668778e-17   1.118092e-16  
  3456.686    9.783768e-17   1.679294e-17   1.043121e-16  
  3457.916    8.753448e-17   1.656063e-17   1.070210e-16  
  3459.146    9.527578e-17   1.673056e-17   1.087950e-16  
  3460.377    9.795334e-17   1.676607e-17   1.099596e-16  
  3461.607    9.389420e-17   1.654103e-17   1.068170e-16  
  3462.838    8.810578e-17   1.607558e-17   9.566112e-17  
  3464.068    9.984823e-17   1.643909e-17   1.012898e-16  
  3465.299    8.769333e-17   1.610333e-17   1.013632e-16  
  3466.529    8.627354e-17   1.593494e-17   9.799294e-17  
  3467.760    8.159769e-17   1.577030e-17   9.789224e-17  
  3468.990    8.237139e-17   1.580056e-17   1.003597e-16  
  3470.220    8.944459e-17   1.584332e-17   9.729514e-17  
  3471.451    7.785836e-17   1.549950e-17   9.653801e-17  
  3472.681    8.233540e-17   1.552356e-17   9.511683e-17  
  3473.912    7.880649e-17   1.537954e-17   9.463332e-17  
  3475.142    8.820357e-17   1.553760e-17   9.384586e-17  
  3476.373    8.611237e-17   1.550200e-17   9.628299e-17  
  3477.603    6.759688e-17   1.529011e-17   1.073307e-16  
  3478.833    6.616275e-17   1.554471e-17   1.208573e-16  
  3480.064    9.505015e-17   1.626885e-17   1.254759e-16  
  3481.294    7.441669e-17   1.565705e-17   1.212722e-16  
  3482.525    7.643423e-17   1.546884e-17   1.133640e-16  
  3483.755    1.032117e-16   1.602134e-17   1.127771e-16  
  3484.986    9.965108e-17   1.591195e-17   1.133706e-16  
  3486.216    6.515186e-17   1.510127e-17   1.143668e-16  
  3487.447    8.159920e-17   1.546593e-17   1.153959e-16  
  3488.677    7.639985e-17   1.507879e-17   1.060499e-16  
  3489.907    7.828040e-17   1.502315e-17   1.036361e-16  
  3491.138    9.085634e-17   1.532045e-17   1.055931e-16  
  3492.368    6.480873e-17   1.455659e-17   1.008700e-16  
  3493.599    9.529774e-17   1.509486e-17   9.523199e-17  
  3494.829    5.995265e-17   1.437875e-17   1.015086e-16  
  3496.060    7.915665e-17   1.457901e-17   9.267411e-17  
  3497.290    8.970135e-17   1.472066e-17   8.988837e-17  
  3498.520    9.212641e-17   1.478873e-17   9.191822e-17  
  3499.751    9.402025e-17   1.479835e-17   9.204300e-17  
  3500.981    9.635836e-17   1.488654e-17   9.502548e-17  
  3502.212    9.927626e-17   1.482262e-17   9.107226e-17  
  3503.442    9.426704e-17   1.457959e-17   8.723710e-17  
  3504.673    1.042750e-16   1.476049e-17   8.667273e-17  
  3505.903    9.289976e-17   1.457966e-17   9.147023e-17  
  3507.134    7.741765e-17   1.409056e-17   8.763530e-17  
  3508.364    1.068291e-16   1.481447e-17   9.092710e-17  
  3509.594    9.011109e-17   1.446653e-17   9.369150e-17  
  3510.825    7.870282e-17   1.409551e-17   9.066772e-17  
  3512.055    8.680850e-17   1.417311e-17   8.742450e-17  
  3513.286    8.402497e-17   1.413957e-17   9.005143e-17  
  3514.516    7.925680e-17   1.402033e-17   9.104134e-17  
  3515.747    9.703445e-17   1.426111e-17   8.530547e-17  
  3516.977    9.688760e-17   1.418036e-17   8.339904e-17  
  3518.207    9.407748e-17   1.416563e-17   8.679741e-17  
  3519.438    9.042197e-17   1.403055e-17   8.597015e-17  
  3520.668    8.291430e-17   1.388655e-17   8.848022e-17  
  3521.899    8.147106e-17   1.378318e-17   8.686302e-17  
  3523.129    1.025723e-16   1.414255e-17   8.289295e-17  
  3524.360    1.030518e-16   1.402329e-17   7.868133e-17  
  3525.590    9.013808e-17   1.378560e-17   8.238262e-17  
  3526.820    7.581346e-17   1.344634e-17   8.340051e-17  
  3528.051    9.099922e-17   1.380029e-17   8.463541e-17  
  3529.281    9.580580e-17   1.390194e-17   8.553328e-17  
  3530.512    7.998462e-17   1.352709e-17   8.627216e-17  
  3531.742    1.049645e-16   1.389176e-17   7.878922e-17  
  3532.973    1.065946e-16   1.397614e-17   8.206202e-17  
  3534.203    8.583908e-17   1.345978e-17   8.141721e-17  
  3535.434    9.626144e-17   1.356059e-17   7.679236e-17  
  3536.664    8.269380e-17   1.331884e-17   8.093091e-17  
  3537.894    9.145631e-17   1.356473e-17   8.393083e-17  
  3539.125    7.085264e-17   1.332521e-17   9.484186e-17  
  3540.355    8.352761e-17   1.383410e-17   1.054011e-16  
  3541.586    8.219552e-17   1.390760e-17   1.110742e-16  
  3542.816    1.053320e-16   1.438365e-17   1.112391e-16  
  3544.047    7.692251e-17   1.393519e-17   1.197616e-16  
  3545.277    9.487221e-17   1.410712e-17   1.113707e-16  
  3546.507    1.060781e-16   1.422397e-17   1.070988e-16  
  3547.738    7.811753e-17   1.355466e-17   1.056325e-16  
  3548.968    6.805162e-17   1.319873e-17   1.012797e-16  
  3550.199    6.550113e-17   1.326257e-17   1.075399e-16  
  3551.429    8.514623e-17   1.365240e-17   1.066278e-16  
  3552.660    8.045099e-17   1.356108e-17   1.083086e-16  
  3553.890    1.059521e-16   1.400142e-17   1.045619e-16  
  3555.121    9.543790e-17   1.368713e-17   1.017993e-16  
  3556.351    7.800929e-17   1.323633e-17   1.000226e-16  
  3557.581    7.451547e-17   1.315940e-17   1.011907e-16  
  3558.812    9.337443e-17   1.343073e-17   9.596626e-17  
  3560.042    9.600745e-17   1.339249e-17   9.290526e-17  
  3561.273    9.773424e-17   1.343157e-17   9.410373e-17  
  3562.503    9.910190e-17   1.333961e-17   8.988694e-17  
  3563.734    6.666195e-17   1.253494e-17   8.781865e-17  
  3564.964    8.667239e-17   1.279748e-17   8.065244e-17  
  3566.194    9.381366e-17   1.285522e-17   7.732361e-17  
  3567.425    8.972108e-17   1.279388e-17   7.970798e-17  
  3568.655    8.631213e-17   1.262454e-17   7.687141e-17  
  3569.886    8.728265e-17   1.265348e-17   7.821167e-17  
  3571.116    8.669166e-17   1.263445e-17   7.902589e-17  
  3572.347    9.610160e-17   1.280537e-17   7.836132e-17  
  3573.577    8.328561e-17   1.257033e-17   8.167469e-17  
  3574.808    7.071873e-17   1.215977e-17   7.761137e-17  
  3576.038    8.576504e-17   1.240136e-17   7.423833e-17  
  3577.268    8.823389e-17   1.253732e-17   7.866630e-17  
  3578.499    7.825482e-17   1.222692e-17   7.618205e-17  
  3579.729    7.262696e-17   1.197348e-17   7.210587e-17  
  3580.960    8.589746e-17   1.223823e-17   7.135369e-17  
  3582.190    8.829116e-17   1.232262e-17   7.364081e-17  
  3583.421    8.139440e-17   1.210870e-17   7.227440e-17  
  3584.651    8.649392e-17   1.199122e-17   6.349215e-17  
  3585.881    8.052344e-17   1.193142e-17   6.773468e-17  
  3587.112    8.276018e-17   1.202965e-17   7.067481e-17  
  3588.342    1.001615e-16   1.231670e-17   6.717437e-17  
  3589.573    8.589935e-17   1.205200e-17   7.061741e-17  
  3590.803    7.053258e-17   1.169437e-17   7.147375e-17  
  3592.034    7.574347e-17   1.189288e-17   7.568611e-17  
  3593.264    8.718520e-17   1.209187e-17   7.412764e-17  
  3594.494    1.036634e-16   1.237813e-17   7.173909e-17  
  3595.725    7.917874e-17   1.189249e-17   7.537831e-17  
  3596.955    8.672775e-17   1.208747e-17   7.746399e-17  
  3598.186    6.766212e-17   1.164487e-17   7.804291e-17  
  3600.000    8.981214e-17   1.200274e-17   7.292142e-17  
  3600.647    8.808700e-17   1.186862e-17   6.985811e-17  
  3601.877    8.569859e-17   1.175872e-17   6.849076e-17  
  3603.108    9.398518e-17   1.194471e-17   6.950371e-17  
  3604.338    8.056243e-17   1.155559e-17   6.685416e-17  
  3605.568    1.011202e-16   1.199290e-17   6.681431e-17  
  3606.799    9.109700e-17   1.176122e-17   6.744927e-17  
  3608.029    9.703521e-17   1.182052e-17   6.532143e-17  
  3609.260    6.725626e-17   1.112142e-17   6.553651e-17  
  3610.490    7.796572e-17   1.136893e-17   6.643078e-17  
  3611.721    7.670161e-17   1.124967e-17   6.364834e-17  
  3612.951    9.900059e-17   1.189163e-17   7.067018e-17  
  3614.181    8.457161e-17   1.161390e-17   7.346164e-17  
  3615.412    1.027884e-16   1.215538e-17   8.092403e-17  
  3616.642    1.014777e-16   1.214906e-17   8.298336e-17  
  3617.873    7.906517e-17   1.141002e-17   7.301917e-17  
  3619.103    8.694654e-17   1.163681e-17   7.625764e-17  
  3620.334    8.107270e-17   1.146742e-17   7.556283e-17  
  3621.564    8.899775e-17   1.168017e-17   7.826006e-17  
  3622.795    8.863489e-17   1.156965e-17   7.478844e-17  
  3624.025    7.926870e-17   1.142082e-17   7.831405e-17  
  3625.255    5.998995e-17   1.102044e-17   8.072550e-17  
  3626.486    7.829069e-17   1.128503e-17   7.539912e-17  
  3627.716    8.079366e-17   1.137327e-17   7.783174e-17  
  3628.947    9.121133e-17   1.153653e-17   7.603819e-17  
  3630.177    9.045902e-17   1.147605e-17   7.512370e-17  
  3631.408    7.922119e-17   1.130227e-17   7.929949e-17  
  3632.638    7.782742e-17   1.129435e-17   8.131165e-17  
  3633.868    7.893572e-17   1.128800e-17   8.099332e-17  
  3635.099    8.630793e-17   1.138764e-17   7.935053e-17  
  3636.329    9.205349e-17   1.148063e-17   7.903856e-17  
  3637.560    7.320773e-17   1.109841e-17   8.125388e-17  
  3638.790    7.254057e-17   1.105238e-17   8.090018e-17  
  3640.021    8.844727e-17   1.131243e-17   7.812339e-17  
  3641.251    8.854508e-17   1.121438e-17   7.470369e-17  
  3642.482    8.963045e-17   1.121899e-17   7.490650e-17  
  3643.712    8.991829e-17   1.116094e-17   7.308482e-17  
  3644.942    8.689025e-17   1.103573e-17   7.147469e-17  
  3646.173    7.384282e-17   1.086217e-17   7.740582e-17  
  3647.403    7.858371e-17   1.075868e-17   6.936068e-17  
  3648.634    8.874373e-17   1.098988e-17   7.074742e-17  
  3649.864    8.609122e-17   1.082929e-17   6.723307e-17  
  3651.095    8.490457e-17   1.090272e-17   7.262383e-17  
  3652.325    8.559600e-17   1.084233e-17   7.031216e-17  
  3653.555    8.701552e-17   1.092454e-17   7.362611e-17  
  3654.786    9.073759e-17   1.088980e-17   6.953656e-17  
  3656.016    8.244640e-17   1.076302e-17   7.288812e-17  
  3657.247    9.106357e-17   1.094743e-17   7.389384e-17  
  3658.477    8.278279e-17   1.071781e-17   7.260329e-17  
  3659.708    9.106320e-17   1.088240e-17   7.305353e-17  
  3660.938    6.914799e-17   1.045656e-17   7.622338e-17  
  3662.168    7.597681e-17   1.059355e-17   7.668397e-17  
  3663.399    8.191357e-17   1.059628e-17   7.212039e-17  
  3664.629    7.940141e-17   1.055772e-17   7.383767e-17  
  3665.860    7.417439e-17   1.033978e-17   7.026976e-17  
  3667.090    7.730461e-17   1.036140e-17   6.920148e-17  
  3668.321    8.153632e-17   1.037915e-17   6.691591e-17  
  3669.551    8.180103e-17   1.028569e-17   6.355132e-17  
  3670.782    7.333942e-17   1.016894e-17   6.756776e-17  
  3672.012    8.760827e-17   1.044862e-17   6.720435e-17  
  3673.242    8.584167e-17   1.027739e-17   6.229323e-17  
  3674.473    9.483269e-17   1.047817e-17   6.365001e-17  
  3675.703    1.070651e-16   1.067057e-17   6.174343e-17  
  3676.934    8.027666e-17   1.004430e-17   6.036722e-17  
  3678.164    7.028441e-17   9.846205e-18   6.235745e-17  
  3679.395    7.653245e-17   9.848626e-18   5.741497e-17  
  3680.625    8.428597e-17   1.003336e-17   5.897785e-17  
  3681.855    9.213812e-17   1.016042e-17   5.806729e-17  
  3683.086    7.984465e-17   9.965834e-18   6.223703e-17  
  3684.316    1.079181e-16   1.051493e-17   6.115888e-17  
  3685.547    9.309790e-17   1.014279e-17   5.937992e-17  
  3686.777    7.827487e-17   9.827669e-18   6.060273e-17  
  3688.008    9.623172e-17   1.009181e-17   5.609414e-17  
  3689.238    8.359456e-17   9.875831e-18   5.956674e-17  
  3690.469    8.491448e-17   9.966735e-18   6.334230e-17  
  3691.699    9.651847e-17   1.012415e-17   6.034047e-17  
  3692.929    9.467390e-17   1.002224e-17   5.848587e-17  
  3694.160    8.526259e-17   9.814517e-18   5.917033e-17  
  3695.390    8.755431e-17   9.947198e-18   6.393502e-17  
  3696.621    8.603601e-17   9.868412e-18   6.282848e-17  
  3697.851    7.752139e-17   9.802012e-18   6.900540e-17  
  3699.082    9.827704e-17   1.018932e-17   6.790096e-17  
  3700.312    8.546333e-17   1.004457e-17   7.448542e-17  
  3701.542    9.099173e-17   1.005442e-17   7.064651e-17  
  3702.773    8.605410e-17   9.952214e-18   7.164711e-17  
  3704.003    6.795918e-17   9.528077e-18   7.074208e-17  
  3705.234    9.231833e-17   9.880363e-18   6.430156e-17  
  3706.464    8.544636e-17   9.663814e-18   6.195589e-17  
  3707.695    8.225240e-17   9.646427e-18   6.520056e-17  
  3708.925    8.009337e-17   9.545563e-18   6.366344e-17  
  3710.156    7.016441e-17   9.315574e-18   6.386227e-17  
  3711.386    8.474820e-17   9.618054e-18   6.441457e-17  
  3712.616    9.993241e-17   9.894078e-18   6.366635e-17  
  3713.847    9.238006e-17   9.730780e-18   6.425729e-17  
  3715.077    8.948393e-17   9.641904e-18   6.389247e-17  
  3716.308    8.615867e-17   9.480408e-18   6.061895e-17  
  3717.538    1.060978e-16   9.767548e-18   5.580432e-17  
  3718.769    8.137724e-17   9.218325e-18   5.523326e-17  
  3719.999    8.623981e-17   9.303343e-18   5.532377e-17  
  3721.229    8.603102e-17   9.291478e-18   5.592562e-17  
  3722.460    8.978069e-17   9.388614e-18   5.771494e-17  
  3723.690    8.116110e-17   9.238909e-18   6.008839e-17  
  3724.921    8.491787e-17   9.365108e-18   6.321337e-17  
  3726.151    8.496260e-17   9.399590e-18   6.573183e-17  
  3727.382    8.046615e-17   9.294850e-18   6.614826e-17  
  3728.612    9.031877e-17   9.447857e-18   6.478665e-17  
  3729.842    1.024731e-16   9.637197e-18   6.313032e-17  
  3731.073    9.977259e-17   9.610845e-18   6.545901e-17  
  3732.303    9.061847e-17   9.399509e-18   6.513899e-17  
  3733.534    9.312512e-17   9.394294e-18   6.345663e-17  
  3734.764    8.208270e-17   9.148692e-18   6.349143e-17  
  3735.995    8.457795e-17   9.224555e-18   6.557953e-17  
  3737.225    1.001075e-16   9.608366e-18   7.006518e-17  
  3738.456    9.914845e-17   9.620240e-18   7.258571e-17  
  3739.686    9.984633e-17   9.629210e-18   7.337807e-17  
  3740.916    9.553405e-17   9.500460e-18   7.219278e-17  
  3742.147    8.068559e-17   9.117989e-18   6.903754e-17  
  3743.377    1.121890e-16   9.640032e-18   6.513211e-17  
  3744.608    9.852898e-17   9.291352e-18   6.209335e-17  
  3745.838    8.297712e-17   8.950941e-18   6.178085e-17  
  3747.069    9.812009e-17   9.197833e-18   5.989975e-17  
  3748.299    8.542874e-17   8.849943e-18   5.653855e-17  
  3749.529    7.609043e-17   8.664236e-18   5.783335e-17  
  3750.760    9.126945e-17   9.003737e-18   6.001183e-17  
  3751.990    1.034327e-16   9.245860e-18   6.099757e-17  
  3753.221    1.671173e-16   1.039731e-17   6.107308e-17  
  3754.451    2.014499e-16   1.097321e-17   6.217373e-17  
  3755.682    3.161793e-16   1.266815e-17   6.074447e-17  
  3756.912    3.593249e-16   1.322312e-17   5.961437e-17  
  3758.143    3.731596e-16   1.336397e-17   5.820645e-17  
  3759.373    2.888801e-16   1.212766e-17   5.558638e-17  
  3760.603    1.750019e-16   1.034484e-17   5.760154e-17  
  3761.834    1.229544e-16   9.285155e-18   5.203886e-17  
  3763.064    7.952398e-17   8.448942e-18   5.416953e-17  
  3764.295    9.173047e-17   8.672897e-18   5.382458e-17  
  3765.525    8.199971e-17   8.426248e-18   5.244515e-17  
  3766.756    8.191202e-17   8.410949e-18   5.266866e-17  
  3767.986    6.662539e-17   8.064609e-18   5.238413e-17  
  3769.216    7.856290e-17   8.322105e-18   5.345189e-17  
  3770.447    9.809147e-17   8.723634e-18   5.462803e-17  
  3771.677    9.909406e-17   8.781198e-18   5.738624e-17  
  3772.908    9.872019e-17   8.719940e-18   5.564291e-17  
  3774.138    9.754662e-17   8.717950e-18   5.757231e-17  
  3775.369    9.541268e-17   8.642214e-18   5.680438e-17  
  3776.599    8.360368e-17   8.371896e-18   5.599217e-17  
  3777.830    7.204324e-17   8.181048e-18   5.895530e-17  
  3779.060    8.952829e-17   8.367920e-18   5.180015e-17  
  3780.290    8.224004e-17   8.260178e-18   5.451692e-17  
  3781.521    9.259480e-17   8.477577e-18   5.585320e-17  
  3782.751    9.743305e-17   8.495853e-18   5.296027e-17  
  3783.982    8.997827e-17   8.349455e-18   5.385580e-17  
  3785.212    9.343872e-17   8.409071e-18   5.427204e-17  
  3786.443    9.534426e-17   8.395523e-18   5.262933e-17  
  3787.673    8.948933e-17   8.154629e-18   4.746125e-17  
  3788.903    9.252919e-17   8.305904e-18   5.264756e-17  
  3790.134    9.691278e-17   8.399918e-18   5.388509e-17  
  3791.364    9.800005e-17   8.400820e-18   5.373413e-17  
  3792.595    1.007152e-16   8.469634e-18   5.540768e-17  
  3793.825    1.089754e-16   8.589029e-18   5.437184e-17  
  3795.056    9.012807e-17   8.110754e-18   4.958938e-17  
  3796.286    9.700806e-17   8.192218e-18   4.774551e-17  
  3797.516    1.007043e-16   8.260136e-18   4.835517e-17  
  3798.747    9.108935e-17   8.024666e-18   4.689890e-17  
  3799.977    8.582511e-17   7.995403e-18   5.133345e-17  
  3801.208    8.724502e-17   7.957357e-18   4.891716e-17  
  3802.438    9.006994e-17   7.998363e-18   4.896409e-17  
  3803.669    8.305521e-17   7.883797e-18   5.095288e-17  
  3804.899    9.733236e-17   8.144906e-18   5.076796e-17  
  3806.130    1.017032e-16   8.178734e-18   4.906098e-17  
  3807.360    9.761032e-17   8.070069e-18   4.838112e-17  
  3808.590    1.000599e-16   8.092318e-18   4.792465e-17  
  3809.821    9.835935e-17   8.112846e-18   5.138064e-17  
  3811.051    1.025176e-16   8.156420e-18   5.037674e-17  
  3812.282    1.066264e-16   8.256145e-18   5.231682e-17  
  3813.512    9.875646e-17   8.068638e-18   5.115330e-17  
  3814.743    9.129656e-17   7.931888e-18   5.226686e-17  
  3815.973    9.664013e-17   8.034734e-18   5.304665e-17  
  3817.203    9.305339e-17   7.927441e-18   5.188454e-17  
  3818.434    8.663975e-17   7.768072e-18   5.091786e-17  
  3819.664    9.416572e-17   7.886961e-18   5.031292e-17  
  3820.895    9.993289e-17   7.949753e-18   4.867957e-17  
  3822.125    9.618398e-17   7.868668e-18   4.896227e-17  
  3823.356    8.366351e-17   7.599538e-18   4.845134e-17  
  3824.586    8.617932e-17   7.583982e-18   4.598516e-17  
  3825.817    9.152702e-17   7.721047e-18   4.828920e-17  
  3827.047    9.152036e-17   7.766387e-18   5.128300e-17  
  3828.277    8.819929e-17   7.740126e-18   5.388969e-17  
  3829.508    8.868567e-17   7.835537e-18   5.896349e-17  
  3830.738    9.419227e-17   7.904574e-18   5.793990e-17  
  3831.969    1.013653e-16   7.994295e-18   5.644101e-17  
  3833.199    8.878239e-17   7.774278e-18   5.795391e-17  
  3834.430    8.156681e-17   7.496233e-18   5.169336e-17  
  3835.660    9.665978e-17   7.684988e-18   4.728853e-17  
  3836.890    9.662302e-17   7.688185e-18   4.819548e-17  
  3838.121    9.595543e-17   7.686577e-18   4.946336e-17  
  3839.351    8.910776e-17   7.509600e-18   4.783409e-17  
  3840.582    9.028383e-17   7.589973e-18   5.142015e-17  
  3841.812    9.737172e-17   7.688895e-18   5.033659e-17  
  3843.043    9.748465e-17   7.702228e-18   5.161719e-17  
  3844.273    9.575726e-17   7.601355e-18   4.880381e-17  
  3845.503    1.001553e-16   7.735695e-18   5.219275e-17  
  3846.734    1.070300e-16   7.826075e-18   5.103161e-17  
  3847.964    1.006368e-16   7.657151e-18   4.904949e-17  
  3849.195    1.020222e-16   7.614608e-18   4.620417e-17  
  3850.425    9.581979e-17   7.499142e-18   4.691668e-17  
  3851.656    8.058281e-17   7.262973e-18   5.034329e-17  
  3852.886    9.028630e-17   7.379498e-18   4.747878e-17  
  3854.117    1.021572e-16   7.501157e-18   4.291808e-17  
  3855.347    9.188850e-17   7.325365e-18   4.449165e-17  
  3856.577    1.027530e-16   7.521999e-18   4.474575e-17  
  3857.808    1.032756e-16   7.503314e-18   4.393328e-17  
  3859.038    8.217594e-17   7.060476e-18   4.252486e-17  
  3860.269    9.695578e-17   7.334389e-18   4.261173e-17  
  3861.499    9.347946e-17   7.260431e-18   4.282364e-17  
  3862.730    8.038690e-17   7.050270e-18   4.552479e-17  
  3863.960    9.306169e-17   7.290851e-18   4.601200e-17  
  3865.190    9.085280e-17   7.197022e-18   4.398140e-17  
  3866.421    9.222553e-17   7.222174e-18   4.454409e-17  
  3867.651    8.746618e-17   7.119052e-18   4.450717e-17  
  3868.882    8.767251e-17   7.060736e-18   4.197326e-17  
  3870.112    8.860350e-17   7.030233e-18   4.013578e-17  
  3871.343    8.842392e-17   7.035442e-18   4.114700e-17  
  3872.573    8.923787e-17   7.008014e-18   3.956613e-17  
  3873.804    9.587182e-17   7.205468e-18   4.379404e-17  
  3875.034    9.796827e-17   7.258138e-18   4.510404e-17  
  3876.264    9.003092e-17   7.044889e-18   4.237557e-17  
  3877.495    8.986710e-17   6.975224e-18   3.958462e-17  
  3878.725    8.854697e-17   6.924186e-18   3.885141e-17  
  3879.956    9.276902e-17   7.024302e-18   4.040076e-17  
  3881.186    9.041388e-17   6.998760e-18   4.192914e-17  
  3882.417    9.730202e-17   7.023109e-18   3.710468e-17  
  3883.647    9.020740e-17   6.913737e-18   3.892735e-17  
  3884.877    9.040348e-17   6.896936e-18   3.843439e-17  
  3886.108    1.015660e-16   7.047123e-18   3.591731e-17  
  3887.338    1.008709e-16   7.076773e-18   3.868254e-17  
  3888.569    9.506030e-17   6.969422e-18   3.927597e-17  
  3889.799    8.920211e-17   6.870854e-18   4.041743e-17  
  3891.030    9.784681e-17   7.005117e-18   3.952984e-17  
  3892.260    9.433016e-17   6.964332e-18   4.134410e-17  
  3893.491    1.006797e-16   7.062388e-18   4.089132e-17  
  3894.721    1.021512e-16   7.067814e-18   4.031044e-17  
  3895.951    9.542191e-17   6.956295e-18   4.148737e-17  
  3897.182    1.018271e-16   7.104434e-18   4.366131e-17  
  3898.412    1.087923e-16   7.193972e-18   4.231677e-17  
  3899.643    1.066396e-16   7.112283e-18   4.054846e-17  
  3900.873    1.085540e-16   7.147621e-18   4.114161e-17  
  3902.104    1.041398e-16   7.135581e-18   4.526688e-17  
  3903.334    9.678049e-17   7.004014e-18   4.582388e-17  
  3904.564    9.167184e-17   6.916508e-18   4.661925e-17  
  3905.795    8.645966e-17   6.883783e-18   5.040863e-17  
  3907.025    1.010119e-16   7.157234e-18   5.153592e-17  
  3908.256    1.048889e-16   7.235341e-18   5.261748e-17  
  3909.486    9.676023e-17   7.065885e-18   5.167825e-17  
  3910.717    1.017344e-16   7.109499e-18   4.976489e-17  
  3911.947    9.483534e-17   7.021825e-18   5.213958e-17  
  3913.177    9.642015e-17   6.972745e-18   4.845755e-17  
  3914.408    9.505576e-17   6.940006e-18   4.849197e-17  
  3915.638    9.853115e-17   7.000432e-18   4.888322e-17  
  3916.869    1.089161e-16   7.106736e-18   4.518723e-17  
  3918.099    9.559445e-17   6.846402e-18   4.437996e-17  
  3919.330    9.309134e-17   6.807334e-18   4.516979e-17  
  3920.560    1.101565e-16   7.042665e-18   4.191825e-17  
  3921.791    1.112577e-16   7.010624e-18   3.957359e-17  
  3923.021    1.009992e-16   6.867134e-18   4.211460e-17  
  3924.251    9.666026e-17   6.764133e-18   4.123196e-17  
  3925.482    9.039040e-17   6.618881e-18   4.006066e-17  
  3926.712    8.849860e-17   6.575658e-18   4.005727e-17  
  3927.943    9.943846e-17   6.692097e-18   3.604523e-17  
  3929.173    9.176922e-17   6.576951e-18   3.780832e-17  
  3930.404    9.297980e-17   6.503715e-18   3.326119e-17  
  3931.634    9.511991e-17   6.521695e-18   3.253528e-17  
  3932.864    9.321089e-17   6.486814e-18   3.297131e-17  
  3934.095    9.747480e-17   6.568707e-18   3.352778e-17  
  3935.325    9.528809e-17   6.499517e-18   3.242727e-17  
  3936.556    9.696250e-17   6.554874e-18   3.410254e-17  
  3937.786    9.197527e-17   6.499125e-18   3.638586e-17  
  3939.017    9.753436e-17   6.664044e-18   4.014499e-17  
  3940.247    9.855389e-17   6.713298e-18   4.222152e-17  
  3941.478    9.194210e-17   6.594173e-18   4.260708e-17  
  3942.708    9.471464e-17   6.662283e-18   4.398072e-17  
  3943.938    8.361199e-17   6.456336e-18   4.414101e-17  
  3945.169    8.745510e-17   6.481335e-18   4.213444e-17  
  3946.399    9.112316e-17   6.604479e-18   4.552661e-17  
  3947.630    8.983696e-17   6.510363e-18   4.213770e-17  
  3948.860    9.146505e-17   6.541105e-18   4.258628e-17  
  3950.091    9.102118e-17   6.565302e-18   4.469023e-17  
  3951.321    9.581619e-17   6.607606e-18   4.273677e-17  
  3952.551    1.008885e-16   6.632374e-18   3.958480e-17  
  3953.782    8.603698e-17   6.428530e-18   4.334282e-17  
  3955.012    9.024035e-17   6.460674e-18   4.136682e-17  
  3956.243    7.986611e-17   6.250840e-18   4.073994e-17  
  3957.473    7.347039e-17   6.166682e-18   4.293352e-17  
  3958.704    8.441961e-17   6.328187e-18   4.106983e-17  
  3959.934    7.826603e-17   6.177901e-18   3.956824e-17  
  3961.165    8.239943e-17   6.243849e-18   3.932226e-17  
  3962.395    7.664835e-17   6.093639e-18   3.750584e-17  
  3963.625    7.501081e-17   6.028719e-18   3.613757e-17  
  3964.856    7.346790e-17   5.925908e-18   3.282434e-17  
  3966.086    7.783165e-17   6.006615e-18   3.295307e-17  
  3967.317    8.174892e-17   6.069199e-18   3.265750e-17  
  3968.547    8.571080e-17   6.085645e-18   3.000160e-17  
  3969.778    8.538760e-17   6.085730e-18   3.063787e-17  
  3971.008    8.740347e-17   6.127283e-18   3.114765e-17  
  3972.238    8.784437e-17   6.203519e-18   3.499906e-17  
  3973.469    9.143444e-17   6.292320e-18   3.654463e-17  
  3974.699    9.940668e-17   6.482643e-18   3.946365e-17  
  3975.930    8.737097e-17   6.268125e-18   3.983665e-17  
  3977.160    9.602185e-17   6.415664e-18   3.976029e-17  
  3978.391    9.106686e-17   6.348008e-18   4.120830e-17  
  3979.621    8.935776e-17   6.355315e-18   4.358107e-17  
  3980.851    9.316583e-17   6.387978e-18   4.201862e-17  
  3982.082    8.917422e-17   6.285144e-18   4.064417e-17  
  3983.312    9.594260e-17   6.460055e-18   4.396399e-17  
  3984.543    9.323059e-17   6.362544e-18   4.157022e-17  
  3985.773    9.916173e-17   6.460349e-18   4.155643e-17  
  3987.004    8.899255e-17   6.272280e-18   4.141868e-17  
  3988.234    1.024484e-16   6.518486e-18   4.230285e-17  
  3989.465    9.502554e-17   6.386095e-18   4.244249e-17  
  3990.695    9.412252e-17   6.394489e-18   4.410008e-17  
  3991.925    8.827559e-17   6.282986e-18   4.395990e-17  
  3993.156    1.043647e-16   6.577548e-18   4.514712e-17  
  3994.386    9.358174e-17   6.351030e-18   4.320192e-17  
  3995.617    8.602739e-17   6.171890e-18   4.107690e-17  
  3996.847    8.844167e-17   6.231170e-18   4.224649e-17  
  3998.078    9.545920e-17   6.346898e-18   4.212307e-17  
  3999.308    9.327879e-17   6.301957e-18   4.206580e-17  
  4000.538    9.408222e-17   6.336881e-18   4.352341e-17  
  4001.769    1.077609e-16   6.582319e-18   4.449463e-17  
  4002.999    1.001800e-16   6.442264e-18   4.414685e-17  
  4004.230    8.396556e-17   6.135485e-18   4.318575e-17  
  4005.460    1.032935e-16   6.490459e-18   4.450264e-17  
  4006.691    9.670878e-17   6.398375e-18   4.594794e-17  
  4007.921    9.570932e-17   6.373841e-18   4.583930e-17  
  4009.152    1.056826e-16   6.563541e-18   4.733953e-17  
  4010.382    1.092491e-16   6.616616e-18   4.730426e-17  
  4011.612    9.623096e-17   6.402907e-18   4.788239e-17  
  4012.843    9.678446e-17   6.412868e-18   4.821618e-17  
  4014.073    9.700647e-17   6.401464e-18   4.765883e-17  
  4015.304    9.045148e-17   6.265448e-18   4.663860e-17  
  4016.534    1.020631e-16   6.435292e-18   4.531941e-17  
  4017.765    9.983485e-17   6.386416e-18   4.498325e-17  
  4018.995    1.118692e-16   6.613832e-18   4.684583e-17  
  4020.225    1.137591e-16   6.616122e-18   4.547620e-17  
  4021.456    1.116032e-16   6.569681e-18   4.513550e-17  
  4022.686    1.072247e-16   6.492047e-18   4.513209e-17  
  4023.917    1.000832e-16   6.342163e-18   4.370929e-17  
  4025.147    1.063439e-16   6.431182e-18   4.306438e-17  
  4026.378    1.135623e-16   6.575448e-18   4.482683e-17  
  4027.608    1.051380e-16   6.437451e-18   4.518319e-17  
  4028.839    9.981630e-17   6.327959e-18   4.432003e-17  
  4030.069    1.028097e-16   6.400955e-18   4.590898e-17  
  4031.299    1.005688e-16   6.323582e-18   4.392223e-17  
  4032.530    9.992757e-17   6.296700e-18   4.329506e-17  
  4033.760    1.093061e-16   6.434769e-18   4.249356e-17  
  4034.991    1.025334e-16   6.335656e-18   4.358177e-17  
  4036.221    9.251992e-17   6.174460e-18   4.437179e-17  
  4037.452    9.954471e-17   6.306045e-18   4.533358e-17  
  4038.682    9.821593e-17   6.313106e-18   4.730083e-17  
  4039.912    1.062484e-16   6.426395e-18   4.641510e-17  
  4041.143    1.097180e-16   6.486508e-18   4.690139e-17  
  4042.373    1.008416e-16   6.344470e-18   4.743217e-17  
  4043.604    1.077388e-16   6.434443e-18   4.632619e-17  
  4044.834    1.176563e-16   6.587342e-18   4.617041e-17  
  4046.065    1.052462e-16   6.419622e-18   4.843538e-17  
  4047.295    1.093629e-16   6.455771e-18   4.689357e-17  
  4048.525    1.076443e-16   6.452512e-18   4.864754e-17  
  4049.756    1.106877e-16   6.466476e-18   4.683605e-17  
  4050.986    1.128852e-16   6.491275e-18   4.649024e-17  
  4052.217    1.040441e-16   6.344336e-18   4.660773e-17  
  4053.447    1.051616e-16   6.336663e-18   4.536396e-17  
  4054.678    1.050847e-16   6.335787e-18   4.566861e-17  
  4055.908    1.055466e-16   6.295570e-18   4.315456e-17  
  4057.139    1.024366e-16   6.233708e-18   4.283795e-17  
  4058.369    1.056541e-16   6.291277e-18   4.335538e-17  
  4059.599    9.986938e-17   6.224332e-18   4.531384e-17  
  4060.830    9.721769e-17   6.164497e-18   4.469352e-17  
  4062.060    1.035174e-16   6.293974e-18   4.640103e-17  
  4063.291    1.010794e-16   6.283926e-18   4.843669e-17  
  4064.521    9.628046e-17   6.183890e-18   4.751504e-17  
  4065.752    9.829781e-17   6.227011e-18   4.834047e-17  
  4066.982    1.021547e-16   6.275982e-18   4.776058e-17  
  4068.212    1.034306e-16   6.290131e-18   4.763871e-17  
  4069.443    1.061721e-16   6.317241e-18   4.687677e-17  
  4070.673    1.032666e-16   6.244182e-18   4.564352e-17  
  4071.904    9.988979e-17   6.172552e-18   4.498704e-17  
  4073.134    9.451169e-17   6.070776e-18   4.456877e-17  
  4074.365    9.478382e-17   6.073129e-18   4.470065e-17  
  4075.595    1.008881e-16   6.183166e-18   4.544397e-17  
  4076.826    9.645060e-17   6.116789e-18   4.612846e-17  
  4078.056    1.000824e-16   6.143008e-18   4.441306e-17  
  4079.286    1.035157e-16   6.219691e-18   4.585939e-17  
  4080.517    9.873574e-17   6.125908e-18   4.524336e-17  
  4081.747    1.002633e-16   6.169010e-18   4.655082e-17  
  4082.978    1.044379e-16   6.187689e-18   4.389291e-17  
  4084.208    9.202878e-17   5.999594e-18   4.520400e-17  
  4085.439    9.377024e-17   5.999478e-18   4.377375e-17  
  4086.669    9.390837e-17   6.037774e-18   4.609419e-17  
  4087.899    8.998827e-17   5.932344e-18   4.409875e-17  
  4089.130    9.816793e-17   6.055684e-18   4.353957e-17  
  4090.360    9.891505e-17   6.055505e-18   4.306753e-17  
  4091.591    9.358196e-17   5.966034e-18   4.330682e-17  
  4092.821    1.019354e-16   6.102585e-18   4.342129e-17  
  4094.052    9.473239e-17   5.974715e-18   4.319986e-17  
  4095.282    8.617831e-17   5.821702e-18   4.300794e-17  
  4096.513    8.729308e-17   5.821223e-18   4.214932e-17  
  4097.743    9.534790e-17   5.937220e-18   4.121048e-17  
  4098.973    8.933417e-17   5.849373e-18   4.225340e-17  
  4100.204    9.367179e-17   5.848698e-18   3.828008e-17  
  4101.434    9.199977e-17   5.804049e-18   3.761690e-17  
  4102.665    8.747354e-17   5.745559e-18   3.894463e-17  
  4103.895    9.806137e-17   5.888472e-18   3.704885e-17  
  4105.126    1.000731e-16   5.933915e-18   3.796816e-17  
  4106.356    8.204453e-17   5.641134e-18   3.910297e-17  
  4107.586    9.464279e-17   5.902519e-18   4.189097e-17  
  4108.817    8.585071e-17   5.742352e-18   4.151513e-17  
  4110.047    8.947219e-17   5.784543e-18   4.063763e-17  
  4111.278    9.006235e-17   5.810985e-18   4.180823e-17  
  4112.508    9.284308e-17   5.833227e-18   4.063885e-17  
  4113.739    1.136890e-16   6.158689e-18   3.992186e-17  
  4114.969    9.311489e-17   5.880294e-18   4.357026e-17  
  4116.199    9.057707e-17   5.837252e-18   4.378528e-17  
  4117.430    8.489935e-17   5.712296e-18   4.240362e-17  
  4118.660    9.865617e-17   5.920193e-18   4.129150e-17  
  4119.891    1.020114e-16   5.949554e-18   4.002760e-17  
  4121.121    9.775733e-17   5.898893e-18   4.141672e-17  
  4122.352    9.688319e-17   5.912327e-18   4.329244e-17  
  4123.582    1.045340e-16   6.032087e-18   4.324792e-17  
  4124.813    1.072150e-16   6.069951e-18   4.319357e-17  
  4126.043    1.038804e-16   6.018359e-18   4.357583e-17  
  4127.273    1.070958e-16   6.058254e-18   4.312829e-17  
  4128.504    1.001284e-16   5.963839e-18   4.446089e-17  
  4129.734    9.371343e-17   5.859628e-18   4.476472e-17  
  4130.965    9.904996e-17   5.920031e-18   4.341600e-17  
  4132.195    1.150177e-16   6.147855e-18   4.199900e-17  
  4133.426    1.180749e-16   6.173347e-18   4.089022e-17  
  4134.656    1.278833e-16   6.350072e-18   4.277869e-17  
  4135.886    1.383136e-16   6.516884e-18   4.375890e-17  
  4137.117    1.159271e-16   6.174375e-18   4.383667e-17  
  4138.347    1.109455e-16   6.094057e-18   4.396230e-17  
  4139.578    1.064511e-16   6.030117e-18   4.466382e-17  
  4140.808    1.108148e-16   6.033277e-18   4.091115e-17  
  4142.039    1.150113e-16   6.087347e-18   4.042976e-17  
  4143.269    1.021783e-16   5.874445e-18   4.021773e-17  
  4144.500    1.114926e-16   6.004758e-18   3.930956e-17  
  4145.730    1.001220e-16   5.840597e-18   4.069642e-17  
  4146.960    1.111070e-16   6.015540e-18   4.085749e-17  
  4148.191    1.073214e-16   5.957454e-18   4.124227e-17  
  4149.421    9.933069e-17   5.839716e-18   4.215268e-17  
  4150.652    1.064629e-16   5.915605e-18   4.005915e-17  
  4151.882    9.488100e-17   5.717922e-18   3.977851e-17  
  4153.113    1.104965e-16   5.982875e-18   4.075708e-17  
  4154.343    1.043134e-16   5.896999e-18   4.177372e-17  
  4155.573    1.015363e-16   5.835200e-18   4.100292e-17  
  4156.804    1.090663e-16   5.988699e-18   4.327049e-17  
  4158.034    1.017160e-16   5.885403e-18   4.433947e-17  
  4159.265    1.009140e-16   5.899053e-18   4.618958e-17  
  4160.495    1.049651e-16   5.930218e-18   4.442987e-17  
  4161.726    1.077560e-16   5.985613e-18   4.538638e-17  
  4162.956    9.979774e-17   5.864667e-18   4.594842e-17  
  4164.187    1.013440e-16   5.867710e-18   4.489408e-17  
  4165.417    1.151068e-16   6.094331e-18   4.585289e-17  
  4166.647    9.924331e-17   5.889412e-18   4.874043e-17  
  4167.878    1.024988e-16   5.933664e-18   4.856016e-17  
  4169.108    1.150510e-16   6.093199e-18   4.664299e-17  
  4170.339    1.013944e-16   5.858261e-18   4.553557e-17  
  4171.569    1.087832e-16   5.968616e-18   4.543283e-17  
  4172.800    1.106023e-16   6.006522e-18   4.629610e-17  
  4174.030    9.587722e-17   5.740181e-18   4.449233e-17  
  4175.260    9.598761e-17   5.706752e-18   4.263902e-17  
  4176.491    9.649647e-17   5.709496e-18   4.255328e-17  
  4177.721    9.348595e-17   5.684922e-18   4.423738e-17  
  4178.952    9.837411e-17   5.757881e-18   4.412553e-17  
  4180.182    9.987095e-17   5.774210e-18   4.391284e-17  
  4181.413    1.036471e-16   5.820843e-18   4.335026e-17  
  4182.643    1.043988e-16   5.825067e-18   4.313321e-17  
  4183.873    1.019512e-16   5.783147e-18   4.318980e-17  
  4185.104    9.967450e-17   5.728698e-18   4.233928e-17  
  4186.334    9.879671e-17   5.681389e-18   4.059021e-17  
  4187.565    1.031368e-16   5.739409e-18   4.013617e-17  
  4188.795    1.046208e-16   5.734924e-18   3.867851e-17  
  4190.026    1.001071e-16   5.692732e-18   4.072908e-17  
  4191.256    9.944452e-17   5.693535e-18   4.165761e-17  
  4192.487    9.873682e-17   5.682483e-18   4.191623e-17  
  4193.717    1.060932e-16   5.777745e-18   4.084743e-17  
  4194.947    1.104476e-16   5.839008e-18   4.067095e-17  
  4196.178    1.082002e-16   5.782219e-18   3.958541e-17  
  4197.408    1.047437e-16   5.709596e-18   3.872851e-17  
  4198.639    9.809656e-17   5.574391e-18   3.725946e-17  
  4199.869    1.035753e-16   5.653026e-18   3.691451e-17  
  4201.100    1.052439e-16   5.696584e-18   3.818176e-17  
  4202.330    1.124199e-16   5.791684e-18   3.733955e-17  
  4203.560    9.939110e-17   5.592617e-18   3.803118e-17  
  4204.791    1.063575e-16   5.695176e-18   3.774559e-17  
  4206.021    1.077520e-16   5.735389e-18   3.910569e-17  
  4207.252    9.498395e-17   5.532425e-18   3.938834e-17  
  4208.482    1.087510e-16   5.732729e-18   3.846601e-17  
  4209.713    1.211431e-16   5.956761e-18   4.084690e-17  
  4210.943    1.126274e-16   5.836075e-18   4.165301e-17  
  4212.174    1.142567e-16   5.831964e-18   4.007386e-17  
  4213.404    1.052944e-16   5.680409e-18   3.954789e-17  
  4214.634    1.022649e-16   5.633320e-18   3.982991e-17  
  4215.865    1.121101e-16   5.771931e-18   3.912463e-17  
  4217.095    9.687797e-17   5.529087e-18   3.919310e-17  
  4218.326    1.103928e-16   5.730743e-18   3.870214e-17  
  4219.556    1.009993e-16   5.568483e-18   3.804857e-17  
  4220.787    1.026150e-16   5.592092e-18   3.815340e-17  
  4222.017    9.330221e-17   5.424950e-18   3.734564e-17  
  4223.247    1.039161e-16   5.591347e-18   3.731709e-17  
  4224.478    9.784184e-17   5.476713e-18   3.648625e-17  
  4225.708    9.319962e-17   5.383209e-18   3.564136e-17  
  4226.939    9.823107e-17   5.461280e-18   3.563426e-17  
  4228.169    1.020138e-16   5.512101e-18   3.526064e-17  
  4229.400    9.968801e-17   5.516542e-18   3.799708e-17  
  4230.630    9.915419e-17   5.481346e-18   3.661362e-17  
  4231.861    9.930057e-17   5.499537e-18   3.779152e-17  
  4233.091    9.776197e-17   5.488727e-18   3.884590e-17  
  4234.321    9.225650e-17   5.390811e-18   3.851514e-17  
  4235.552    9.476316e-17   5.399181e-18   3.681055e-17  
  4236.782    9.942630e-17   5.438117e-18   3.485744e-17  
  4238.013    9.059278e-17   5.333569e-18   3.737555e-17  
  4239.243    1.076993e-16   5.564091e-18   3.497727e-17  
  4240.474    1.034018e-16   5.519772e-18   3.662933e-17  
  4241.704    9.364767e-17   5.378220e-18   3.771156e-17  
  4242.934    1.029844e-16   5.493345e-18   3.586263e-17  
  4244.165    9.302192e-17   5.356925e-18   3.747158e-17  
  4245.395    1.026743e-16   5.509894e-18   3.761430e-17  
  4246.626    1.004196e-16   5.519170e-18   4.057887e-17  
  4247.856    9.362911e-17   5.386516e-18   3.928883e-17  
  4249.087    1.008522e-16   5.482177e-18   3.833343e-17  
  4250.317    9.507321e-17   5.361702e-18   3.682987e-17  
  4251.547    9.740928e-17   5.403842e-18   3.732195e-17  
  4252.778    9.550827e-17   5.421868e-18   4.045910e-17  
  4254.008    9.097697e-17   5.314714e-18   3.859717e-17  
  4255.239    9.862647e-17   5.428633e-18   3.828813e-17  
  4256.469    1.020022e-16   5.517576e-18   4.071048e-17  
  4257.700    9.553008e-17   5.386853e-18   3.915876e-17  
  4258.930    9.780465e-17   5.400427e-18   3.799703e-17  
  4260.161    9.949494e-17   5.407737e-18   3.702108e-17  
  4261.391    8.937693e-17   5.247936e-18   3.738790e-17  
  4262.621    9.772860e-17   5.390653e-18   3.810095e-17  
  4263.852    9.565309e-17   5.340163e-18   3.724860e-17  
  4265.082    9.748934e-17   5.404732e-18   3.960463e-17  
  4266.313    1.023004e-16   5.479949e-18   3.980670e-17  
  4267.543    1.027986e-16   5.462908e-18   3.848035e-17  
  4268.774    1.081321e-16   5.546467e-18   3.876539e-17  
  4270.004    1.071763e-16   5.526932e-18   3.867308e-17  
  4271.234    1.030762e-16   5.428410e-18   3.670321e-17  
  4272.465    1.094130e-16   5.490228e-18   3.463816e-17  
  4273.695    1.029776e-16   5.409595e-18   3.604727e-17  
  4274.926    1.031460e-16   5.429822e-18   3.733896e-17  
  4276.156    1.028888e-16   5.426527e-18   3.758691e-17  
  4277.387    1.055868e-16   5.461024e-18   3.733372e-17  
  4278.617    1.101254e-16   5.543360e-18   3.834460e-17  
  4279.848    1.043550e-16   5.453272e-18   3.844692e-17  
  4281.078    1.076865e-16   5.489190e-18   3.768988e-17  
  4282.308    1.035914e-16   5.419511e-18   3.748321e-17  
  4283.539    9.339799e-17   5.238725e-18   3.644672e-17  
  4284.769    9.413992e-17   5.240237e-18   3.600983e-17  
  4286.000    9.352274e-17   5.226396e-18   3.595946e-17  
  4287.230    9.243873e-17   5.217377e-18   3.664865e-17  
  4288.461    9.730482e-17   5.249065e-18   3.405184e-17  
  4289.691    9.153873e-17   5.148174e-18   3.374469e-17  
  4290.921    1.027561e-16   5.351547e-18   3.544329e-17  
  4292.152    1.004606e-16   5.312078e-18   3.541449e-17  
  4293.382    8.444088e-17   5.067047e-18   3.633136e-17  
  4294.613    9.515625e-17   5.229422e-18   3.585743e-17  
  4295.843    9.232181e-17   5.193219e-18   3.658471e-17  
  4297.074    9.745645e-17   5.258761e-18   3.578822e-17  
  4298.304    9.691454e-17   5.220502e-18   3.416284e-17  
  4299.535    1.016821e-16   5.265443e-18   3.248363e-17  
  4300.765    9.199099e-17   5.119983e-18   3.321757e-17  
  4301.995    8.718549e-17   5.030722e-18   3.274432e-17  
  4303.226    8.611082e-17   4.981697e-18   3.108297e-17  
  4304.456    9.834312e-17   5.167688e-18   3.046906e-17  
  4305.687    9.605081e-17   5.149079e-18   3.173180e-17  
  4306.917    9.366711e-17   5.104503e-18   3.152833e-17  
  4308.148    8.401269e-17   4.950133e-18   3.192109e-17  
  4309.378    8.523275e-17   4.970417e-18   3.208205e-17  
  4310.608    9.543364e-17   5.131297e-18   3.193463e-17  
  4311.839    9.760704e-17   5.168804e-18   3.227360e-17  
  4313.069    9.032905e-17   5.090047e-18   3.471505e-17  
  4314.300    8.793985e-17   5.060792e-18   3.543723e-17  
  4315.530    9.513962e-17   5.205369e-18   3.739161e-17  
  4316.761    9.112933e-17   5.167650e-18   3.912376e-17  
  4317.991    8.260406e-17   5.048210e-18   4.031722e-17  
  4319.221    8.826508e-17   5.137148e-18   4.036221e-17  
  4320.452    8.969578e-17   5.111817e-18   3.760885e-17  
  4321.682    8.540256e-17   5.065620e-18   3.913122e-17  
  4322.913    9.079325e-17   5.104250e-18   3.641176e-17  
  4324.143    8.707978e-17   5.016571e-18   3.489556e-17  
  4325.374    8.488216e-17   4.953993e-18   3.346871e-17  
  4326.604    8.381056e-17   4.937802e-18   3.370179e-17  
  4327.835    8.496908e-17   4.988246e-18   3.570533e-17  
  4329.065    9.058146e-17   5.077709e-18   3.579279e-17  
  4330.295    8.723437e-17   5.033785e-18   3.653304e-17  
  4331.526    8.682787e-17   4.996055e-18   3.482098e-17  
  4332.756    8.764816e-17   5.045534e-18   3.713867e-17  
  4333.987    8.116576e-17   4.883876e-18   3.396803e-17  
  4335.217    8.083035e-17   4.894956e-18   3.507871e-17  
  4336.448    8.162125e-17   4.899354e-18   3.471275e-17  
  4337.678    8.894913e-17   5.004233e-18   3.399146e-17  
  4338.908    8.620697e-17   4.952665e-18   3.370846e-17  
  4340.139    7.862979e-17   4.810269e-18   3.283497e-17  
  4341.369    8.062984e-17   4.845003e-18   3.304828e-17  
  4342.600    7.685207e-17   4.783510e-18   3.327619e-17  
  4343.830    8.502731e-17   4.935598e-18   3.439115e-17  
  4345.061    7.768110e-17   4.843407e-18   3.620089e-17  
  4346.291    7.803940e-17   4.843193e-18   3.597411e-17  
  4347.522    8.641122e-17   4.996102e-18   3.707823e-17  
  4348.752    9.788516e-17   5.165036e-18   3.647849e-17  
  4349.982    9.014653e-17   5.038018e-18   3.628076e-17  
  4351.213    8.037404e-17   4.887584e-18   3.684402e-17  
  4352.443    9.079221e-17   5.043679e-18   3.627528e-17  
  4353.674    9.758292e-17   5.114027e-18   3.417247e-17  
  4354.904    9.345545e-17   5.050390e-18   3.438413e-17  
  4356.135    9.294464e-17   5.083062e-18   3.701469e-17  
  4357.365    9.193688e-17   5.076389e-18   3.771180e-17  
  4358.595    8.542622e-17   4.975194e-18   3.796760e-17  
  4359.826    9.737563e-17   5.162609e-18   3.808076e-17  
  4361.056    9.327360e-17   5.094675e-18   3.794840e-17  
  4362.287    9.700360e-17   5.130927e-18   3.673010e-17  
  4363.517    9.904967e-17   5.174881e-18   3.764062e-17  
  4364.748    9.480497e-17   5.075929e-18   3.570388e-17  
  4365.978    9.943277e-17   5.161083e-18   3.666884e-17  
  4367.208    1.017299e-16   5.209662e-18   3.765016e-17  
  4368.439    1.053494e-16   5.226567e-18   3.536371e-17  
  4369.669    1.000503e-16   5.152604e-18   3.593102e-17  
  4370.900    1.037252e-16   5.220796e-18   3.682715e-17  
  4372.130    1.069543e-16   5.241904e-18   3.518898e-17  
  4373.361    1.186475e-16   5.397050e-18   3.411410e-17  
  4374.591    1.318041e-16   5.612483e-18   3.604910e-17  
  4375.822    1.449236e-16   5.805075e-18   3.697965e-17  
  4377.052    1.368161e-16   5.691987e-18   3.700010e-17  
  4378.282    1.252593e-16   5.535066e-18   3.751153e-17  
  4379.513    1.156156e-16   5.374106e-18   3.619705e-17  
  4380.743    1.086709e-16   5.296966e-18   3.798306e-17  
  4381.974    1.060334e-16   5.242526e-18   3.713400e-17  
  4383.204    1.039236e-16   5.167619e-18   3.450529e-17  
  4384.435    1.048808e-16   5.155376e-18   3.292407e-17  
  4385.665    1.034360e-16   5.123098e-18   3.239676e-17  
  4386.895    1.098701e-16   5.240935e-18   3.381399e-17  
  4388.126    1.094348e-16   5.235540e-18   3.400616e-17  
  4389.356    1.089433e-16   5.240664e-18   3.492977e-17  
  4390.587    1.137776e-16   5.325866e-18   3.592919e-17  
  4391.817    1.170238e-16   5.365318e-18   3.551592e-17  
  4393.048    1.122253e-16   5.314582e-18   3.692594e-17  
  4394.278    1.029062e-16   5.171555e-18   3.678124e-17  
  4395.509    1.098251e-16   5.268193e-18   3.644509e-17  
  4396.739    1.073873e-16   5.239636e-18   3.705829e-17  
  4397.969    1.060606e-16   5.208612e-18   3.644684e-17  
  4399.200    1.093123e-16   5.243247e-18   3.565822e-17  
  4400.430    9.946919e-17   5.136977e-18   3.844259e-17  
  4401.661    9.967477e-17   5.127456e-18   3.774489e-17  
  4402.891    9.701510e-17   5.092959e-18   3.823272e-17  
  4404.122    9.629167e-17   5.074341e-18   3.785996e-17  
  4405.352    9.792319e-17   5.109769e-18   3.862587e-17  
  4406.582    1.020321e-16   5.189307e-18   3.984703e-17  
  4407.813    9.694104e-17   5.127603e-18   4.091176e-17  
  4409.043    9.993638e-17   5.139556e-18   3.888361e-17  
  4410.274    9.572125e-17   5.112397e-18   4.132306e-17  
  4411.504    9.438008e-17   5.105111e-18   4.225399e-17  
  4412.735    1.026274e-16   5.215668e-18   4.149187e-17  
  4413.965    1.013163e-16   5.196902e-18   4.164199e-17  
  4415.196    9.922019e-17   5.138999e-18   4.003599e-17  
  4416.426    1.010908e-16   5.161402e-18   3.976520e-17  
  4417.656    9.142120e-17   5.004257e-18   3.923443e-17  
  4418.887    1.031938e-16   5.195672e-18   4.014324e-17  
  4420.117    1.015179e-16   5.202300e-18   4.228866e-17  
  4421.348    8.862853e-17   5.000409e-18   4.196278e-17  
  4422.578    9.246887e-17   5.050271e-18   4.147585e-17  
  4423.809    9.718589e-17   5.085096e-18   3.921714e-17  
  4425.039    9.487857e-17   5.065413e-18   4.028591e-17  
  4426.269    9.709435e-17   5.094274e-18   4.007089e-17  
  4427.500    9.456985e-17   5.050259e-18   3.980130e-17  
  4428.730    9.668913e-17   5.096594e-18   4.078814e-17  
  4429.961    1.046415e-16   5.198069e-18   3.974410e-17  
  4431.191    9.784747e-17   5.106347e-18   4.046881e-17  
  4432.422    1.005716e-16   5.127611e-18   3.928972e-17  
  4433.652    9.536549e-17   5.022195e-18   3.768770e-17  
  4434.882    1.031162e-16   5.138649e-18   3.771690e-17  
  4436.113    9.621699e-17   5.042486e-18   3.831444e-17  
  4437.343    1.042667e-16   5.159121e-18   3.810208e-17  
  4438.574    1.043856e-16   5.189651e-18   4.005892e-17  
  4439.804    9.607198e-17   5.084134e-18   4.135435e-17  
  4441.035    1.000919e-16   5.107645e-18   3.906180e-17  
  4442.265    9.735153e-17   5.065199e-18   3.907181e-17  
  4443.496    1.003655e-16   5.077863e-18   3.705004e-17  
  4444.726    9.975658e-17   5.081922e-18   3.797820e-17  
  4445.956    9.595639e-17   5.034797e-18   3.872250e-17  
  4447.187    1.011712e-16   5.110018e-18   3.857642e-17  
  4448.417    1.027122e-16   5.132346e-18   3.861062e-17  
  4449.648    9.790535e-17   5.041800e-18   3.751687e-17  
  4450.878    9.403111e-17   4.980687e-18   3.746734e-17  
  4452.109    9.221481e-17   4.976916e-18   3.905903e-17  
  4453.339    1.043872e-16   5.137513e-18   3.764226e-17  
  4454.569    1.054991e-16   5.122905e-18   3.569718e-17  
  4455.800    9.684850e-17   5.010675e-18   3.693597e-17  
  4457.030    9.779148e-17   5.026567e-18   3.710775e-17  
  4458.261    9.387621e-17   4.934806e-18   3.517661e-17  
  4459.491    8.868850e-17   4.878810e-18   3.677853e-17  
  4460.722    9.572207e-17   4.956024e-18   3.486391e-17  
  4461.952    9.955243e-17   5.025123e-18   3.560511e-17  
  4463.183    9.174397e-17   4.931996e-18   3.734057e-17  
  4464.413    8.292445e-17   4.805299e-18   3.810404e-17  
  4465.643    9.105308e-17   4.914906e-18   3.707721e-17  
  4466.874    9.230260e-17   4.946609e-18   3.792260e-17  
  4468.104    9.425202e-17   4.939115e-18   3.563729e-17  
  4469.335    1.019975e-16   5.061565e-18   3.600124e-17  
  4470.565    9.291209e-17   4.948161e-18   3.763524e-17  
  4471.796    9.539760e-17   4.969500e-18   3.664613e-17  
  4473.026    9.343384e-17   4.946725e-18   3.717429e-17  
  4474.256    9.012245e-17   4.874782e-18   3.594467e-17  
  4475.487    9.140900e-17   4.933179e-18   3.841178e-17  
  4476.717    8.915642e-17   4.902434e-18   3.872853e-17  
  4477.948    9.281417e-17   4.937970e-18   3.748628e-17  
  4479.178    1.003845e-16   5.068900e-18   3.858575e-17  
  4480.409    9.717163e-17   4.979481e-18   3.603091e-17  
  4481.639    9.953184e-17   5.017568e-18   3.624396e-17  
  4482.870    1.010267e-16   5.045449e-18   3.665505e-17  
  4484.100    9.883381e-17   5.010939e-18   3.662656e-17  
  4485.330    9.693739e-17   4.990437e-18   3.721589e-17  
  4486.561    9.563733e-17   4.971964e-18   3.736157e-17  
  4487.791    9.329431e-17   4.954475e-18   3.858151e-17  
  4489.022    8.905756e-17   4.868265e-18   3.732795e-17  
  4490.252    8.688122e-17   4.816203e-18   3.626990e-17  
  4491.483    9.268889e-17   4.894144e-18   3.555798e-17  
  4492.713    8.780743e-17   4.831881e-18   3.646314e-17  
  4493.943    8.996377e-17   4.887095e-18   3.787416e-17  
  4495.174    1.003497e-16   5.037712e-18   3.746886e-17  
  4496.404    9.728132e-17   4.995865e-18   3.781045e-17  
  4497.635    9.562563e-17   4.963604e-18   3.741667e-17  
  4498.865    9.141403e-17   4.883538e-18   3.649689e-17  
  4500.096    9.203604e-17   4.905787e-18   3.735318e-17  
  4501.326    9.433094e-17   4.943621e-18   3.758521e-17  
  4502.556    9.342182e-17   4.926742e-18   3.745607e-17  
  4503.787    9.222951e-17   4.951032e-18   4.020872e-17  
  4505.017    9.521453e-17   4.959351e-18   3.791445e-17  
  4506.248    1.005760e-16   5.049471e-18   3.858626e-17  
  4507.478    9.873156e-17   5.037440e-18   3.965256e-17  
  4508.709    1.083087e-16   5.182797e-18   4.000562e-17  
  4509.939    9.972771e-17   5.045141e-18   3.931513e-17  
  4511.170    9.995460e-17   5.031548e-18   3.827773e-17  
  4512.400    9.447507e-17   4.974281e-18   3.995102e-17  
  4513.630    8.984529e-17   4.875282e-18   3.821330e-17  
  4514.861    9.499170e-17   4.930508e-18   3.678462e-17  
  4516.091    9.388731e-17   4.905938e-18   3.635750e-17  
  4517.322    8.943545e-17   4.835477e-18   3.629972e-17  
  4518.552    8.985724e-17   4.866686e-18   3.790200e-17  
  4519.783    9.320138e-17   4.902735e-18   3.699982e-17  
  4521.013    9.468556e-17   4.951570e-18   3.872911e-17  
  4522.243    9.312334e-17   4.932544e-18   3.908762e-17  
  4523.474    9.218763e-17   4.900401e-18   3.801521e-17  
  4524.704    9.796513e-17   4.998710e-18   3.877276e-17  
  4525.935    1.025907e-16   5.049126e-18   3.763607e-17  
  4527.165    9.777853e-17   4.989311e-18   3.847371e-17  
  4528.396    9.605805e-17   4.952988e-18   3.786785e-17  
  4529.626    1.034494e-16   5.062942e-18   3.790376e-17  
  4530.857    9.974162e-17   5.003937e-18   3.771327e-17  
  4532.087    8.635807e-17   4.821667e-18   3.913224e-17  
  4533.317    9.189143e-17   4.885227e-18   3.783582e-17  
  4534.548    9.433303e-17   4.941819e-18   3.913775e-17  
  4535.778    9.251396e-17   4.919860e-18   3.955819e-17  
  4537.009    9.536873e-17   4.958810e-18   3.935408e-17  
  4538.239    9.535728e-17   4.955137e-18   3.919425e-17  
  4539.470    9.644301e-17   4.991769e-18   4.057189e-17  
  4540.700    9.995043e-17   5.012433e-18   3.858812e-17  
  4541.930    1.031175e-16   5.062352e-18   3.885530e-17  
  4543.161    1.025502e-16   5.071151e-18   4.005034e-17  
  4544.391    9.667740e-17   4.972038e-18   3.933664e-17  
  4545.622    1.047175e-16   5.116599e-18   4.110014e-17  
  4546.852    1.025097e-16   5.052915e-18   3.909947e-17  
  4548.083    9.416511e-17   4.920909e-18   3.868105e-17  
  4549.313    9.008407e-17   4.859542e-18   3.879273e-17  
  4550.544    8.862588e-17   4.828417e-18   3.830725e-17  
  4551.774    1.004012e-16   5.007242e-18   3.843052e-17  
  4553.004    1.024230e-16   5.034272e-18   3.831244e-17  
  4554.235    9.383294e-17   4.919338e-18   3.924163e-17  
  4555.465    1.033315e-16   5.031952e-18   3.742528e-17  
  4556.696    1.019781e-16   5.007634e-18   3.721566e-17  
  4557.926    1.030294e-16   5.012349e-18   3.657879e-17  
  4559.157    1.054943e-16   5.063882e-18   3.765437e-17  
  4560.387    9.411948e-17   4.911368e-18   3.880294e-17  
  4561.617    9.794768e-17   4.966382e-18   3.871884e-17  
  4562.848    9.900203e-17   4.972186e-18   3.814876e-17  
  4564.078    9.930436e-17   4.967026e-18   3.759510e-17  
  4565.309    9.376567e-17   4.869812e-18   3.677739e-17  
  4566.539    9.659207e-17   4.899556e-18   3.601591e-17  
  4567.770    8.780692e-17   4.793137e-18   3.783962e-17  
  4569.000    9.049130e-17   4.828528e-18   3.754243e-17  
  4570.230    9.220581e-17   4.861918e-18   3.807454e-17  
  4571.461    1.042812e-16   5.039823e-18   3.800403e-17  
  4572.691    9.580677e-17   4.907538e-18   3.765968e-17  
  4573.922    9.862951e-17   4.946885e-18   3.754657e-17  
  4575.152    9.719184e-17   4.909960e-18   3.662888e-17  
  4576.383    9.533145e-17   4.908385e-18   3.840396e-17  
  4577.613    9.726770e-17   4.951176e-18   3.937741e-17  
  4578.844    9.830503e-17   4.945513e-18   3.808642e-17  
  4580.074    9.151268e-17   4.839451e-18   3.792114e-17  
  4581.304    9.060204e-17   4.834213e-18   3.854640e-17  
  4582.535    9.477189e-17   4.891909e-18   3.827972e-17  
  4583.765    9.183866e-17   4.832903e-18   3.742466e-17  
  4584.996    9.447453e-17   4.879186e-18   3.791157e-17  
  4586.226    1.013812e-16   4.979472e-18   3.781962e-17  
  4587.457    9.859480e-17   4.923185e-18   3.692962e-17  
  4588.687    9.908273e-17   4.934334e-18   3.726549e-17  
  4589.917    9.846427e-17   4.912514e-18   3.653270e-17  
  4591.148    9.204571e-17   4.843978e-18   3.841695e-17  
  4592.378    9.517962e-17   4.888622e-18   3.833544e-17  
  4593.609    1.006789e-16   4.949482e-18   3.705344e-17  
  4594.839    1.033700e-16   4.970575e-18   3.592026e-17  
  4596.070    9.763647e-17   4.902898e-18   3.714133e-17  
  4597.300    1.016189e-16   4.937507e-18   3.562830e-17  
  4598.531    1.030481e-16   4.962161e-18   3.594943e-17  
  4599.761    9.964114e-17   4.938313e-18   3.777406e-17  
  4600.991    9.366907e-17   4.839786e-18   3.726632e-17  
  4602.222    9.464271e-17   4.837597e-18   3.627310e-17  
  4603.452    9.593143e-17   4.850269e-18   3.592922e-17  
  4604.683    8.948459e-17   4.767867e-18   3.700227e-17  
  4605.913    8.754868e-17   4.751584e-18   3.793607e-17  
  4607.144    8.926586e-17   4.763885e-18   3.714036e-17  
  4608.374    9.229535e-17   4.819888e-18   3.786302e-17  
  4609.604    9.412226e-17   4.860490e-18   3.879849e-17  
  4610.835    9.331342e-17   4.826359e-18   3.747861e-17  
  4612.065    9.502122e-17   4.856625e-18   3.786941e-17  
  4613.296    9.687174e-17   4.875632e-18   3.740581e-17  
  4614.526    9.916364e-17   4.902549e-18   3.703788e-17  
  4615.757    8.700985e-17   4.715489e-18   3.691269e-17  
  4616.987    9.368809e-17   4.825890e-18   3.756420e-17  
  4618.218    9.480622e-17   4.824750e-18   3.650680e-17  
  4619.448    1.013448e-16   4.897324e-18   3.498668e-17  
  4620.678    1.009607e-16   4.924425e-18   3.723590e-17  
  4621.909    1.088393e-16   5.045226e-18   3.776017e-17  
  4623.139    1.036681e-16   4.926133e-18   3.493763e-17  
  4624.370    1.010178e-16   4.919922e-18   3.719771e-17  
  4625.600    1.033258e-16   4.943221e-18   3.660777e-17  
  4626.831    9.870703e-17   4.877806e-18   3.688435e-17  
  4628.061    9.922512e-17   4.873846e-18   3.622996e-17  
  4629.291    9.828433e-17   4.855144e-18   3.602757e-17  
  4630.522    9.286352e-17   4.774099e-18   3.614596e-17  
  4631.752    9.455052e-17   4.815276e-18   3.726685e-17  
  4632.983    9.822879e-17   4.849405e-18   3.602880e-17  
  4634.213    1.034644e-16   4.926209e-18   3.611443e-17  
  4635.444    9.060000e-17   4.723506e-18   3.552849e-17  
  4636.674    9.170551e-17   4.731179e-18   3.505155e-17  
  4637.904    8.588000e-17   4.645477e-18   3.538748e-17  
  4639.135    8.381764e-17   4.628941e-18   3.645420e-17  
  4640.365    9.220430e-17   4.766505e-18   3.715066e-17  
  4641.596    8.654084e-17   4.621867e-18   3.358685e-17  
  4642.826    8.508315e-17   4.639645e-18   3.621257e-17  
  4644.057    8.258209e-17   4.613356e-18   3.709694e-17  
  4645.287    9.109429e-17   4.708949e-18   3.498552e-17  
  4646.518    8.165306e-17   4.544778e-18   3.396456e-17  
  4647.748    8.330457e-17   4.566067e-18   3.378311e-17  
  4648.978    8.663990e-17   4.635507e-18   3.498561e-17  
  4650.209    8.892862e-17   4.671957e-18   3.517770e-17  
  4651.439    8.626375e-17   4.652140e-18   3.661616e-17  
  4652.670    8.740631e-17   4.662250e-18   3.626132e-17  
  4653.900    9.257048e-17   4.720701e-18   3.509760e-17  
  4655.131    1.005906e-16   4.849139e-18   3.579731e-17  
  4656.361    9.690495e-17   4.787281e-18   3.543617e-17  
  4657.591    8.708760e-17   4.671142e-18   3.758925e-17  
  4658.822    9.449680e-17   4.803776e-18   3.908393e-17  
  4660.052    9.156073e-17   4.744257e-18   3.817938e-17  
  4661.283    8.828274e-17   4.709788e-18   3.925229e-17  
  4662.513    8.853268e-17   4.681361e-18   3.731049e-17  
  4663.744    9.452967e-17   4.757446e-18   3.652497e-17  
  4664.974    9.265290e-17   4.731171e-18   3.676232e-17  
  4666.205    9.256084e-17   4.709125e-18   3.555227e-17  
  4667.435    1.014028e-16   4.825858e-18   3.472570e-17  
  4668.665    9.300913e-17   4.718666e-18   3.597886e-17  
  4669.896    9.753162e-17   4.781804e-18   3.583183e-17  
  4671.126    9.233244e-17   4.721079e-18   3.703799e-17  
  4672.357    9.455295e-17   4.750844e-18   3.694688e-17  
  4673.587    9.293063e-17   4.730033e-18   3.729093e-17  
  4674.818    9.509371e-17   4.760558e-18   3.731239e-17  
  4676.048    9.696858e-17   4.785931e-18   3.729054e-17  
  4677.278    8.426479e-17   4.566994e-18   3.564082e-17  
  4678.509    8.933631e-17   4.660922e-18   3.681512e-17  
  4679.739    8.660395e-17   4.619972e-18   3.696933e-17  
  4680.970    8.990669e-17   4.655636e-18   3.617611e-17  
  4682.200    8.544026e-17   4.599944e-18   3.707157e-17  
  4683.431    8.366735e-17   4.556781e-18   3.618524e-17  
  4684.661    7.964512e-17   4.498551e-18   3.656027e-17  
  4685.892    8.793975e-17   4.631296e-18   3.702573e-17  
  4687.122    8.993022e-17   4.642482e-18   3.594280e-17  
  4688.352    8.436444e-17   4.552516e-18   3.573359e-17  
  4689.583    8.851925e-17   4.606773e-18   3.527697e-17  
  4690.813    9.321514e-17   4.691821e-18   3.633757e-17  
  4692.044    9.012330e-17   4.627379e-18   3.529606e-17  
  4693.274    9.201502e-17   4.657259e-18   3.551673e-17  
  4694.505    8.440961e-17   4.566796e-18   3.721227e-17  
  4695.735    9.460907e-17   4.682881e-18   3.492550e-17  
  4696.965    8.985476e-17   4.624342e-18   3.586796e-17  
  4698.196    8.717320e-17   4.563844e-18   3.472079e-17  
  4699.426    8.875685e-17   4.588475e-18   3.488042e-17  
  4700.657    9.446144e-17   4.658420e-18   3.398837e-17  
  4701.887    8.686658e-17   4.571157e-18   3.584678e-17  
  4703.118    7.848118e-17   4.438600e-18   3.574606e-17  
  4704.348    9.336116e-17   4.632893e-18   3.376304e-17  
  4705.578    8.724848e-17   4.560068e-18   3.511968e-17  
  4706.809    8.654831e-17   4.545744e-18   3.499943e-17  
  4708.039    9.536374e-17   4.642132e-18   3.277663e-17  
  4709.270    8.421816e-17   4.524377e-18   3.612392e-17  
  4710.500    8.350386e-17   4.505026e-18   3.570208e-17  
  4711.731    9.341031e-17   4.630522e-18   3.426249e-17  
  4712.961    8.413429e-17   4.509389e-18   3.558853e-17  
  4714.192    8.313070e-17   4.478735e-18   3.473616e-17  
  4715.422    8.158983e-17   4.466694e-18   3.558018e-17  
  4716.652    9.014345e-17   4.564186e-18   3.359788e-17  
  4717.883    8.435420e-17   4.490603e-18   3.462800e-17  
  4719.113    8.109815e-17   4.444772e-18   3.500632e-17  
  4720.344    8.367547e-17   4.492100e-18   3.559917e-17  
  4721.574    8.330017e-17   4.488623e-18   3.585188e-17  
  4722.805    8.729547e-17   4.528537e-18   3.463305e-17  
  4724.035    9.079291e-17   4.602428e-18   3.612095e-17  
  4725.265    8.603746e-17   4.515007e-18   3.521008e-17  
  4726.496    7.945802e-17   4.412291e-18   3.521020e-17  
  4727.726    8.519731e-17   4.492173e-18   3.479186e-17  
  4728.957    8.672049e-17   4.514667e-18   3.486150e-17  
  4730.187    8.797789e-17   4.496694e-18   3.260876e-17  
  4731.418    8.125669e-17   4.397595e-18   3.298111e-17  
  4732.648    8.728344e-17   4.503390e-18   3.393123e-17  
  4733.879    8.337497e-17   4.476861e-18   3.613734e-17  
  4735.109    8.178514e-17   4.429658e-18   3.480169e-17  
  4736.339    8.179581e-17   4.422993e-18   3.448130e-17  
  4737.570    8.175456e-17   4.420635e-18   3.448190e-17  
  4738.800    8.160344e-17   4.408249e-18   3.395894e-17  
  4740.031    8.107607e-17   4.395870e-18   3.380252e-17  
  4741.261    7.987303e-17   4.370569e-18   3.349528e-17  
  4742.492    7.040164e-17   4.228245e-18   3.404774e-17  
  4743.722    8.497541e-17   4.462174e-18   3.454242e-17  
  4744.952    8.963866e-17   4.526050e-18   3.423722e-17  
  4746.183    8.498439e-17   4.470316e-18   3.527628e-17  
  4747.413    8.444963e-17   4.430832e-18   3.339344e-17  
  4748.644    7.977563e-17   4.365574e-18   3.392314e-17  
  4749.874    8.496981e-17   4.442162e-18   3.383037e-17  
  4751.105    8.650691e-17   4.458504e-18   3.349487e-17  
  4752.335    8.104602e-17   4.382379e-18   3.407009e-17  
  4753.566    7.961631e-17   4.347024e-18   3.334914e-17  
  4754.796    8.031244e-17   4.372357e-18   3.436777e-17  
  4756.026    8.473258e-17   4.425203e-18   3.353503e-17  
  4757.257    8.458688e-17   4.439452e-18   3.469508e-17  
  4758.487    8.826829e-17   4.477039e-18   3.365153e-17  
  4759.718    8.653750e-17   4.445973e-18   3.344519e-17  
  4760.948    8.192036e-17   4.402083e-18   3.523096e-17  
  4762.179    8.589122e-17   4.437495e-18   3.375107e-17  
  4763.409    8.084094e-17   4.347658e-18   3.306089e-17  
  4764.639    8.098726e-17   4.349832e-18   3.316246e-17  
  4765.870    8.446895e-17   4.400465e-18   3.309778e-17  
  4767.100    8.763910e-17   4.449398e-18   3.326625e-17  
  4768.331    8.527155e-17   4.426874e-18   3.422462e-17  
  4769.561    8.558819e-17   4.430494e-18   3.426024e-17  
  4770.792    8.194310e-17   4.370170e-18   3.405672e-17  
  4772.022    8.344503e-17   4.394743e-18   3.427020e-17  
  4773.252    8.231643e-17   4.397010e-18   3.561642e-17  
  4774.483    8.188143e-17   4.351188e-18   3.323763e-17  
  4775.713    8.254761e-17   4.354385e-18   3.290074e-17  
  4776.944    8.167541e-17   4.353596e-18   3.380266e-17  
  4778.174    7.954892e-17   4.336836e-18   3.490918e-17  
  4779.405    8.508277e-17   4.429343e-18   3.555470e-17  
  4780.635    7.923100e-17   4.301236e-18   3.318935e-17  
  4781.866    7.479581e-17   4.241507e-18   3.387165e-17  
  4783.096    8.560234e-17   4.403964e-18   3.374396e-17  
  4784.326    8.436482e-17   4.397373e-18   3.462656e-17  
  4785.557    7.570335e-17   4.269173e-18   3.501360e-17  
  4786.787    8.061543e-17   4.292548e-18   3.181870e-17  
  4788.018    8.819805e-17   4.410203e-18   3.205919e-17  
  4789.248    7.940025e-17   4.319399e-18   3.489123e-17  
  4790.479    7.634142e-17   4.264920e-18   3.453457e-17  
  4791.709    7.500890e-17   4.260752e-18   3.566524e-17  
  4792.939    7.499694e-17   4.258007e-18   3.560539e-17  
  4794.170    7.744597e-17   4.270670e-18   3.412401e-17  
  4795.400    7.605511e-17   4.247023e-18   3.409349e-17  
  4796.631    7.996545e-17   4.310991e-18   3.442223e-17  
  4797.861    7.922842e-17   4.303577e-18   3.476802e-17  
  4799.092    7.767323e-17   4.279170e-18   3.483440e-17  
  4800.322    8.203465e-17   4.314137e-18   3.291795e-17  
  4801.553    8.587943e-17   4.392780e-18   3.433248e-17  
  4802.783    8.088393e-17   4.326274e-18   3.500356e-17  
  4804.013    7.905076e-17   4.296437e-18   3.498268e-17  
  4805.244    8.344745e-17   4.365749e-18   3.524810e-17  
  4806.474    8.483966e-17   4.366084e-18   3.402085e-17  
  4807.705    7.986426e-17   4.283650e-18   3.367658e-17  
  4808.935    8.218577e-17   4.320499e-18   3.386536e-17  
  4810.166    7.373035e-17   4.186828e-18   3.374842e-17  
  4811.396    6.792523e-17   4.106136e-18   3.451527e-17  
  4812.626    8.600156e-17   4.378361e-18   3.418249e-17  
  4813.857    7.850851e-17   4.275373e-18   3.494073e-17  
  4815.087    6.930699e-17   4.153407e-18   3.633209e-17  
  4816.318    7.166400e-17   4.181886e-18   3.589681e-17  
  4817.548    7.956416e-17   4.302314e-18   3.591014e-17  
  4818.779    7.804503e-17   4.276640e-18   3.584020e-17  
  4820.009    7.248069e-17   4.206825e-18   3.692406e-17  
  4821.240    8.050877e-17   4.329545e-18   3.701847e-17  
  4822.470    6.862373e-17   4.127197e-18   3.590314e-17  
  4823.700    7.715384e-17   4.258445e-18   3.591033e-17  
  4824.931    7.546421e-17   4.215378e-18   3.491928e-17  
  4826.161    7.749045e-17   4.265286e-18   3.619448e-17  
  4827.392    7.684947e-17   4.268257e-18   3.709206e-17  
  4828.622    7.618220e-17   4.238754e-18   3.595427e-17  
  4829.853    8.076914e-17   4.298865e-18   3.542354e-17  
  4831.083    7.870846e-17   4.282652e-18   3.646842e-17  
  4832.313    7.356845e-17   4.223119e-18   3.775364e-17  
  4833.544    7.777350e-17   4.269792e-18   3.672351e-17  
  4834.774    7.400759e-17   4.196592e-18   3.582349e-17  
  4836.005    7.845146e-17   4.264461e-18   3.589357e-17  
  4837.235    7.584832e-17   4.225519e-18   3.602401e-17  
  4838.466    7.094394e-17   4.139718e-18   3.548273e-17  
  4839.696    6.908997e-17   4.125171e-18   3.645597e-17  
  4840.926    7.955280e-17   4.235478e-18   3.330504e-17  
  4842.157    7.048211e-17   4.124588e-18   3.522199e-17  
  4843.387    6.207180e-17   3.990333e-18   3.527300e-17  
  4844.618    7.108306e-17   4.122448e-18   3.465587e-17  
  4845.848    6.768071e-17   4.073103e-18   3.498898e-17  
  4847.079    6.477153e-17   4.009559e-18   3.402032e-17  
  4848.309    7.380280e-17   4.138279e-18   3.322081e-17  
  4849.540    6.972495e-17   4.091904e-18   3.437380e-17  
  4850.770    6.909481e-17   4.062404e-18   3.324403e-17  
  4852.000    7.703813e-17   4.181908e-18   3.303042e-17  
  4853.231    7.746522e-17   4.194266e-18   3.346734e-17  
  4854.461    7.095705e-17   4.104462e-18   3.422935e-17  
  4855.692    7.033912e-17   4.056956e-18   3.197230e-17  
  4856.922    7.067590e-17   4.039597e-18   3.065093e-17  
  4858.153    6.754639e-17   4.012924e-18   3.212726e-17  
  4859.383    7.368543e-17   4.089866e-18   3.094570e-17  
  4860.613    7.141783e-17   4.060608e-18   3.140622e-17  
  4861.844    7.023347e-17   4.043997e-18   3.159931e-17  
  4863.074    7.578548e-17   4.111216e-18   3.042257e-17  
  4864.305    7.370332e-17   4.093349e-18   3.139439e-17  
  4865.535    7.633844e-17   4.137925e-18   3.167630e-17  
  4866.766    7.707323e-17   4.170994e-18   3.310467e-17  
  4867.996    7.628362e-17   4.144973e-18   3.229278e-17  
  4869.227    7.891746e-17   4.185308e-18   3.234418e-17  
  4870.457    7.823931e-17   4.165621e-18   3.181557e-17  
  4871.687    7.350841e-17   4.087769e-18   3.158991e-17  
  4872.918    7.829185e-17   4.154559e-18   3.118311e-17  
  4874.148    8.252289e-17   4.213314e-18   3.086726e-17  
  4875.379    8.839767e-17   4.326347e-18   3.255412e-17  
  4876.609    8.005862e-17   4.210626e-18   3.319809e-17  
  4877.840    8.211710e-17   4.248200e-18   3.367095e-17  
  4879.070    9.267637e-17   4.404657e-18   3.377436e-17  
  4880.300    8.245059e-17   4.262293e-18   3.436903e-17  
  4881.531    8.532291e-17   4.285631e-18   3.315471e-17  
  4882.761    8.559739e-17   4.290868e-18   3.328394e-17  
  4883.992    8.876012e-17   4.353750e-18   3.440561e-17  
  4885.222    9.196061e-17   4.388770e-18   3.368545e-17  
  4886.453    9.666348e-17   4.463161e-18   3.419151e-17  
  4887.683    1.002220e-16   4.512735e-18   3.418309e-17  
  4888.914    1.031604e-16   4.547163e-18   3.376301e-17  
  4890.144    1.042265e-16   4.559313e-18   3.362579e-17  
  4891.374    1.071602e-16   4.604714e-18   3.400460e-17  
  4892.605    1.114045e-16   4.659798e-18   3.383263e-17  
  4893.835    1.151487e-16   4.697812e-18   3.296723e-17  
  4895.066    1.125466e-16   4.672980e-18   3.376713e-17  
  4896.296    1.186530e-16   4.765939e-18   3.459178e-17  
  4897.527    1.425418e-16   5.083148e-18   3.532372e-17  
  4898.757    1.979106e-16   5.709469e-18   3.329461e-17  
  4899.987    2.266440e-16   6.018319e-18   3.315945e-17  
  4901.218    2.149300e-16   5.900660e-18   3.388061e-17  
  4902.448    1.892495e-16   5.614420e-18   3.366897e-17  
  4903.679    1.517534e-16   5.174723e-18   3.383816e-17  
  4904.909    1.283928e-16   4.874849e-18   3.350859e-17  
  4906.140    1.313597e-16   4.936174e-18   3.527680e-17  
  4907.370    1.300560e-16   4.905732e-18   3.429505e-17  
  4908.600    1.190829e-16   4.739168e-18   3.269230e-17  
  4909.831    1.052399e-16   4.550000e-18   3.271320e-17  
  4911.061    1.057199e-16   4.552798e-18   3.247862e-17  
  4912.292    1.091788e-16   4.595358e-18   3.213955e-17  
  4913.522    1.047472e-16   4.530714e-18   3.195645e-17  
  4914.753    1.042902e-16   4.542912e-18   3.327961e-17  
  4915.983    9.789854e-17   4.468920e-18   3.440455e-17  
  4917.214    1.024568e-16   4.498390e-18   3.203804e-17  
  4918.444    1.040915e-16   4.500400e-18   3.062093e-17  
  4919.674    9.732481e-17   4.388440e-18   2.958753e-17  
  4920.905    9.502487e-17   4.368048e-18   3.047648e-17  
  4922.135    8.633040e-17   4.263671e-18   3.202882e-17  
  4923.366    8.739138e-17   4.299964e-18   3.340604e-17  
  4924.596    9.436873e-17   4.387740e-18   3.250889e-17  
  4925.827    8.607952e-17   4.293934e-18   3.432704e-17  
  4927.057    8.351948e-17   4.251652e-18   3.406026e-17  
  4928.287    8.337359e-17   4.223519e-18   3.239336e-17  
  4929.518    8.474614e-17   4.253551e-18   3.303442e-17  
  4930.748    8.154829e-17   4.212145e-18   3.346554e-17  
  4931.979    7.986196e-17   4.177623e-18   3.289610e-17  
  4933.209    8.525303e-17   4.249960e-18   3.236159e-17  
  4934.440    8.674281e-17   4.271181e-18   3.232058e-17  
  4935.670    8.726422e-17   4.272412e-18   3.191094e-17  
  4936.901    8.678515e-17   4.276702e-18   3.267210e-17  
  4938.131    8.287726e-17   4.229537e-18   3.339643e-17  
  4939.361    8.334792e-17   4.220028e-18   3.233600e-17  
  4940.592    8.658340e-17   4.260626e-18   3.185331e-17  
  4941.822    8.755272e-17   4.279866e-18   3.218620e-17  
  4943.053    8.576810e-17   4.266983e-18   3.308269e-17  
  4944.283    8.160212e-17   4.188711e-18   3.205139e-17  
  4945.514    8.368390e-17   4.222969e-18   3.225399e-17  
  4946.744    7.922940e-17   4.185211e-18   3.414514e-17  
  4947.974    8.050547e-17   4.188898e-18   3.315213e-17  
  4949.205    8.235711e-17   4.224562e-18   3.366759e-17  
  4950.435    8.187422e-17   4.221273e-18   3.392878e-17  
  4951.666    7.717258e-17   4.156884e-18   3.435136e-17  
  4952.896    8.780691e-17   4.306584e-18   3.377352e-17  
  4954.127    8.223658e-17   4.240093e-18   3.481561e-17  
  4955.357    7.800633e-17   4.145643e-18   3.283841e-17  
  4956.587    7.726087e-17   4.105945e-18   3.104758e-17  
  4957.818    8.176529e-17   4.177266e-18   3.121906e-17  
  4959.048    8.353037e-17   4.204767e-18   3.127963e-17  
  4960.279    8.888215e-17   4.301378e-18   3.240248e-17  
  4961.509    9.095939e-17   4.326061e-18   3.202417e-17  
  4962.740    9.220587e-17   4.355165e-18   3.275577e-17  
  4963.970    9.813123e-17   4.448954e-18   3.335135e-17  
  4965.201    9.767533e-17   4.450225e-18   3.387897e-17  
  4966.431    9.308806e-17   4.373068e-18   3.309634e-17  
  4967.661    8.213276e-17   4.213201e-18   3.317553e-17  
  4968.892    8.395345e-17   4.242705e-18   3.332345e-17  
  4970.122    8.473666e-17   4.254495e-18   3.332957e-17  
  4971.353    8.285766e-17   4.242159e-18   3.434306e-17  
  4972.583    7.813549e-17   4.179730e-18   3.488084e-17  
  4973.814    8.666311e-17   4.286439e-18   3.354250e-17  
  4975.044    8.423118e-17   4.252016e-18   3.363858e-17  
  4976.274    7.968234e-17   4.175667e-18   3.310293e-17  
  4977.505    8.158082e-17   4.205530e-18   3.317678e-17  
  4978.735    7.578108e-17   4.134780e-18   3.426491e-17  
  4979.966    8.315842e-17   4.215102e-18   3.225128e-17  
  4981.196    7.821840e-17   4.115242e-18   3.064673e-17  
  4982.427    7.830949e-17   4.117300e-18   3.068076e-17  
  4983.657    8.130879e-17   4.176745e-18   3.154907e-17  
  4984.888    7.938728e-17   4.161630e-18   3.243659e-17  
  4986.118    7.831887e-17   4.148853e-18   3.264899e-17  
  4987.348    8.277084e-17   4.217998e-18   3.276173e-17  
  4988.579    7.991254e-17   4.176873e-18   3.287457e-17  
  4989.809    7.817441e-17   4.175879e-18   3.448695e-17  
  4991.040    8.311649e-17   4.228684e-18   3.308825e-17  
  4992.270    7.867045e-17   4.173173e-18   3.381103e-17  
  4993.501    7.825120e-17   4.176328e-18   3.440852e-17  
  4994.731    7.847202e-17   4.153194e-18   3.270372e-17  
  4995.961    1.034220e-16   4.528589e-18   3.349778e-17  
  4997.192    1.185286e-16   4.727012e-18   3.292018e-17  
  4998.422    1.299967e-16   4.874395e-18   3.263698e-17  
  4999.653    1.284324e-16   4.839125e-18   3.150893e-17  
  5000.883    9.795383e-17   4.455195e-18   3.368711e-17  
  5002.114    8.784320e-17   4.305944e-18   3.345120e-17  
  5003.344    7.647040e-17   4.118854e-18   3.238036e-17  
  5004.575    7.172964e-17   4.058352e-18   3.317258e-17  
  5005.805    7.910398e-17   4.174148e-18   3.331603e-17  
  5007.035    7.715594e-17   4.151077e-18   3.372017e-17  
  5008.266    7.556054e-17   4.113711e-18   3.288615e-17  
  5009.496    7.455346e-17   4.094458e-18   3.263807e-17  
  5010.727    7.995090e-17   4.158533e-18   3.144150e-17  
  5011.957    7.505526e-17   4.105249e-18   3.280214e-17  
  5013.188    7.099437e-17   3.998521e-18   3.009807e-17  
  5014.418    6.949796e-17   3.996157e-18   3.139245e-17  
  5015.648    7.369156e-17   4.069006e-18   3.181362e-17  
  5016.879    7.221716e-17   4.045121e-18   3.174537e-17  
  5018.109    6.959530e-17   3.997108e-18   3.131631e-17  
  5019.340    7.367142e-17   4.055262e-18   3.093625e-17  
  5020.570    6.484152e-17   3.917219e-18   3.105840e-17  
  5021.801    6.319422e-17   3.892501e-18   3.116530e-17  
  5023.031    7.070042e-17   4.018118e-18   3.148128e-17  
  5024.261    7.420230e-17   4.081699e-18   3.201507e-17  
  5025.492    8.142006e-17   4.186477e-18   3.163309e-17  
  5026.722    7.061975e-17   4.003355e-18   3.061287e-17  
  5027.953    7.047874e-17   4.029288e-18   3.233303e-17  
  5029.183    7.908857e-17   4.159876e-18   3.215394e-17  
  5030.414    6.926984e-17   3.999950e-18   3.167590e-17  
  5031.644    7.533986e-17   4.115743e-18   3.296842e-17  
  5032.875    7.499656e-17   4.085474e-18   3.138753e-17  
  5034.105    7.586270e-17   4.112167e-18   3.220948e-17  
  5035.335    8.037396e-17   4.183082e-18   3.232191e-17  
  5036.566    8.240322e-17   4.196107e-18   3.117471e-17  
  5037.796    6.895200e-17   4.000287e-18   3.193210e-17  
  5039.027    6.812610e-17   3.980718e-18   3.152634e-17  
  5040.257    7.670737e-17   4.096856e-18   3.036549e-17  
  5041.488    7.273752e-17   4.032250e-18   3.018820e-17  
  5042.718    7.771031e-17   4.116274e-18   3.058936e-17  
  5043.948    1.134951e-16   4.643457e-18   3.118009e-17  
  5045.179    1.755879e-16   5.444942e-18   3.276321e-17  
  5046.409    2.372599e-16   6.137109e-18   3.421807e-17  
  5047.640    2.572830e-16   6.308899e-18   3.111791e-17  
  5048.870    1.860803e-16   5.544732e-18   3.091591e-17  
  5050.101    1.241634e-16   4.786740e-18   3.109655e-17  
  5051.331    8.588966e-17   4.252768e-18   3.131491e-17  
  5052.562    8.136892e-17   4.188876e-18   3.156832e-17  
  5053.792    8.631483e-17   4.253786e-18   3.094971e-17  
  5055.022    8.125696e-17   4.214185e-18   3.328629e-17  
  5056.253    9.427948e-17   4.388135e-18   3.208001e-17  
  5057.483    9.626284e-17   4.402323e-18   3.109932e-17  
  5058.714    1.081271e-16   4.586551e-18   3.223806e-17  
  5059.944    9.943217e-17   4.462227e-18   3.206797e-17  
  5061.175    9.019468e-17   4.344252e-18   3.308349e-17  
  5062.405    8.565518e-17   4.269469e-18   3.255858e-17  
  5063.635    8.158894e-17   4.198914e-18   3.193141e-17  
  5064.866    8.443223e-17   4.228796e-18   3.109152e-17  
  5066.096    8.088316e-17   4.177451e-18   3.123216e-17  
  5067.327    7.647369e-17   4.100126e-18   3.061453e-17  
  5068.557    7.955899e-17   4.160478e-18   3.142745e-17  
  5069.788    8.428606e-17   4.241239e-18   3.202278e-17  
  5071.018    8.157624e-17   4.216550e-18   3.305432e-17  
  5072.249    7.792114e-17   4.125224e-18   3.077615e-17  
  5073.479    8.423846e-17   4.222941e-18   3.087760e-17  
  5074.709    8.077935e-17   4.179720e-18   3.145819e-17  
  5075.940    7.912855e-17   4.151824e-18   3.128372e-17  
  5077.170    7.805223e-17   4.146388e-18   3.198377e-17  
  5078.401    7.646382e-17   4.115072e-18   3.154824e-17  
  5079.631    7.725481e-17   4.142728e-18   3.252788e-17  
  5080.862    7.495414e-17   4.070814e-18   3.024662e-17  
  5082.092    7.668847e-17   4.117212e-18   3.146953e-17  
  5083.322    8.016378e-17   4.149180e-18   3.011840e-17  
  5084.553    7.455776e-17   4.088529e-18   3.174494e-17  
  5085.783    7.878932e-17   4.156326e-18   3.191449e-17  
  5087.014    6.896408e-17   4.011365e-18   3.240536e-17  
  5088.244    7.377632e-17   4.086088e-18   3.236466e-17  
  5089.475    8.191462e-17   4.204960e-18   3.200506e-17  
  5090.705    7.299032e-17   4.081360e-18   3.284471e-17  
  5091.935    7.446821e-17   4.108946e-18   3.314459e-17  
  5093.166    7.436895e-17   4.107193e-18   3.313882e-17  
  5094.396    7.201444e-17   4.059416e-18   3.244844e-17  
  5095.627    7.521323e-17   4.106658e-18   3.230216e-17  
  5096.857    8.458477e-17   4.230405e-18   3.110369e-17  
  5098.088    7.797358e-17   4.142780e-18   3.192113e-17  
  5099.318    7.152652e-17   4.023149e-18   3.071774e-17  
  5100.549    7.444447e-17   4.069376e-18   3.075818e-17  
  5101.779    7.079551e-17   4.039395e-18   3.245320e-17  
  5103.009    7.581348e-17   4.119241e-18   3.257844e-17  
  5104.240    7.451970e-17   4.089302e-18   3.196715e-17  
  5105.470    6.701861e-17   3.981868e-18   3.262858e-17  
  5106.701    6.889995e-17   4.006611e-18   3.232843e-17  
  5107.931    6.997385e-17   3.999800e-18   3.088271e-17  
  5109.162    7.210177e-17   4.034756e-18   3.098229e-17  
  5110.392    7.025362e-17   4.023662e-18   3.210894e-17  
  5111.622    7.762913e-17   4.141632e-18   3.234107e-17  
  5112.853    7.239365e-17   4.055046e-18   3.200762e-17  
  5114.083    6.879938e-17   4.020875e-18   3.340303e-17  
  5115.314    7.380543e-17   4.088962e-18   3.279058e-17  
  5116.544    7.074704e-17   4.028538e-18   3.202182e-17  
  5117.775    5.976332e-17   3.878129e-18   3.359550e-17  
  5119.005    7.052255e-17   4.047308e-18   3.344346e-17  
  5120.236    6.678445e-17   3.977178e-18   3.278113e-17  
  5121.466    6.168573e-17   3.866408e-18   3.109276e-17  
  5122.696    6.469092e-17   3.940100e-18   3.260724e-17  
  5123.927    7.397593e-17   4.072647e-18   3.175799e-17  
  5125.157    7.011718e-17   4.002976e-18   3.121446e-17  
  5126.388    7.264596e-17   4.040744e-18   3.111371e-17  
  5127.618    7.369684e-17   4.058627e-18   3.123037e-17  
  5128.849    6.801965e-17   3.974753e-18   3.159885e-17  
  5130.079    7.185302e-17   4.038418e-18   3.181879e-17  
  5131.309    6.157266e-17   3.882325e-18   3.233800e-17  
  5132.540    7.681255e-17   4.125259e-18   3.250176e-17  
  5133.770    6.789857e-17   4.024353e-18   3.487379e-17  
  5135.001    7.163230e-17   4.080859e-18   3.479532e-17  
  5136.231    7.718190e-17   4.153810e-18   3.405170e-17  
  5137.462    6.378583e-17   3.925188e-18   3.289859e-17  
  5138.692    7.447047e-17   4.117152e-18   3.441919e-17  
  5139.923    7.245006e-17   4.072656e-18   3.361202e-17  
  5141.153    7.172309e-17   4.052410e-18   3.308593e-17  
  5142.383    7.322998e-17   4.087190e-18   3.383330e-17  
  5143.614    6.974928e-17   4.023192e-18   3.325454e-17  
  5144.844    7.599726e-17   4.101929e-18   3.214320e-17  
  5146.075    6.756622e-17   3.992071e-18   3.352364e-17  
  5147.305    7.406979e-17   4.078867e-18   3.263495e-17  
  5148.536    6.755254e-17   3.991261e-18   3.355705e-17  
  5149.766    7.363515e-17   4.072459e-18   3.272830e-17  
  5150.996    7.541000e-17   4.088575e-18   3.205450e-17  
  5152.227    7.155382e-17   4.033746e-18   3.240614e-17  
  5153.457    7.042248e-17   4.037570e-18   3.378153e-17  
  5154.688    7.043580e-17   4.045589e-18   3.430724e-17  
  5155.918    6.944472e-17   4.024639e-18   3.400483e-17  
  5157.149    7.380047e-17   4.069752e-18   3.262965e-17  
  5158.379    6.820907e-17   4.028611e-18   3.553146e-17  
  5159.609    6.936303e-17   4.035992e-18   3.490990e-17  
  5160.840    6.875185e-17   4.002558e-18   3.346886e-17  
  5162.070    7.710517e-17   4.115772e-18   3.249415e-17  
  5163.301    6.728904e-17   3.932834e-18   3.069558e-17  
  5164.531    6.687037e-17   3.938018e-18   3.145789e-17  
  5165.762    6.063118e-17   3.839228e-18   3.162021e-17  
  5166.992    6.558134e-17   3.890412e-18   2.990963e-17  
  5168.223    6.954689e-17   3.958667e-18   3.024193e-17  
  5169.453    7.430501e-17   4.032976e-18   3.025717e-17  
  5170.683    6.586590e-17   3.891022e-18   2.979267e-17  
  5171.914    6.746891e-17   3.909881e-18   2.941605e-17  
  5173.144    7.826641e-17   4.053516e-18   2.782671e-17  
  5174.375    6.789531e-17   3.944762e-18   3.120979e-17  
  5175.605    6.033280e-17   3.849332e-18   3.283666e-17  
  5176.836    7.200869e-17   4.010732e-18   3.136927e-17  
  5178.066    7.281365e-17   4.044957e-18   3.277073e-17  
  5179.296    6.800831e-17   3.967131e-18   3.264853e-17  
  5180.527    6.627910e-17   3.916273e-18   3.126172e-17  
  5181.757    6.786769e-17   3.928498e-18   3.050660e-17  
  5182.988    6.602585e-17   3.892171e-18   3.013452e-17  
  5184.218    6.621874e-17   3.860455e-18   2.808037e-17  
  5185.449    7.555972e-17   4.048456e-18   3.060159e-17  
  5186.679    7.334062e-17   4.052576e-18   3.306486e-17  
  5187.910    7.273767e-17   4.065593e-18   3.452016e-17  
  5189.140    6.594012e-17   3.987563e-18   3.628679e-17  
  5190.370    6.154621e-17   3.891951e-18   3.474080e-17  
  5191.601    6.743593e-17   3.990715e-18   3.512088e-17  
  5192.831    6.572710e-17   3.915260e-18   3.218315e-17  
  5194.062    7.316099e-17   4.046064e-18   3.311415e-17  
  5195.292    7.415206e-17   4.070599e-18   3.375032e-17  
  5196.523    7.649257e-17   4.107018e-18   3.384450e-17  
  5197.753    7.649009e-17   4.115107e-18   3.441449e-17  
  5198.983    6.747179e-17   4.023557e-18   3.741778e-17  
  5200.214    7.676358e-17   4.145972e-18   3.623527e-17  
  5201.444    8.249449e-17   4.243280e-18   3.708502e-17  
  5202.675    7.467239e-17   4.144026e-18   3.824059e-17  
  5203.905    7.727592e-17   4.147641e-18   3.599286e-17  
  5205.136    7.711906e-17   4.115813e-18   3.413918e-17  
  5206.366    7.302624e-17   4.031519e-18   3.279884e-17  
  5207.597    7.156919e-17   4.009489e-18   3.287620e-17  
  5208.827    8.135575e-17   4.159173e-18   3.296894e-17  
  5210.057    8.640916e-17   4.242614e-18   3.358826e-17  
  5211.288    8.606433e-17   4.256530e-18   3.489806e-17  
  5212.518    8.602193e-17   4.221320e-18   3.265230e-17  
  5213.749    8.005317e-17   4.137123e-18   3.299323e-17  
  5214.979    7.369535e-17   4.050193e-18   3.364657e-17  
  5216.210    8.061217e-17   4.156286e-18   3.378653e-17  
  5217.440    8.480451e-17   4.193659e-18   3.220175e-17  
  5218.670    7.328982e-17   4.028382e-18   3.279068e-17  
  5219.901    7.290992e-17   4.033850e-18   3.354777e-17  
  5221.131    6.863068e-17   3.979710e-18   3.434749e-17  
  5222.362    6.846000e-17   4.009593e-18   3.642718e-17  
  5223.592    7.420665e-17   4.111449e-18   3.737193e-17  
  5224.823    6.810301e-17   4.002657e-18   3.641859e-17  
  5226.053    6.819643e-17   3.954524e-18   3.336013e-17  
  5227.283    6.741905e-17   3.908809e-18   3.133050e-17  
  5228.514    8.197609e-17   4.128871e-18   3.110904e-17  
  5229.744    7.696093e-17   4.047148e-18   3.077414e-17  
  5230.975    7.404248e-17   4.023474e-18   3.214734e-17  
  5232.205    8.027130e-17   4.143726e-18   3.384836e-17  
  5233.436    6.975330e-17   3.967355e-18   3.286310e-17  
  5234.666    6.662847e-17   3.913292e-18   3.258402e-17  
  5235.897    7.798435e-17   4.074093e-18   3.167959e-17  
  5237.127    7.198196e-17   4.035005e-18   3.505508e-17  
  5238.357    7.723517e-17   4.147483e-18   3.722346e-17  
  5239.588    7.380995e-17   4.116237e-18   3.855424e-17  
  5240.818    7.828431e-17   4.138079e-18   3.565445e-17  
  5242.049    7.496695e-17   4.090982e-18   3.585847e-17  
  5243.279    6.696064e-17   3.933151e-18   3.369654e-17  
  5244.510    6.796947e-17   3.935635e-18   3.289537e-17  
  5245.740    7.267110e-17   4.004973e-18   3.268730e-17  
  5246.970    6.927778e-17   3.945421e-18   3.228019e-17  
  5248.201    7.519519e-17   4.050075e-18   3.314525e-17  
  5249.431    6.381735e-17   3.883265e-18   3.379836e-17  
  5250.662    7.629666e-17   4.052972e-18   3.230078e-17  
  5251.892    6.937610e-17   3.960775e-18   3.321971e-17  
  5253.123    7.061922e-17   3.981308e-18   3.331156e-17  
  5254.353    6.958965e-17   3.984712e-18   3.454045e-17  
  5255.584    7.554577e-17   4.094528e-18   3.575993e-17  
  5256.814    7.454349e-17   4.103526e-18   3.732879e-17  
  5258.044    6.717420e-17   3.976964e-18   3.643767e-17  
  5259.275    6.106074e-17   3.857974e-18   3.503653e-17  
  5260.505    6.577704e-17   3.905820e-18   3.338903e-17  
  5261.736    6.870451e-17   3.920806e-18   3.147483e-17  
  5262.966    7.615890e-17   4.020319e-18   3.046775e-17  
  5264.197    6.672302e-17   3.881436e-18   3.098909e-17  
  5265.427    7.259007e-17   3.964295e-18   3.041741e-17  
  5266.657    6.585984e-17   3.845689e-18   2.965517e-17  
  5267.888    6.521113e-17   3.834320e-18   2.959844e-17  
  5269.118    6.717312e-17   3.903144e-18   3.189410e-17  
  5270.349    7.579675e-17   4.020164e-18   3.082467e-17  
  5271.579    7.187531e-17   3.961185e-18   3.092172e-17  
  5272.810    7.058225e-17   3.955665e-18   3.183151e-17  
  5274.040    7.169811e-17   3.970558e-18   3.167386e-17  
  5275.271    7.317401e-17   4.034059e-18   3.424515e-17  
  5276.501    7.844938e-17   4.120097e-18   3.464419e-17  
  5277.731    7.857313e-17   4.131156e-18   3.523594e-17  
  5278.962    7.394763e-17   4.034640e-18   3.350563e-17  
  5280.192    7.501263e-17   4.036824e-18   3.259829e-17  
  5281.423    7.550093e-17   4.019441e-18   3.100671e-17  
  5282.653    6.778161e-17   3.916795e-18   3.207497e-17  
  5283.884    6.658176e-17   3.899630e-18   3.217005e-17  
  5285.114    6.696125e-17   3.892009e-18   3.131755e-17  
  5286.344    7.324137e-17   3.992632e-18   3.145057e-17  
  5287.575    6.843629e-17   3.941066e-18   3.288002e-17  
  5288.805    6.458736e-17   3.873593e-18   3.244732e-17  
  5290.036    6.510932e-17   3.905379e-18   3.386935e-17  
  5291.266    6.715720e-17   3.914317e-18   3.240680e-17  
  5292.497    7.031032e-17   3.982764e-18   3.357805e-17  
  5293.727    6.790852e-17   3.932380e-18   3.274666e-17  
  5294.957    6.752132e-17   3.935629e-18   3.329946e-17  
  5296.188    7.109890e-17   3.976863e-18   3.236320e-17  
  5297.418    7.184714e-17   4.004863e-18   3.336734e-17  
  5298.649    7.494742e-17   4.063074e-18   3.401959e-17  
  5299.879    7.383275e-17   4.057898e-18   3.474089e-17  
  5301.110    7.737048e-17   4.096967e-18   3.377365e-17  
  5302.340    7.000343e-17   3.990649e-18   3.413792e-17  
  5303.571    6.929511e-17   3.954187e-18   3.251226e-17  
  5304.801    6.884294e-17   3.966346e-18   3.367391e-17  
  5306.031    6.687553e-17   3.937808e-18   3.377636e-17  
  5307.262    7.464958e-17   4.045771e-18   3.295160e-17  
  5308.492    7.505614e-17   4.066450e-18   3.383382e-17  
  5309.723    7.074564e-17   3.973734e-18   3.212589e-17  
  5310.953    6.465188e-17   3.915343e-18   3.439273e-17  
  5312.184    6.977393e-17   3.986153e-18   3.376100e-17  
  5313.414    6.926155e-17   3.991445e-18   3.454533e-17  
  5314.644    6.791681e-17   3.961552e-18   3.394089e-17  
  5315.875    7.191167e-17   4.025884e-18   3.403895e-17  
  5317.105    7.607141e-17   4.061674e-18   3.221213e-17  
  5318.336    7.553164e-17   4.053659e-18   3.217477e-17  
  5319.566    7.692419e-17   4.084980e-18   3.276527e-17  
  5320.797    7.800373e-17   4.111544e-18   3.336607e-17  
  5322.027    7.504809e-17   4.069552e-18   3.349403e-17  
  5323.258    7.081299e-17   4.004538e-18   3.344703e-17  
  5324.488    6.804638e-17   3.956105e-18   3.306464e-17  
  5325.718    6.938857e-17   3.986374e-18   3.358295e-17  
  5326.949    7.498069e-17   4.048654e-18   3.199724e-17  
  5328.179    7.173979e-17   4.004488e-18   3.230878e-17  
  5329.410    6.883949e-17   3.956569e-18   3.208799e-17  
  5330.640    6.522529e-17   3.906987e-18   3.249825e-17  
  5331.871    6.838563e-17   3.985935e-18   3.422842e-17  
  5333.101    6.805756e-17   3.984745e-18   3.441000e-17  
  5334.331    7.119389e-17   4.024502e-18   3.377735e-17  
  5335.562    6.365633e-17   3.921286e-18   3.464952e-17  
  5336.792    7.217991e-17   4.044441e-18   3.393814e-17  
  5338.023    6.942844e-17   3.992651e-18   3.330308e-17  
  5339.253    6.299092e-17   3.866701e-18   3.178992e-17  
  5340.484    6.123924e-17   3.839719e-18   3.181014e-17  
  5341.714    6.960096e-17   3.989799e-18   3.275006e-17  
  5342.945    6.639876e-17   3.940627e-18   3.276277e-17  
  5344.175    6.666469e-17   3.939192e-18   3.234572e-17  
  5345.405    7.224939e-17   4.051106e-18   3.378793e-17  
  5346.636    6.977128e-17   3.999823e-18   3.291859e-17  
  5347.866    6.946244e-17   3.999045e-18   3.309673e-17  
  5349.097    6.774056e-17   3.978957e-18   3.345458e-17  
  5350.327    7.092809e-17   4.020439e-18   3.285060e-17  
  5351.558    6.419905e-17   3.935185e-18   3.406648e-17  
  5352.788    6.070019e-17   3.897316e-18   3.509949e-17  
  5354.018    6.912573e-17   4.008488e-18   3.363094e-17  
  5355.249    7.661277e-17   4.137168e-18   3.437767e-17  
  5356.479    7.665277e-17   4.123399e-18   3.337701e-17  
  5357.710    7.462548e-17   4.102521e-18   3.394021e-17  
  5358.940    8.461210e-17   4.223679e-18   3.193281e-17  
  5360.171    7.907456e-17   4.173280e-18   3.396760e-17  
  5361.401    8.285925e-17   4.252113e-18   3.532545e-17  
  5362.631    7.271785e-17   4.066245e-18   3.318120e-17  
  5363.862    6.669501e-17   3.951647e-18   3.187747e-17  
  5365.092    7.214409e-17   4.064399e-18   3.346061e-17  
  5366.323    6.730757e-17   3.988346e-18   3.336920e-17  
  5367.553    7.118618e-17   4.034896e-18   3.238936e-17  
  5368.784    7.165934e-17   4.036449e-18   3.194372e-17  
  5370.014    6.649788e-17   3.965489e-18   3.252053e-17  
  5371.245    6.504742e-17   3.932207e-18   3.183363e-17  
  5372.475    7.120649e-17   4.032367e-18   3.188836e-17  
  5373.705    7.474186e-17   4.101876e-18   3.270677e-17  
  5374.936    6.604958e-17   3.960745e-18   3.235385e-17  
  5376.166    6.195563e-17   3.905945e-18   3.295499e-17  
  5377.397    7.149121e-17   4.052721e-18   3.255029e-17  
  5378.627    6.904132e-17   4.020024e-18   3.283260e-17  
  5379.858    7.211323e-17   4.064869e-18   3.253913e-17  
  5381.088    7.264013e-17   4.082689e-18   3.305703e-17  
  5382.318    6.970925e-17   4.018051e-18   3.182447e-17  
  5383.549    6.624251e-17   3.972216e-18   3.232150e-17  
  5384.779    6.555114e-17   3.990964e-18   3.405955e-17  
  5386.010    6.444310e-17   3.974894e-18   3.408454e-17  
  5387.240    6.786786e-17   4.021614e-18   3.352705e-17  
  5388.471    6.773449e-17   3.998691e-18   3.217896e-17  
  5389.701    6.486575e-17   3.938424e-18   3.124951e-17  
  5390.932    6.886399e-17   4.045550e-18   3.380349e-17  
  5392.162    6.518188e-17   3.968604e-18   3.261629e-17  
  5393.392    6.476319e-17   3.955197e-18   3.214380e-17  
  5394.623    7.125985e-17   4.065639e-18   3.248989e-17  
  5395.853    7.462826e-17   4.107961e-18   3.176926e-17  
  5397.084    6.607109e-17   3.975312e-18   3.187499e-17  
  5398.314    7.285270e-17   4.065290e-18   3.070219e-17  
  5399.545    7.064743e-17   4.046207e-18   3.160349e-17  
  5400.775    6.803097e-17   4.044925e-18   3.400326e-17  
  5402.005    7.258007e-17   4.092576e-18   3.244983e-17  
  5403.236    6.994984e-17   4.049918e-18   3.230795e-17  
  5404.466    7.078168e-17   4.054143e-18   3.169258e-17  
  5405.697    7.257672e-17   4.073318e-18   3.106124e-17  
  5406.927    7.426939e-17   4.119642e-18   3.222476e-17  
  5408.158    7.380707e-17   4.110550e-18   3.204391e-17  
  5409.388    6.866076e-17   4.048180e-18   3.314027e-17  
  5410.619    6.703454e-17   4.011652e-18   3.243618e-17  
  5411.849    7.030730e-17   4.086325e-18   3.376533e-17  
  5413.079    6.768315e-17   4.005284e-18   3.130450e-17  
  5414.310    6.532347e-17   4.010217e-18   3.384515e-17  
  5415.540    6.799060e-17   4.033385e-18   3.260193e-17  
  5416.771    5.941501e-17   3.908943e-18   3.343425e-17  
  5418.001    6.609073e-17   4.026180e-18   3.390761e-17  
  5419.232    6.680006e-17   4.031102e-18   3.346581e-17  
  5420.462    6.444559e-17   4.010581e-18   3.446329e-17  
  5421.692    6.983078e-17   4.060738e-18   3.222496e-17  
  5422.923    7.332760e-17   4.120689e-18   3.247019e-17  
  5424.153    6.752851e-17   4.036545e-18   3.289527e-17  
  5425.384    7.485536e-17   4.132811e-18   3.164132e-17  
  5426.614    7.218636e-17   4.120530e-18   3.343098e-17  
  5427.845    7.233324e-17   4.136815e-18   3.425628e-17  
  5429.075    7.133063e-17   4.084687e-18   3.196246e-17  
  5430.305    6.815566e-17   4.043640e-18   3.250129e-17  
  5431.536    6.799758e-17   4.047538e-18   3.285327e-17  
  5432.766    6.678473e-17   4.044819e-18   3.382996e-17  
  5433.997    6.870075e-17   4.046346e-18   3.201931e-17  
  5435.227    6.961085e-17   4.061230e-18   3.200362e-17  
  5436.458    6.372397e-17   3.973960e-18   3.242852e-17  
  5437.688    5.913471e-17   3.923869e-18   3.389021e-17  
  5438.919    6.502342e-17   4.027538e-18   3.431693e-17  
  5440.149    7.284278e-17   4.146747e-18   3.398892e-17  
  5441.379    5.976908e-17   3.959894e-18   3.530964e-17  
  5442.610    5.796563e-17   3.894855e-18   3.319856e-17  
  5443.840    6.686882e-17   4.042806e-18   3.331451e-17  
  5445.071    6.206321e-17   3.938874e-18   3.173613e-17  
  5446.301    6.774285e-17   4.068160e-18   3.394294e-17  
  5447.532    6.647522e-17   4.016116e-18   3.198895e-17  
  5448.762    6.174387e-17   3.943378e-18   3.222338e-17  
  5449.992    6.673716e-17   4.045119e-18   3.342545e-17  
  5451.223    6.147261e-17   3.961272e-18   3.348768e-17  
  5452.453    6.558401e-17   4.037066e-18   3.399705e-17  
  5453.684    6.420110e-17   4.008245e-18   3.357360e-17  
  5454.914    6.253242e-17   3.981583e-18   3.357005e-17  
  5456.145    6.680302e-17   4.046768e-18   3.329852e-17  
  5457.375    6.092050e-17   3.943423e-18   3.280853e-17  
  5458.606    6.459630e-17   4.012603e-18   3.331518e-17  
  5459.836    6.573785e-17   4.067253e-18   3.547221e-17  
  5461.066    7.114022e-17   4.139394e-18   3.460229e-17  
  5462.297    7.086076e-17   4.114106e-18   3.327048e-17  
  5463.527    6.691076e-17   4.061074e-18   3.383130e-17  
  5464.758    6.853601e-17   4.082321e-18   3.349744e-17  
  5465.988    6.255534e-17   3.993998e-18   3.394256e-17  
  5467.219    6.476269e-17   4.025336e-18   3.362208e-17  
  5468.449    6.945771e-17   4.090664e-18   3.295772e-17  
  5469.679    6.919373e-17   4.098224e-18   3.362037e-17  
  5470.910    6.287422e-17   4.003040e-18   3.395982e-17  
  5472.140    6.524093e-17   4.014690e-18   3.228972e-17  
  5473.371    5.986148e-17   3.946915e-18   3.343954e-17  
  5474.601    6.439641e-17   4.044689e-18   3.477882e-17  
  5475.832    7.048008e-17   4.103763e-18   3.236323e-17  
  5477.062    5.852205e-17   3.912803e-18   3.252893e-17  
  5478.293    6.020095e-17   3.983712e-18   3.497944e-17  
  5479.523    6.475857e-17   4.036976e-18   3.362768e-17  
  5480.753    6.703916e-17   4.059348e-18   3.265512e-17  
  5481.984    6.267473e-17   4.009740e-18   3.382857e-17  
  5483.214    5.381656e-17   3.888146e-18   3.522010e-17  
  5484.445    6.252772e-17   4.005894e-18   3.351651e-17  
  5485.675    6.005352e-17   3.982147e-18   3.439660e-17  
  5486.906    5.672362e-17   3.921706e-18   3.397262e-17  
  5488.136    6.223343e-17   3.958569e-18   3.061742e-17  
  5489.366    6.065779e-17   3.981395e-18   3.334467e-17  
  5490.597    6.397287e-17   4.034941e-18   3.312494e-17  
  5491.827    6.317436e-17   4.029299e-18   3.339540e-17  
  5493.058    6.372698e-17   4.058025e-18   3.438573e-17  
  5494.288    6.170131e-17   4.000399e-18   3.274972e-17  
  5495.519    6.071052e-17   3.992562e-18   3.305238e-17  
  5496.749    6.313289e-17   4.041639e-18   3.336906e-17  
  5497.979    6.193865e-17   4.024925e-18   3.331460e-17  
  5499.210    6.126002e-17   4.027527e-18   3.388597e-17  
  5501.588    8.721027e-17   1.144010e-17   1.648631e-17  
  5502.775    6.102110e-17   1.052727e-17   1.410937e-17  
  5503.961    6.435278e-17   1.068004e-17   1.949045e-17  
  5505.148    8.604133e-17   1.103448e-17   1.436291e-17  
  5506.334    1.659941e-17   9.019789e-18   1.942470e-17  
  5507.521    4.866287e-17   9.532803e-18   6.903387e-18  
  5508.707    7.736874e-17   1.078115e-17   2.472368e-17  
  5509.894    6.377663e-17   1.012171e-17   1.814984e-17  
  5511.080    6.852934e-17   9.996083e-18   1.255890e-17  
  5512.267    6.710638e-17   9.951119e-18   1.574340e-17  
  5513.453    6.652715e-17   9.975435e-18   2.053283e-17  
  5514.640    5.043088e-17   9.319553e-18   1.692820e-17  
  5515.826    8.224728e-17   1.000202e-17   1.300085e-17  
  5517.013    7.258053e-17   9.718695e-18   1.559768e-17  
  5518.199    8.950624e-17   1.013239e-17   1.774709e-17  
  5519.386    4.276237e-17   8.856495e-18   2.113966e-17  
  5520.572    5.465129e-17   8.948046e-18   1.566484e-17  
  5521.759    5.555230e-17   8.994420e-18   1.944685e-17  
  5522.945    5.432376e-17   8.685311e-18   1.301468e-17  
  5524.132    6.220284e-17   8.825140e-18   1.316330e-17  
  5525.318    5.442715e-17   8.563607e-18   1.463124e-17  
  5526.505    6.639175e-17   8.679983e-18   1.000003e-17  
  5527.691    4.762687e-17   8.287825e-18   1.755192e-17  
  5528.878    5.101446e-17   8.336465e-18   1.878342e-17  
  5530.064    5.533447e-17   8.219467e-18   1.334619e-17  
  5531.251    8.266206e-17   8.791161e-18   1.042388e-17  
  5532.437    6.223998e-17   8.561539e-18   2.478103e-17  
  5533.624    6.346935e-17   8.370206e-18   1.947226e-17  
  5534.810    7.487857e-17   8.535611e-18   1.753932e-17  
  5535.997    6.507322e-17   8.242868e-18   1.903408e-17  
  5537.183    6.658273e-17   8.260004e-18   2.112229e-17  
  5538.370    7.406596e-17   8.312389e-18   1.877802e-17  
  5539.556    7.884055e-17   8.395366e-18   2.035723e-17  
  5540.743    6.947415e-17   8.158137e-18   2.316904e-17  
  5541.929    5.260210e-17   7.560791e-18   1.989635e-17  
  5543.116    7.254316e-17   7.997995e-18   1.971993e-17  
  5544.302    5.384354e-17   7.477072e-18   2.086900e-17  
  5545.489    5.514443e-17   7.444969e-18   2.102573e-17  
  5546.675    5.067204e-17   7.255189e-18   2.092106e-17  
  5547.862    6.422039e-17   7.499244e-18   1.951585e-17  
  5549.048    6.950816e-17   7.539392e-18   1.860186e-17  
  5550.235    5.114367e-17   7.187477e-18   2.552280e-17  
  5551.421    4.227928e-17   6.856923e-18   2.428756e-17  
  5552.608    5.562381e-17   6.911313e-18   1.569173e-17  
  5553.794    5.326508e-17   6.891239e-18   1.964611e-17  
  5554.981    5.309002e-17   6.713291e-18   1.550762e-17  
  5556.167    5.880932e-17   6.931505e-18   2.064291e-17  
  5557.354    8.265018e-17   7.344091e-18   1.663381e-17  
  5558.540    6.445141e-17   6.950200e-18   2.079919e-17  
  5559.727    4.939878e-17   6.573010e-18   2.304264e-17  
  5560.913    5.020065e-17   6.434347e-18   1.921963e-17  
  5562.100    5.630651e-17   6.593616e-18   2.171904e-17  
  5563.286    6.504206e-17   6.753596e-18   2.200183e-17  
  5564.473    6.687079e-17   6.787155e-18   2.402266e-17  
  5565.659    7.318728e-17   6.808917e-18   2.121921e-17  
  5566.846    6.225630e-17   6.555515e-18   2.365435e-17  
  5568.032    6.320317e-17   6.462840e-18   2.120950e-17  
  5569.219    7.390443e-17   7.080215e-18   4.006667e-17  
  5570.405    6.433026e-17   8.523218e-18   1.256477e-16  
  5571.592    6.555072e-17   1.045891e-17   2.496443e-16  
  5572.778    4.744389e-17   1.143226e-17   3.437787e-16  
  5573.965    6.127140e-17   1.187437e-17   3.712520e-16  
  5575.151    5.144108e-17   1.173283e-17   3.758179e-16  
  5576.338    5.167572e-17   1.107591e-17   3.298628e-16  
  5577.524    6.661422e-17   9.600359e-18   2.137092e-16  
  5578.711    8.017250e-17   7.877326e-18   9.772662e-17  
  5579.897    5.082355e-17   6.299804e-18   4.892836e-17  
  5581.084    6.447124e-17   6.136227e-18   3.046528e-17  
  5582.270    5.866126e-17   5.753464e-18   2.150201e-17  
  5583.457    5.782224e-17   5.838246e-18   2.797485e-17  
  5584.643    5.642944e-17   5.726141e-18   2.645987e-17  
  5585.830    6.346951e-17   5.807986e-18   2.518549e-17  
  5587.016    4.827706e-17   5.418428e-18   2.508244e-17  
  5588.203    5.079524e-17   5.352662e-18   2.167881e-17  
  5589.389    6.609706e-17   5.663192e-18   2.211837e-17  
  5590.576    6.951337e-17   5.704237e-18   2.261386e-17  
  5591.762    5.727563e-17   5.394969e-18   2.259906e-17  
  5592.949    6.376392e-17   5.451565e-18   2.061738e-17  
  5594.135    5.066887e-17   5.163750e-18   2.255420e-17  
  5595.322    5.137273e-17   5.143726e-18   2.271333e-17  
  5596.508    5.907473e-17   5.230409e-18   2.072771e-17  
  5597.695    6.717691e-17   5.387486e-18   2.174197e-17  
  5598.881    6.345911e-17   5.331878e-18   2.460774e-17  
  5600.068    5.140124e-17   5.084344e-18   2.683902e-17  
  5601.254    6.238831e-17   5.226561e-18   2.432143e-17  
  5602.441    5.026734e-17   4.956752e-18   2.554842e-17  
  5603.627    5.953266e-17   5.169333e-18   2.791040e-17  
  5604.814    5.217731e-17   4.912147e-18   2.490010e-17  
  5606.000    6.265890e-17   5.081781e-18   2.414842e-17  
  5607.187    5.949953e-17   4.978390e-18   2.402966e-17  
  5608.373    6.950888e-17   5.145607e-18   2.393341e-17  
  5609.560    6.032110e-17   4.908233e-18   2.316428e-17  
  5610.746    7.535474e-17   5.158631e-18   2.232097e-17  
  5611.933    6.586815e-17   4.968261e-18   2.385188e-17  
  5613.119    6.386252e-17   4.879361e-18   2.310025e-17  
  5614.306    5.852277e-17   4.765140e-18   2.437542e-17  
  5615.492    6.697825e-17   4.926739e-18   2.557285e-17  
  5616.679    5.545621e-17   4.631276e-18   2.398738e-17  
  5617.865    6.110983e-17   4.705266e-18   2.349694e-17  
  5619.052    6.783874e-17   4.831650e-18   2.471344e-17  
  5620.238    6.176566e-17   4.716898e-18   2.641904e-17  
  5621.425    5.805543e-17   4.619147e-18   2.667737e-17  
  5622.611    6.405652e-17   4.580701e-18   2.037269e-17  
  5623.798    5.590320e-17   4.475588e-18   2.458164e-17  
  5624.984    6.348854e-17   4.614681e-18   2.549247e-17  
  5626.171    5.156362e-17   4.268187e-18   2.151999e-17  
  5627.357    5.928621e-17   4.417183e-18   2.249821e-17  
  5628.544    6.393801e-17   4.474264e-18   2.216934e-17  
  5629.730    5.793401e-17   4.313461e-18   2.133619e-17  
  5630.917    7.403365e-17   4.559015e-18   1.946473e-17  
  5632.103    7.253791e-17   4.528823e-18   2.073491e-17  
  5633.290    6.371841e-17   4.371840e-18   2.252880e-17  
  5634.476    6.046139e-17   4.242184e-18   2.040256e-17  
  5635.663    5.489315e-17   4.179190e-18   2.390788e-17  
  5636.849    4.691647e-17   4.083824e-18   2.814785e-17  
  5638.036    4.239870e-17   3.877753e-18   2.373553e-17  
  5639.222    5.713076e-17   4.136880e-18   2.319963e-17  
  5640.000    6.097578e-17   4.189610e-18   2.335837e-17  
  5641.595    6.819903e-17   4.319323e-18   2.442588e-17  
  5642.782    5.757668e-17   4.098884e-18   2.434324e-17  
  5643.968    6.389185e-17   4.187920e-18   2.404266e-17  
  5645.155    6.148579e-17   4.142178e-18   2.514135e-17  
  5646.341    5.487648e-17   3.992890e-18   2.489518e-17  
  5647.528    6.724444e-17   4.128252e-18   2.112020e-17  
  5648.714    5.091390e-17   3.902378e-18   2.625558e-17  
  5649.901    6.408549e-17   4.071591e-18   2.343399e-17  
  5651.087    5.922047e-17   3.961647e-18   2.338910e-17  
  5652.274    6.890319e-17   4.094700e-18   2.226580e-17  
  5653.460    6.424464e-17   4.029833e-18   2.435091e-17  
  5654.647    6.119109e-17   3.912881e-18   2.204793e-17  
  5655.833    5.840588e-17   3.904282e-18   2.534254e-17  
  5657.020    5.791236e-17   3.818428e-18   2.223187e-17  
  5658.206    6.360294e-17   3.919512e-18   2.318089e-17  
  5659.393    6.318585e-17   3.867690e-18   2.176098e-17  
  5660.579    6.154201e-17   3.839602e-18   2.282541e-17  
  5661.766    6.648559e-17   3.975741e-18   2.666001e-17  
  5662.952    5.480656e-17   3.725807e-18   2.512482e-17  
  5664.139    5.423764e-17   3.712833e-18   2.591025e-17  
  5665.325    6.410128e-17   3.865252e-18   2.572862e-17  
  5666.512    6.216523e-17   3.828131e-18   2.648243e-17  
  5667.698    5.478780e-17   3.680953e-18   2.637749e-17  
  5668.885    5.341710e-17   3.652313e-18   2.703267e-17  
  5670.071    6.253960e-17   3.766075e-18   2.542459e-17  
  5671.258    6.613627e-17   3.799843e-18   2.479611e-17  
  5672.444    6.923514e-17   3.825153e-18   2.419468e-17  
  5673.631    6.546664e-17   3.729354e-18   2.320057e-17  
  5674.817    6.422609e-17   3.709899e-18   2.417749e-17  
  5676.004    7.298298e-17   3.835725e-18   2.398408e-17  
  5677.190    5.977391e-17   3.609542e-18   2.446978e-17  
  5678.377    5.491668e-17   3.536512e-18   2.588377e-17  
  5679.563    5.792590e-17   3.541849e-18   2.405403e-17  
  5680.750    5.858230e-17   3.519976e-18   2.296582e-17  
  5681.936    6.745176e-17   3.651956e-18   2.279426e-17  
  5683.123    6.125539e-17   3.565705e-18   2.457628e-17  
  5684.309    5.966904e-17   3.510074e-18   2.367612e-17  
  5685.496    6.290331e-17   3.577279e-18   2.523536e-17  
  5686.682    6.245685e-17   3.564849e-18   2.571688e-17  
  5687.869    5.366963e-17   3.379247e-18   2.425298e-17  
  5689.055    5.985996e-17   3.459950e-18   2.357923e-17  
  5690.242    5.972104e-17   3.504060e-18   2.705227e-17  
  5691.428    6.052052e-17   3.481702e-18   2.567723e-17  
  5692.615    5.678024e-17   3.467222e-18   2.918678e-17  
  5693.801    6.180605e-17   3.483468e-18   2.597634e-17  
  5694.988    6.504019e-17   3.481459e-18   2.341564e-17  
  5696.174    5.741082e-17   3.381416e-18   2.556332e-17  
  5697.361    6.201636e-17   3.410513e-18   2.347880e-17  
  5698.547    5.845913e-17   3.395344e-18   2.671012e-17  
  5699.734    5.282408e-17   3.272687e-18   2.559804e-17  
  5700.920    5.839502e-17   3.359464e-18   2.592848e-17  
  5702.107    6.545436e-17   3.439272e-18   2.456083e-17  
  5703.293    5.748221e-17   3.316445e-18   2.550066e-17  
  5704.480    5.907418e-17   3.318243e-18   2.467267e-17  
  5705.666    6.544067e-17   3.381913e-18   2.296989e-17  
  5706.853    6.054143e-17   3.322655e-18   2.472860e-17  
  5708.039    5.353492e-17   3.182163e-18   2.373483e-17  
  5709.226    5.739349e-17   3.259218e-18   2.512741e-17  
  5710.412    6.124323e-17   3.342840e-18   2.708764e-17  
  5711.599    6.577467e-17   3.372220e-18   2.510606e-17  
  5712.785    5.977039e-17   3.260514e-18   2.458792e-17  
  5713.972    5.740163e-17   3.223742e-18   2.520075e-17  
  5715.158    6.468363e-17   3.295112e-18   2.305563e-17  
  5716.345    5.159154e-17   3.124039e-18   2.590492e-17  
  5717.531    5.660850e-17   3.193882e-18   2.574156e-17  
  5718.718    5.450596e-17   3.175163e-18   2.716040e-17  
  5719.904    6.150085e-17   3.254536e-18   2.577707e-17  
  5721.091    5.367785e-17   3.106324e-18   2.477282e-17  
  5722.277    6.072917e-17   3.238071e-18   2.652373e-17  
  5723.464    5.448674e-17   3.098226e-18   2.443834e-17  
  5724.650    5.687930e-17   3.154839e-18   2.605022e-17  
  5725.837    5.650215e-17   3.095814e-18   2.324608e-17  
  5727.023    6.383289e-17   3.221057e-18   2.439444e-17  
  5728.210    6.994823e-17   3.314850e-18   2.501196e-17  
  5729.396    5.875616e-17   3.142442e-18   2.529728e-17  
  5730.583    6.124188e-17   3.165679e-18   2.479180e-17  
  5731.769    5.621137e-17   3.078145e-18   2.464084e-17  
  5732.956    5.622688e-17   3.076585e-18   2.495074e-17  
  5734.142    5.564473e-17   3.083783e-18   2.638498e-17  
  5735.329    5.590075e-17   3.060947e-18   2.511844e-17  
  5736.515    5.822425e-17   3.083045e-18   2.464263e-17  
  5737.702    5.601606e-17   3.047917e-18   2.498904e-17  
  5738.888    5.593942e-17   3.016485e-18   2.349027e-17  
  5740.075    6.335608e-17   3.132378e-18   2.399635e-17  
  5741.261    5.553945e-17   3.017171e-18   2.467370e-17  
  5742.448    5.796003e-17   3.051063e-18   2.481946e-17  
  5743.634    5.447525e-17   2.992698e-18   2.490736e-17  
  5744.821    5.273152e-17   2.955964e-18   2.467276e-17  
  5746.007    6.190016e-17   3.061032e-18   2.270941e-17  
  5747.194    5.481687e-17   2.967855e-18   2.405651e-17  
  5748.380    6.109338e-17   3.051950e-18   2.361761e-17  
  5749.567    5.169721e-17   2.898274e-18   2.343424e-17  
  5750.753    4.820734e-17   2.866016e-18   2.517404e-17  
  5751.940    5.393820e-17   2.917945e-18   2.308978e-17  
  5753.126    5.705503e-17   2.955404e-18   2.271049e-17  
  5754.313    5.820932e-17   2.983288e-18   2.367164e-17  
  5755.499    5.674285e-17   2.981283e-18   2.528476e-17  
  5756.686    5.015901e-17   2.875000e-18   2.529924e-17  
  5757.872    6.192825e-17   3.026205e-18   2.375150e-17  
  5759.059    5.576337e-17   2.934274e-18   2.412740e-17  
  5760.245    5.626161e-17   2.946970e-18   2.473760e-17  
  5761.432    5.712305e-17   2.962543e-18   2.518258e-17  
  5762.618    4.764330e-17   2.793351e-18   2.406639e-17  
  5763.805    5.522366e-17   2.916473e-18   2.462308e-17  
  5764.991    5.497632e-17   2.874371e-18   2.244948e-17  
  5766.178    5.385110e-17   2.872486e-18   2.368134e-17  
  5767.364    5.079929e-17   2.841070e-18   2.492653e-17  
  5768.551    5.713403e-17   2.918367e-18   2.391059e-17  
  5769.737    5.151172e-17   2.836700e-18   2.443192e-17  
  5770.924    5.519327e-17   2.863566e-18   2.277253e-17  
  5772.110    5.683362e-17   2.884029e-18   2.271276e-17  
  5773.297    5.417170e-17   2.842806e-18   2.290488e-17  
  5774.483    5.312537e-17   2.839156e-18   2.391410e-17  
  5775.670    6.254615e-17   2.985708e-18   2.450488e-17  
  5776.856    5.801550e-17   2.923218e-18   2.500981e-17  
  5778.043    5.296077e-17   2.818692e-18   2.340708e-17  
  5779.229    5.552510e-17   2.876501e-18   2.481837e-17  
  5780.416    5.221244e-17   2.812227e-18   2.412539e-17  
  5781.602    4.936690e-17   2.767304e-18   2.425850e-17  
  5782.789    5.351319e-17   2.811597e-18   2.319872e-17  
  5783.975    5.989110e-17   2.914522e-18   2.385516e-17  
  5785.162    5.551985e-17   2.861853e-18   2.485344e-17  
  5786.348    6.131223e-17   2.927090e-18   2.368975e-17  
  5787.535    5.604047e-17   2.872944e-18   2.543656e-17  
  5788.721    5.483847e-17   2.829541e-18   2.395713e-17  
  5789.908    5.852961e-17   2.887916e-18   2.434811e-17  
  5791.094    5.813811e-17   2.877385e-18   2.420637e-17  
  5792.281    5.210999e-17   2.782980e-18   2.411659e-17  
  5793.467    5.277536e-17   2.807079e-18   2.517297e-17  
  5794.654    5.525151e-17   2.826183e-18   2.415089e-17  
  5795.840    4.680507e-17   2.713807e-18   2.536116e-17  
  5797.027    5.890771e-17   2.879053e-18   2.437135e-17  
  5798.213    5.432498e-17   2.826895e-18   2.555025e-17  
  5799.400    5.094105e-17   2.770591e-18   2.534301e-17  
  5800.586    5.523362e-17   2.838591e-18   2.571545e-17  
  5801.773    5.417510e-17   2.835693e-18   2.669517e-17  
  5802.959    4.862775e-17   2.770447e-18   2.798772e-17  
  5804.146    4.536745e-17   2.730333e-18   2.872547e-17  
  5805.332    5.655072e-17   2.886857e-18   2.818543e-17  
  5806.519    5.460098e-17   2.845677e-18   2.746052e-17  
  5807.705    5.974558e-17   2.927715e-18   2.809958e-17  
  5808.892    5.599839e-17   2.867232e-18   2.778090e-17  
  5810.078    5.896692e-17   2.878652e-18   2.577106e-17  
  5811.265    6.803374e-17   2.998892e-18   2.532656e-17  
  5812.451    6.114554e-17   2.904427e-18   2.562475e-17  
  5813.638    5.727119e-17   2.833775e-18   2.475421e-17  
  5814.824    5.377057e-17   2.806562e-18   2.647022e-17  
  5816.011    6.365264e-17   2.909569e-18   2.385828e-17  
  5817.197    5.826747e-17   2.854414e-18   2.547217e-17  
  5818.384    5.221473e-17   2.755020e-18   2.490141e-17  
  5819.570    5.363265e-17   2.785471e-18   2.559949e-17  
  5820.757    5.442944e-17   2.784892e-18   2.487285e-17  
  5821.943    5.683755e-17   2.821108e-18   2.501022e-17  
  5823.130    4.668912e-17   2.685380e-18   2.615602e-17  
  5824.316    5.389136e-17   2.780289e-18   2.534775e-17  
  5825.503    6.106219e-17   2.884613e-18   2.543383e-17  
  5826.689    5.987900e-17   2.872997e-18   2.587768e-17  
  5827.876    5.394054e-17   2.789924e-18   2.616885e-17  
  5829.062    4.966707e-17   2.705946e-18   2.493059e-17  
  5830.249    5.335133e-17   2.790557e-18   2.693052e-17  
  5831.435    5.424075e-17   2.780468e-18   2.546252e-17  
  5832.622    5.106598e-17   2.744498e-18   2.626282e-17  
  5833.808    5.323040e-17   2.774026e-18   2.615401e-17  
  5834.995    5.709546e-17   2.800048e-18   2.417184e-17  
  5836.181    5.550391e-17   2.791203e-18   2.519706e-17  
  5837.368    5.773637e-17   2.824652e-18   2.531826e-17  
  5838.554    5.315642e-17   2.774252e-18   2.647867e-17  
  5839.741    5.367877e-17   2.789661e-18   2.704771e-17  
  5840.927    5.238110e-17   2.752125e-18   2.588227e-17  
  5842.114    5.325361e-17   2.769095e-18   2.620136e-17  
  5843.300    5.426721e-17   2.765041e-18   2.499272e-17  
  5844.487    5.737329e-17   2.814457e-18   2.530744e-17  
  5845.673    5.455613e-17   2.773295e-18   2.535124e-17  
  5846.860    5.232323e-17   2.756168e-18   2.644156e-17  
  5848.046    5.181234e-17   2.747499e-18   2.641097e-17  
  5849.233    5.249827e-17   2.744844e-18   2.560765e-17  
  5850.419    4.978703e-17   2.692484e-18   2.487954e-17  
  5851.606    4.848515e-17   2.688646e-18   2.593943e-17  
  5852.792    5.813409e-17   2.822130e-18   2.538239e-17  
  5853.979    5.253496e-17   2.736970e-18   2.520227e-17  
  5855.165    5.020541e-17   2.708228e-18   2.563087e-17  
  5856.352    5.955552e-17   2.857757e-18   2.653215e-17  
  5857.538    4.745648e-17   2.692683e-18   2.736809e-17  
  5858.725    5.544456e-17   2.835569e-18   2.909335e-17  
  5859.911    5.538848e-17   2.891130e-18   3.300435e-17  
  5861.098    5.373214e-17   2.927906e-18   3.722581e-17  
  5862.284    4.912988e-17   2.954014e-18   4.359661e-17  
  5863.471    5.695922e-17   3.087686e-18   4.569961e-17  
  5864.657    5.883676e-17   3.130090e-18   4.707047e-17  
  5865.844    6.468161e-17   3.157049e-18   4.343376e-17  
  5867.030    6.105436e-17   3.058001e-18   3.959159e-17  
  5868.217    5.682242e-17   2.964939e-18   3.699890e-17  
  5869.403    6.024311e-17   2.978085e-18   3.462388e-17  
  5870.590    5.865488e-17   2.927184e-18   3.257608e-17  
  5871.776    4.959796e-17   2.806443e-18   3.309766e-17  
  5872.963    5.023687e-17   2.776067e-18   3.044858e-17  
  5874.149    6.003636e-17   2.896971e-18   2.916668e-17  
  5875.336    6.239740e-17   2.942040e-18   3.005275e-17  
  5876.522    5.363117e-17   2.828328e-18   3.071767e-17  
  5877.709    5.549067e-17   2.840107e-18   2.972296e-17  
  5878.895    5.809736e-17   2.884279e-18   3.024332e-17  
  5880.082    6.041638e-17   2.933253e-18   3.143164e-17  
  5881.268    6.094477e-17   3.027823e-18   3.773314e-17  
  5882.455    6.272449e-17   3.356242e-18   6.131241e-17  
  5883.641    5.883553e-17   3.768640e-18   1.005911e-16  
  5884.828    4.746410e-17   4.026710e-18   1.359992e-16  
  5886.014    5.103263e-17   4.208077e-18   1.505676e-16  
  5887.201    5.344213e-17   4.329578e-18   1.607630e-16  
  5888.387    5.562208e-17   4.388731e-18   1.648860e-16  
  5889.574    5.511386e-17   4.288101e-18   1.548626e-16  
  5890.760    5.719433e-17   4.093484e-18   1.331534e-16  
  5891.947    5.729254e-17   3.940771e-18   1.182574e-16  
  5893.133    5.838694e-17   3.902142e-18   1.135474e-16  
  5894.320    5.902508e-17   3.812949e-18   1.046279e-16  
  5895.506    6.631598e-17   3.625955e-18   8.071817e-17  
  5896.693    5.172880e-17   3.195558e-18   5.950354e-17  
  5897.879    6.149708e-17   3.128480e-18   4.484888e-17  
  5899.066    5.786988e-17   2.981250e-18   3.753054e-17  
  5900.252    6.288652e-17   3.002997e-18   3.421323e-17  
  5901.439    5.738617e-17   2.945217e-18   3.543961e-17  
  5902.625    6.234843e-17   3.019620e-18   3.596660e-17  
  5903.812    5.585575e-17   2.937484e-18   3.640137e-17  
  5904.998    6.298885e-17   3.019554e-18   3.535331e-17  
  5906.185    5.814759e-17   2.945756e-18   3.476762e-17  
  5907.371    5.503862e-17   2.915763e-18   3.568660e-17  
  5908.558    6.070266e-17   2.998859e-18   3.610586e-17  
  5909.744    6.322093e-17   3.135453e-18   4.378740e-17  
  5910.931    7.244627e-17   3.270453e-18   4.524531e-17  
  5912.117    6.709657e-17   3.198218e-18   4.482915e-17  
  5913.304    7.474714e-17   3.308340e-18   4.603369e-17  
  5914.490    6.541213e-17   3.157266e-18   4.334586e-17  
  5915.677    6.280713e-17   3.053712e-18   3.811969e-17  
  5916.863    6.589542e-17   3.090569e-18   3.785269e-17  
  5918.050    7.363702e-17   3.174805e-18   3.668742e-17  
  5919.236    6.249595e-17   3.033241e-18   3.694515e-17  
  5920.423    6.463199e-17   3.063967e-18   3.713612e-17  
  5921.609    6.514834e-17   3.081482e-18   3.794526e-17  
  5922.796    6.774279e-17   3.114264e-18   3.788052e-17  
  5923.982    6.770076e-17   3.096395e-18   3.659012e-17  
  5925.169    6.297967e-17   3.030116e-18   3.629737e-17  
  5926.355    5.923814e-17   3.048361e-18   4.130628e-17  
  5927.542    6.376433e-17   3.140819e-18   4.382700e-17  
  5928.728    6.080734e-17   3.145543e-18   4.708822e-17  
  5929.915    6.220424e-17   3.208218e-18   5.056047e-17  
  5931.101    6.698245e-17   3.241152e-18   4.848153e-17  
  5932.288    6.456156e-17   3.156081e-18   4.426924e-17  
  5933.474    6.812023e-17   3.128946e-18   3.874289e-17  
  5934.661    6.736852e-17   3.072434e-18   3.524676e-17  
  5935.847    6.607954e-17   3.020444e-18   3.268337e-17  
  5937.034    7.110673e-17   3.078111e-18   3.205146e-17  
  5938.220    6.035712e-17   2.966664e-18   3.440268e-17  
  5939.407    6.447295e-17   3.011514e-18   3.364976e-17  
  5940.593    7.268158e-17   3.132091e-18   3.463132e-17  
  5941.780    7.784565e-17   3.225608e-18   3.681703e-17  
  5942.966    7.073130e-17   3.130624e-18   3.646511e-17  
  5944.153    6.446383e-17   3.075251e-18   3.843984e-17  
  5945.339    6.950515e-17   3.130496e-18   3.769632e-17  
  5946.526    6.489588e-17   3.109186e-18   4.060776e-17  
  5947.712    6.547988e-17   3.128782e-18   4.154403e-17  
  5948.899    6.866213e-17   3.209053e-18   4.463529e-17  
  5950.085    5.983951e-17   3.119505e-18   4.639901e-17  
  5951.272    5.664543e-17   3.087351e-18   4.712083e-17  
  5952.458    6.283003e-17   3.116119e-18   4.327356e-17  
  5953.645    6.029792e-17   3.033043e-18   3.956772e-17  
  5954.831    6.107905e-17   2.956129e-18   3.323359e-17  
  5956.018    5.919618e-17   2.931439e-18   3.333225e-17  
  5957.204    6.094741e-17   2.944367e-18   3.257134e-17  
  5958.391    6.188601e-17   2.930332e-18   3.067945e-17  
  5959.577    5.849420e-17   2.878796e-18   3.037969e-17  
  5960.764    6.251533e-17   2.941042e-18   3.088705e-17  
  5961.950    5.487143e-17   2.855948e-18   3.238169e-17  
  5963.137    6.782926e-17   2.994703e-18   2.963430e-17  
  5964.323    6.178473e-17   2.969829e-18   3.376553e-17  
  5965.510    5.967654e-17   2.951813e-18   3.455905e-17  
  5966.696    4.954139e-17   2.822556e-18   3.540104e-17  
  5967.883    6.040595e-17   2.966657e-18   3.498563e-17  
  5969.069    6.095932e-17   2.970987e-18   3.479417e-17  
  5970.256    5.563361e-17   2.928248e-18   3.695937e-17  
  5971.442    5.046686e-17   2.885887e-18   3.903966e-17  
  5972.629    5.782745e-17   2.977570e-18   3.844506e-17  
  5973.815    5.583247e-17   2.958744e-18   3.907008e-17  
  5975.002    5.295130e-17   2.933654e-18   4.011982e-17  
  5976.188    6.060769e-17   2.993238e-18   3.699434e-17  
  5977.375    5.771390e-17   2.943610e-18   3.626439e-17  
  5978.561    6.395603e-17   2.999391e-18   3.426092e-17  
  5979.748    5.316553e-17   2.813521e-18   3.163688e-17  
  5980.934    5.713739e-17   2.856052e-18   3.074745e-17  
  5982.121    5.943423e-17   2.844051e-18   2.770962e-17  
  5983.307    5.831102e-17   2.854919e-18   2.960940e-17  
  5984.494    5.644538e-17   2.828629e-18   2.964744e-17  
  5985.680    5.821136e-17   2.868035e-18   3.071795e-17  
  5986.867    5.848428e-17   2.855032e-18   2.958678e-17  
  5988.053    5.984850e-17   2.880869e-18   3.011903e-17  
  5989.240    6.376384e-17   2.911815e-18   2.854288e-17  
  5990.426    5.889324e-17   2.863681e-18   2.994134e-17  
  5991.613    6.418196e-17   2.933691e-18   2.980928e-17  
  5992.799    6.247083e-17   2.921927e-18   3.068925e-17  
  5993.986    6.256973e-17   2.933782e-18   3.150126e-17  
  5995.172    6.024782e-17   2.913878e-18   3.239555e-17  
  5996.359    6.193403e-17   2.929920e-18   3.195803e-17  
  5997.545    6.278710e-17   2.957150e-18   3.315621e-17  
  5998.732    4.932155e-17   2.781484e-18   3.395988e-17  
  5999.918    5.179522e-17   2.822898e-18   3.445788e-17  
  6001.105    5.448922e-17   2.868731e-18   3.509931e-17  
  6002.291    4.949211e-17   2.815598e-18   3.631759e-17  
  6003.478    5.635915e-17   2.873564e-18   3.373681e-17  
  6004.664    5.780084e-17   2.870687e-18   3.218638e-17  
  6005.851    6.659525e-17   2.943280e-18   2.887118e-17  
  6007.037    6.672687e-17   2.933575e-18   2.810491e-17  
  6008.224    5.875522e-17   2.842005e-18   2.942092e-17  
  6009.410    6.207790e-17   2.865570e-18   2.790387e-17  
  6010.597    5.540998e-17   2.768518e-18   2.771577e-17  
  6011.783    6.114149e-17   2.826351e-18   2.618885e-17  
  6012.970    5.722801e-17   2.807982e-18   2.879744e-17  
  6014.156    5.556926e-17   2.768422e-18   2.774955e-17  
  6015.343    5.558878e-17   2.752872e-18   2.673169e-17  
  6016.529    6.099220e-17   2.823720e-18   2.642655e-17  
  6017.716    5.855102e-17   2.795354e-18   2.690223e-17  
  6018.902    6.240054e-17   2.838889e-18   2.626223e-17  
  6020.089    6.024762e-17   2.792500e-18   2.518912e-17  
  6021.275    5.676606e-17   2.771285e-18   2.719458e-17  
  6022.462    5.963188e-17   2.817116e-18   2.765888e-17  
  6023.648    5.516758e-17   2.773986e-18   2.909011e-17  
  6024.835    5.440238e-17   2.744615e-18   2.789011e-17  
  6026.021    5.294436e-17   2.729492e-18   2.835571e-17  
  6027.208    6.045827e-17   2.852856e-18   2.969383e-17  
  6028.394    5.661511e-17   2.787615e-18   2.892939e-17  
  6029.581    5.659911e-17   2.754170e-18   2.670511e-17  
  6030.767    6.026168e-17   2.821702e-18   2.792071e-17  
  6031.954    5.340008e-17   2.746810e-18   2.948239e-17  
  6033.140    5.877183e-17   2.798159e-18   2.788487e-17  
  6034.327    5.863882e-17   2.782845e-18   2.702574e-17  
  6035.513    5.789834e-17   2.774904e-18   2.727910e-17  
  6036.700    6.236175e-17   2.817048e-18   2.596474e-17  
  6037.886    5.757020e-17   2.771746e-18   2.754977e-17  
  6039.073    5.922758e-17   2.756531e-18   2.495742e-17  
  6040.259    6.156083e-17   2.783330e-18   2.463449e-17  
  6041.446    6.124276e-17   2.813157e-18   2.713985e-17  
  6042.632    6.113986e-17   2.794144e-18   2.598631e-17  
  6043.819    5.938216e-17   2.776336e-18   2.654266e-17  
  6045.005    5.827126e-17   2.757818e-18   2.642407e-17  
  6046.192    5.845330e-17   2.752716e-18   2.598154e-17  
  6047.378    5.383453e-17   2.698126e-18   2.681898e-17  
  6048.565    5.981747e-17   2.762080e-18   2.548760e-17  
  6049.751    6.278336e-17   2.808802e-18   2.598556e-17  
  6050.938    5.091164e-17   2.647567e-18   2.651543e-17  
  6052.124    5.850005e-17   2.714763e-18   2.376737e-17  
  6053.311    5.925887e-17   2.742203e-18   2.502488e-17  
  6054.497    5.409393e-17   2.682273e-18   2.603079e-17  
  6055.684    5.622306e-17   2.691870e-18   2.470119e-17  
  6056.870    5.060547e-17   2.613984e-18   2.501585e-17  
  6058.057    5.328434e-17   2.666625e-18   2.603800e-17  
  6059.243    5.766701e-17   2.724963e-18   2.586932e-17  
  6060.430    6.225960e-17   2.791652e-18   2.618644e-17  
  6061.616    6.094586e-17   2.758134e-18   2.519454e-17  
  6062.803    5.832743e-17   2.747772e-18   2.712690e-17  
  6063.989    5.578760e-17   2.709969e-18   2.706716e-17  
  6065.176    4.946778e-17   2.602567e-18   2.602080e-17  
  6066.362    5.660474e-17   2.715940e-18   2.689070e-17  
  6067.549    5.889284e-17   2.738877e-18   2.636863e-17  
  6068.735    5.785068e-17   2.688996e-18   2.400805e-17  
  6069.922    5.310326e-17   2.622833e-18   2.422245e-17  
  6071.108    5.634279e-17   2.666167e-18   2.411412e-17  
  6072.295    5.616470e-17   2.661559e-18   2.407566e-17  
  6073.481    5.223159e-17   2.598831e-18   2.375894e-17  
  6074.668    5.305701e-17   2.624745e-18   2.480561e-17  
  6075.854    6.486083e-17   2.766964e-18   2.330609e-17  
  6077.041    5.820556e-17   2.659694e-18   2.237696e-17  
  6078.227    5.733570e-17   2.661881e-18   2.348681e-17  
  6079.414    5.139886e-17   2.578147e-18   2.369680e-17  
  6080.600    5.513921e-17   2.616064e-18   2.270627e-17  
  6081.787    5.822849e-17   2.696029e-18   2.532604e-17  
  6082.973    5.783916e-17   2.673778e-18   2.426271e-17  
  6084.160    5.473838e-17   2.640971e-18   2.513083e-17  
  6085.346    6.123545e-17   2.726488e-18   2.488844e-17  
  6086.533    5.748968e-17   2.678322e-18   2.526336e-17  
  6087.719    5.770095e-17   2.701121e-18   2.677828e-17  
  6088.906    5.578231e-17   2.643401e-18   2.472808e-17  
  6090.092    5.939498e-17   2.712244e-18   2.614901e-17  
  6091.279    6.244956e-17   2.748984e-18   2.591957e-17  
  6092.465    5.765495e-17   2.684262e-18   2.610550e-17  
  6093.652    5.498957e-17   2.639670e-18   2.570452e-17  
  6094.838    6.020293e-17   2.696320e-18   2.470964e-17  
  6096.025    6.424067e-17   2.734484e-18   2.361947e-17  
  6097.211    5.190504e-17   2.585709e-18   2.534685e-17  
  6098.398    5.517063e-17   2.629574e-18   2.529479e-17  
  6099.584    5.863499e-17   2.669968e-18   2.486141e-17  
  6100.771    4.999616e-17   2.571237e-18   2.656932e-17  
  6101.957    5.412452e-17   2.602279e-18   2.477987e-17  
  6103.144    5.296194e-17   2.591353e-18   2.528088e-17  
  6104.330    5.738435e-17   2.642795e-18   2.465768e-17  
  6105.517    5.885581e-17   2.669712e-18   2.524644e-17  
  6106.703    5.575201e-17   2.626960e-18   2.538709e-17  
  6107.890    5.703231e-17   2.627447e-18   2.429229e-17  
  6109.076    6.022379e-17   2.674182e-18   2.460717e-17  
  6110.263    5.525813e-17   2.597995e-18   2.421441e-17  
  6111.449    5.445130e-17   2.574171e-18   2.347421e-17  
  6112.636    5.473874e-17   2.591575e-18   2.452016e-17  
  6113.822    5.234869e-17   2.526322e-18   2.249413e-17  
  6115.009    4.852953e-17   2.451995e-18   2.137015e-17  
  6116.195    8.023457e-17   2.902431e-18   2.295657e-17  
  6117.382   -3.031762e-17   6.857644e-19   2.397738e-17  
  6118.568    5.572037e-16   6.553649e-18   2.291030e-17  
  6119.755    6.152745e-16   6.868433e-18   2.394975e-17  
  6120.941    1.263998e-16   3.412553e-18   2.201742e-17  
  6122.128    5.190119e-17   2.510513e-18   2.268831e-17  
  6123.314    6.118263e-17   2.653861e-18   2.377443e-17  
  6124.501    4.926164e-17   2.462983e-18   2.229947e-17  
  6125.687    5.221834e-17   2.512333e-18   2.286391e-17  
  6126.874    5.392060e-17   2.551081e-18   2.399191e-17  
  6128.060    5.632878e-17   2.573686e-18   2.334164e-17  
  6129.247    5.387107e-17   2.516383e-18   2.189178e-17  
  6130.433    6.081374e-17   2.630612e-18   2.326072e-17  
  6131.620    5.374569e-17   2.571804e-18   2.611935e-17  
  6132.806    5.262397e-17   2.541480e-18   2.522068e-17  
  6133.993    5.909755e-17   2.646295e-18   2.647639e-17  
  6135.179    5.483776e-17   2.613155e-18   2.838422e-17  
  6136.366    5.067185e-17   2.538019e-18   2.726868e-17  
  6137.552    5.075038e-17   2.551599e-18   2.827098e-17  
  6138.739    5.157165e-17   2.588652e-18   3.022333e-17  
  6139.925    5.887666e-17   2.658486e-18   2.827125e-17  
  6141.112    5.831023e-17   2.646599e-18   2.809331e-17  
  6142.298    5.928312e-17   2.648307e-18   2.740598e-17  
  6143.485    5.074112e-17   2.522824e-18   2.690566e-17  
  6144.671    5.603949e-17   2.562435e-18   2.464783e-17  
  6145.858    5.685606e-17   2.545106e-18   2.275211e-17  
  6147.044    5.497833e-17   2.545148e-18   2.472197e-17  
  6148.231    5.439577e-17   2.530318e-18   2.437470e-17  
  6149.417    5.835854e-17   2.563344e-18   2.297589e-17  
  6150.604    5.431783e-17   2.499300e-18   2.253271e-17  
  6151.790    5.034129e-17   2.454700e-18   2.345962e-17  
  6152.977    5.159859e-17   2.460581e-18   2.275906e-17  
  6154.163    5.538150e-17   2.494475e-18   2.153961e-17  
  6155.350    4.785437e-17   2.401461e-18   2.263549e-17  
  6156.536    5.266517e-17   2.448229e-18   2.123991e-17  
  6157.723    5.607753e-17   2.500444e-18   2.166463e-17  
  6158.909    5.508177e-17   2.488919e-18   2.195753e-17  
  6160.096    5.177136e-17   2.444357e-18   2.222142e-17  
  6161.282    5.393923e-17   2.469618e-18   2.198030e-17  
  6162.469    5.508426e-17   2.475656e-18   2.141080e-17  
  6163.655    5.606811e-17   2.525210e-18   2.408783e-17  
  6164.842    5.571966e-17   2.588317e-18   2.913987e-17  
  6166.028    4.896762e-17   2.504655e-18   2.982975e-17  
  6167.215    5.428726e-17   2.597641e-18   3.150738e-17  
  6168.401    5.515113e-17   2.604814e-18   3.133463e-17  
  6169.588    5.161824e-17   2.552357e-18   3.107293e-17  
  6170.774    4.476010e-17   2.445714e-18   3.030538e-17  
  6171.961    5.425484e-17   2.534409e-18   2.746228e-17  
  6173.147    5.660786e-17   2.540525e-18   2.574086e-17  
  6174.334    5.612184e-17   2.509928e-18   2.413684e-17  
  6175.520    5.070476e-17   2.448101e-18   2.516714e-17  
  6176.707    5.100443e-17   2.433628e-18   2.398619e-17  
  6177.893    5.388315e-17   2.466508e-18   2.361615e-17  
  6179.080    5.191106e-17   2.423315e-18   2.263027e-17  
  6180.266    5.262040e-17   2.424509e-18   2.214577e-17  
  6181.453    4.797227e-17   2.376050e-18   2.345592e-17  
  6182.639    5.490541e-17   2.462566e-18   2.285372e-17  
  6183.826    4.910876e-17   2.392227e-18   2.370519e-17  
  6185.012    5.032137e-17   2.377111e-18   2.159633e-17  
  6186.199    5.506141e-17   2.454653e-18   2.252453e-17  
  6187.385    5.563314e-17   2.473376e-18   2.343655e-17  
  6188.572    4.891093e-17   2.393857e-18   2.450496e-17  
  6189.758    5.307422e-17   2.438813e-18   2.372460e-17  
  6190.945    5.488365e-17   2.457285e-18   2.340318e-17  
  6192.131    5.693438e-17   2.486909e-18   2.366840e-17  
  6193.318    5.137442e-17   2.393542e-18   2.256720e-17  
  6194.504    5.723976e-17   2.472969e-18   2.262031e-17  
  6195.691    5.461291e-17   2.464220e-18   2.468653e-17  
  6196.877    5.330220e-17   2.461705e-18   2.591650e-17  
  6198.064    5.183827e-17   2.457942e-18   2.720576e-17  
  6199.250    5.693909e-17   2.544881e-18   2.875532e-17  
  6200.437    4.982227e-17   2.457091e-18   2.937475e-17  
  6201.623    4.956353e-17   2.433664e-18   2.806445e-17  
  6202.810    5.026288e-17   2.418435e-18   2.641427e-17  
  6203.996    5.271423e-17   2.434971e-18   2.533102e-17  
  6205.183    5.319987e-17   2.411620e-18   2.330447e-17  
  6206.369    5.638397e-17   2.453634e-18   2.335069e-17  
  6207.556    4.818901e-17   2.349966e-18   2.409033e-17  
  6208.742    4.484256e-17   2.315601e-18   2.509545e-17  
  6209.929    5.274022e-17   2.427769e-18   2.541845e-17  
  6211.115    5.355121e-17   2.427704e-18   2.474675e-17  
  6212.302    5.104544e-17   2.392398e-18   2.478001e-17  
  6213.488    5.169739e-17   2.384544e-18   2.370342e-17  
  6214.675    5.191306e-17   2.383515e-18   2.354097e-17  
  6215.861    4.946189e-17   2.398949e-18   2.716764e-17  
  6217.048    4.834252e-17   2.413910e-18   2.946772e-17  
  6218.234    5.269374e-17   2.463790e-18   2.899515e-17  
  6219.421    5.250987e-17   2.485924e-18   3.095390e-17  
  6220.607    5.273273e-17   2.467710e-18   2.950562e-17  
  6221.794    4.795040e-17   2.356147e-18   2.618713e-17  
  6222.980    4.946125e-17   2.350990e-18   2.446048e-17  
  6224.167    5.595798e-17   2.413832e-18   2.275550e-17  
  6225.353    4.691926e-17   2.303788e-18   2.385255e-17  
  6226.540    5.274185e-17   2.376822e-18   2.345744e-17  
  6227.726    4.980265e-17   2.390199e-18   2.742132e-17  
  6228.913    4.633241e-17   2.477912e-18   3.743312e-17  
  6230.099    4.482270e-17   2.571773e-18   4.625803e-17  
  6231.286    5.262823e-17   2.741648e-18   5.252461e-17  
  6232.472    5.464349e-17   2.825752e-18   5.785723e-17  
  6233.659    5.405509e-17   2.834506e-18   5.935318e-17  
  6234.845    5.277196e-17   2.780306e-18   5.611318e-17  
  6236.032    4.954413e-17   2.673840e-18   5.052901e-17  
  6237.218    5.612126e-17   2.659815e-18   4.309282e-17  
  6238.405    5.474902e-17   2.606960e-18   4.030311e-17  
  6239.591    4.559121e-17   2.454515e-18   3.753305e-17  
  6240.778    5.109347e-17   2.478307e-18   3.408194e-17  
  6241.964    4.661819e-17   2.408929e-18   3.335837e-17  
  6243.151    4.788364e-17   2.378079e-18   2.996047e-17  
  6244.337    5.128099e-17   2.380622e-18   2.694054e-17  
  6245.523    5.325851e-17   2.395144e-18   2.619598e-17  
  6246.710    5.077493e-17   2.363652e-18   2.642172e-17  
  6247.896    4.969248e-17   2.340565e-18   2.591112e-17  
  6249.083    4.968774e-17   2.313332e-18   2.405999e-17  
  6250.269    5.022925e-17   2.389281e-18   2.919355e-17  
  6251.456    4.932374e-17   2.476936e-18   3.683557e-17  
  6252.642    5.178470e-17   2.615487e-18   4.554748e-17  
  6253.829    5.432625e-17   2.713155e-18   5.131757e-17  
  6255.015    5.452758e-17   2.735341e-18   5.315442e-17  
  6256.202    5.311409e-17   2.719844e-18   5.336264e-17  
  6257.388    5.100965e-17   2.620565e-18   4.726543e-17  
  6258.575    5.300616e-17   2.561945e-18   4.068517e-17  
  6259.761    4.689383e-17   2.459900e-18   3.875312e-17  
  6260.948    5.399966e-17   2.520859e-18   3.669085e-17  
  6262.134    5.267146e-17   2.500916e-18   3.654031e-17  
  6263.321    4.853984e-17   2.446211e-18   3.644415e-17  
  6264.507    4.947842e-17   2.431677e-18   3.452631e-17  
  6265.694    4.807621e-17   2.362398e-18   3.077255e-17  
  6266.880    5.340556e-17   2.394005e-18   2.804309e-17  
  6268.067    4.943659e-17   2.329547e-18   2.722301e-17  
  6269.253    4.839493e-17   2.302054e-18   2.633233e-17  
  6270.440    5.028033e-17   2.325312e-18   2.629781e-17  
  6271.626    5.481796e-17   2.383074e-18   2.627934e-17  
  6272.813    4.939279e-17   2.350663e-18   2.926055e-17  
  6273.999    4.678440e-17   2.316387e-18   2.937546e-17  
  6275.186    4.819101e-17   2.321357e-18   2.846966e-17  
  6276.372    4.973265e-17   2.340351e-18   2.847670e-17  
  6277.559    4.304822e-17   2.228028e-18   2.693431e-17  
  6278.745    5.090646e-17   2.311701e-18   2.540857e-17  
  6279.932    5.179573e-17   2.351304e-18   2.759379e-17  
  6281.118    5.045600e-17   2.410582e-18   3.352866e-17  
  6282.305    5.277622e-17   2.534523e-18   4.118969e-17  
  6283.491    5.375745e-17   2.601466e-18   4.586490e-17  
  6284.678    5.551816e-17   2.646354e-18   4.804926e-17  
  6285.864    5.168457e-17   2.595902e-18   4.767712e-17  
  6287.051    5.590858e-17   2.566772e-18   4.124646e-17  
  6288.237    5.262308e-17   2.415099e-18   3.240877e-17  
  6289.424    4.797820e-17   2.333116e-18   3.078345e-17  
  6290.610    5.167083e-17   2.354469e-18   2.888612e-17  
  6291.797    4.573755e-17   2.361875e-18   3.535870e-17  
  6292.983    5.196706e-17   2.717199e-18   5.855862e-17  
  6294.170    5.518604e-17   3.120415e-18   9.365477e-17  
  6295.356    4.719448e-17   3.350380e-18   1.257655e-16  
  6296.543    5.069935e-17   3.516070e-18   1.409883e-16  
  6297.729    5.386743e-17   3.572203e-18   1.445604e-16  
  6298.916    5.560898e-17   3.518302e-18   1.368581e-16  
  6300.102    4.174756e-17   3.159299e-18   1.116180e-16  
  6301.289    5.272111e-17   3.011635e-18   8.620464e-17  
  6302.475    5.041684e-17   2.790104e-18   6.765563e-17  
  6303.662    5.003553e-17   2.709350e-18   6.091325e-17  
  6304.848    5.136525e-17   2.644467e-18   5.406210e-17  
  6306.035    4.915562e-17   2.538784e-18   4.738608e-17  
  6307.221    5.079545e-17   2.455534e-18   3.908510e-17  
  6308.408    5.099437e-17   2.355392e-18   3.110007e-17  
  6309.594    5.191159e-17   2.287760e-18   2.514742e-17  
  6310.781    5.209747e-17   2.264932e-18   2.334935e-17  
  6311.967    5.274855e-17   2.270507e-18   2.321556e-17  
  6313.154    4.795379e-17   2.200794e-18   2.286976e-17  
  6314.340    5.116297e-17   2.278855e-18   2.556841e-17  
  6315.527    4.902773e-17   2.271783e-18   2.721544e-17  
  6316.713    5.173301e-17   2.344104e-18   3.016020e-17  
  6317.900    5.352008e-17   2.375706e-18   3.096506e-17  
  6319.086    5.687819e-17   2.420207e-18   3.129780e-17  
  6320.273    4.660318e-17   2.289992e-18   3.130726e-17  
  6321.459    4.930121e-17   2.299747e-18   2.949402e-17  
  6322.646    5.468002e-17   2.384255e-18   3.087422e-17  
  6323.832    5.171768e-17   2.431193e-18   3.761361e-17  
  6325.019    5.009039e-17   2.478333e-18   4.314243e-17  
  6326.205    4.923605e-17   2.504839e-18   4.627035e-17  
  6327.392    5.309999e-17   2.540460e-18   4.557571e-17  
  6328.578    4.250398e-17   2.403457e-18   4.477689e-17  
  6329.765    5.510747e-17   2.466242e-18   3.762405e-17  
  6330.951    5.531835e-17   2.373282e-18   3.001364e-17  
  6332.138    5.090574e-17   2.275151e-18   2.681051e-17  
  6333.324    4.966878e-17   2.217554e-18   2.378153e-17  
  6334.511    5.069624e-17   2.216395e-18   2.276691e-17  
  6335.697    4.782296e-17   2.178103e-18   2.284160e-17  
  6336.884    4.850648e-17   2.196863e-18   2.362030e-17  
  6338.070    5.095938e-17   2.224855e-18   2.336723e-17  
  6339.257    4.723113e-17   2.188289e-18   2.438697e-17  
  6340.443    4.977227e-17   2.216528e-18   2.405987e-17  
  6341.630    5.088469e-17   2.254020e-18   2.586067e-17  
  6342.816    5.533054e-17   2.309729e-18   2.585832e-17  
  6344.003    5.397146e-17   2.322363e-18   2.825268e-17  
  6345.189    5.634724e-17   2.348632e-18   2.807254e-17  
  6346.376    6.659532e-17   2.481852e-18   2.896397e-17  
  6347.562    6.795880e-17   2.475383e-18   2.717750e-17  
  6348.749    6.509865e-17   2.446531e-18   2.766903e-17  
  6349.935    6.255061e-17   2.471554e-18   3.232715e-17  
  6351.122    5.809277e-17   2.460615e-18   3.586552e-17  
  6352.308    5.703735e-17   2.437261e-18   3.504981e-17  
  6353.495    4.990658e-17   2.365578e-18   3.628608e-17  
  6354.681    5.491737e-17   2.419771e-18   3.585270e-17  
  6355.868    5.754328e-17   2.470264e-18   3.754948e-17  
  6357.054    5.221817e-17   2.484468e-18   4.404028e-17  
  6358.241    4.864887e-17   2.528004e-18   5.132437e-17  
  6359.427    4.945678e-17   2.617239e-18   5.842099e-17  
  6360.614    4.574240e-17   2.629445e-18   6.323836e-17  
  6361.800    4.820873e-17   2.617321e-18   5.983399e-17  
  6362.987    5.258577e-17   2.592170e-18   5.340882e-17  
  6364.173    5.071093e-17   2.440360e-18   4.231511e-17  
  6365.360    5.125326e-17   2.314147e-18   3.163050e-17  
  6366.546    5.506484e-17   2.289837e-18   2.606037e-17  
  6367.733    5.161558e-17   2.209290e-18   2.331817e-17  
  6368.919    5.688575e-17   2.258291e-18   2.196452e-17  
  6370.106    5.414795e-17   2.224881e-18   2.215032e-17  
  6371.292    4.854996e-17   2.152203e-18   2.225178e-17  
  6372.479    4.781526e-17   2.142010e-18   2.228222e-17  
  6373.665    4.991501e-17   2.192294e-18   2.402085e-17  
  6374.852    5.019122e-17   2.204961e-18   2.476769e-17  
  6376.038    4.527945e-17   2.149299e-18   2.547972e-17  
  6377.225    4.877883e-17   2.203057e-18   2.613030e-17  
  6378.411    5.713413e-17   2.284666e-18   2.430417e-17  
  6379.598    5.048280e-17   2.216741e-18   2.562428e-17  
  6380.784    5.237921e-17   2.274165e-18   2.826535e-17  
  6381.971    5.508880e-17   2.324557e-18   2.966569e-17  
  6383.157    5.304073e-17   2.298656e-18   2.967400e-17  
  6384.344    5.598236e-17   2.328047e-18   2.920237e-17  
  6385.530    5.463097e-17   2.279297e-18   2.671638e-17  
  6386.717    5.197997e-17   2.228789e-18   2.544424e-17  
  6387.903    5.250794e-17   2.203247e-18   2.303193e-17  
  6389.090    4.499996e-17   2.108520e-18   2.338239e-17  
  6390.276    5.259981e-17   2.198408e-18   2.268911e-17  
  6391.463    5.221265e-17   2.182029e-18   2.188363e-17  
  6392.649    5.258548e-17   2.179366e-18   2.137343e-17  
  6393.836    5.359574e-17   2.204860e-18   2.237607e-17  
  6395.022    5.527917e-17   2.215414e-18   2.159285e-17  
  6396.209    5.201514e-17   2.165324e-18   2.103895e-17  
  6397.395    5.606113e-17   2.213143e-18   2.076483e-17  
  6398.582    5.015693e-17   2.130712e-18   2.038330e-17  
  6399.768    4.782326e-17   2.101255e-18   2.055371e-17  
  6400.955    4.811620e-17   2.112285e-18   2.112470e-17  
  6402.141    4.865602e-17   2.129637e-18   2.192695e-17  
  6403.328    4.840628e-17   2.121921e-18   2.165092e-17  
  6404.514    4.990383e-17   2.137669e-18   2.140253e-17  
  6405.701    5.334802e-17   2.183959e-18   2.156679e-17  
  6406.887    4.793799e-17   2.108367e-18   2.125864e-17  
  6408.074    4.989662e-17   2.160261e-18   2.325336e-17  
  6409.260    5.971009e-17   2.283076e-18   2.322017e-17  
  6410.447    5.439620e-17   2.212298e-18   2.292176e-17  
  6411.633    5.927153e-17   2.252723e-18   2.135366e-17  
  6412.820    5.560737e-17   2.221310e-18   2.253758e-17  
  6414.006    5.543067e-17   2.222010e-18   2.281648e-17  
  6415.193    4.994849e-17   2.156270e-18   2.319810e-17  
  6416.379    5.698540e-17   2.249520e-18   2.355046e-17  
  6417.566    5.417312e-17   2.216195e-18   2.374869e-17  
  6418.752    4.985774e-17   2.160633e-18   2.376102e-17  
  6419.939    5.066150e-17   2.152030e-18   2.237068e-17  
  6421.125    4.773038e-17   2.099129e-18   2.134127e-17  
  6422.312    4.987502e-17   2.113505e-18   2.034903e-17  
  6423.498    4.920725e-17   2.119518e-18   2.149486e-17  
  6424.685    5.160682e-17   2.130804e-18   2.003331e-17  
  6425.871    5.366936e-17   2.150654e-18   1.955287e-17  
  6427.058    4.948688e-17   2.086278e-18   1.889521e-17  
  6428.244    5.323985e-17   2.128772e-18   1.841570e-17  
  6429.431    5.196857e-17   2.138114e-18   2.040691e-17  
  6430.617    5.108236e-17   2.125121e-18   2.034271e-17  
  6431.804    4.968051e-17   2.098866e-18   1.980401e-17  
  6432.990    4.866692e-17   2.091676e-18   2.030741e-17  
  6434.177    5.346853e-17   2.143859e-18   1.954740e-17  
  6435.363    5.120037e-17   2.104172e-18   1.883539e-17  
  6436.550    4.791066e-17   2.082508e-18   2.049684e-17  
  6437.736    5.208810e-17   2.122045e-18   1.938426e-17  
  6438.923    5.628905e-17   2.169491e-18   1.891241e-17  
  6440.109    4.983080e-17   2.079904e-18   1.854599e-17  
  6441.296    4.569339e-17   2.041298e-18   1.982214e-17  
  6442.482    4.615683e-17   2.045904e-18   1.974001e-17  
  6443.669    4.665364e-17   2.057358e-18   2.012471e-17  
  6444.855    4.652600e-17   2.069837e-18   2.120089e-17  
  6446.042    4.937242e-17   2.094068e-18   2.024112e-17  
  6447.228    5.051586e-17   2.113328e-18   2.059816e-17  
  6448.415    4.445992e-17   2.030170e-18   2.045388e-17  
  6449.601    5.056299e-17   2.116648e-18   2.088086e-17  
  6450.788    5.393279e-17   2.164195e-18   2.123543e-17  
  6451.974    4.856856e-17   2.095209e-18   2.130827e-17  
  6453.161    4.834729e-17   2.100216e-18   2.193714e-17  
  6454.347    4.422485e-17   2.042587e-18   2.176630e-17  
  6455.534    4.655841e-17   2.068822e-18   2.143667e-17  
  6456.720    4.474404e-17   2.068671e-18   2.323984e-17  
  6457.907    4.694536e-17   2.139545e-18   2.643247e-17  
  6459.093    4.587917e-17   2.202462e-18   3.238338e-17  
  6460.280    4.653524e-17   2.250501e-18   3.559488e-17  
  6461.466    5.049799e-17   2.337194e-18   3.884872e-17  
  6462.653    4.716440e-17   2.312091e-18   4.007677e-17  
  6463.839    5.228211e-17   2.403823e-18   4.282998e-17  
  6465.026    5.361182e-17   2.416826e-18   4.269414e-17  
  6466.212    4.766179e-17   2.339308e-18   4.198327e-17  
  6467.399    5.069933e-17   2.338116e-18   3.895327e-17  
  6468.585    5.308089e-17   2.354999e-18   3.808156e-17  
  6469.772    5.197903e-17   2.293735e-18   3.411129e-17  
  6470.958    4.991952e-17   2.217409e-18   3.000996e-17  
  6472.145    5.061837e-17   2.183509e-18   2.669471e-17  
  6473.331    4.963345e-17   2.148941e-18   2.501597e-17  
  6474.518    4.719231e-17   2.099679e-18   2.369451e-17  
  6475.704    5.002598e-17   2.139204e-18   2.395770e-17  
  6476.891    5.297275e-17   2.167485e-18   2.329177e-17  
  6478.077    4.976502e-17   2.097338e-18   2.110493e-17  
  6479.264    5.052845e-17   2.087440e-18   1.964924e-17  
  6480.450    5.147238e-17   2.098889e-18   1.961975e-17  
  6481.637    5.307443e-17   2.101140e-18   1.825536e-17  
  6482.823    5.464132e-17   2.106062e-18   1.712751e-17  
  6484.010    4.622686e-17   2.016059e-18   1.873645e-17  
  6485.196    4.568417e-17   2.002553e-18   1.832431e-17  
  6486.383    5.007755e-17   2.060452e-18   1.828439e-17  
  6487.569    4.852212e-17   2.045073e-18   1.870495e-17  
  6488.756    5.166886e-17   2.092578e-18   1.919420e-17  
  6489.942    4.784934e-17   2.048522e-18   1.968410e-17  
  6491.129    4.571912e-17   2.094277e-18   2.521845e-17  
  6492.315    4.903865e-17   2.256951e-18   3.475837e-17  
  6493.502    4.830309e-17   2.368006e-18   4.477869e-17  
  6494.688    4.604847e-17   2.399714e-18   4.975667e-17  
  6495.875    4.738971e-17   2.456530e-18   5.346476e-17  
  6497.061    4.460769e-17   2.431067e-18   5.398868e-17  
  6498.248    4.920394e-17   2.402837e-18   4.706643e-17  
  6499.434    5.002652e-17   2.342640e-18   4.114351e-17  
  6500.621    4.573299e-17   2.223278e-18   3.554137e-17  
  6501.807    4.981238e-17   2.235464e-18   3.256492e-17  
  6502.994    4.778646e-17   2.196960e-18   3.150059e-17  
  6504.180    4.436749e-17   2.092495e-18   2.677913e-17  
  6505.367    5.439527e-17   2.181354e-18   2.386273e-17  
  6506.553    4.913362e-17   2.100330e-18   2.277176e-17  
  6507.740    5.139915e-17   2.125517e-18   2.251384e-17  
  6508.926    4.743153e-17   2.079081e-18   2.289705e-17  
  6510.113    4.595068e-17   2.034455e-18   2.105273e-17  
  6511.299    4.547170e-17   2.016020e-18   2.019961e-17  
  6512.486    4.842767e-17   2.071468e-18   2.144632e-17  
  6513.672    4.276724e-17   1.982294e-18   2.046396e-17  
  6514.859    4.837295e-17   2.053859e-18   2.024636e-17  
  6516.045    4.567078e-17   2.048816e-18   2.254999e-17  
  6517.232    4.663540e-17   2.073215e-18   2.346433e-17  
  6518.418    4.264597e-17   2.039957e-18   2.491897e-17  
  6519.605    4.809460e-17   2.125984e-18   2.612917e-17  
  6520.791    4.746783e-17   2.117976e-18   2.615925e-17  
  6521.978    4.661966e-17   2.096900e-18   2.540751e-17  
  6523.164    4.205674e-17   2.010030e-18   2.341680e-17  
  6524.351    4.078687e-17   1.982161e-18   2.266595e-17  
  6525.537    4.475366e-17   2.051670e-18   2.391749e-17  
  6526.724    4.427361e-17   2.146184e-18   3.165059e-17  
  6527.910    4.597566e-17   2.242660e-18   3.773745e-17  
  6529.097    4.008377e-17   2.240246e-18   4.335018e-17  
  6530.283    4.374975e-17   2.315448e-18   4.604712e-17  
  6531.470    4.945218e-17   2.369266e-18   4.510188e-17  
  6532.656    4.162972e-17   2.197353e-18   3.847372e-17  
  6533.843    4.312910e-17   2.118841e-18   3.085166e-17  
  6535.029    4.248964e-17   2.034743e-18   2.512962e-17  
  6536.216    4.376284e-17   2.029081e-18   2.349358e-17  
  6537.402    4.684263e-17   2.075057e-18   2.395849e-17  
  6538.589    4.402520e-17   2.080012e-18   2.712863e-17  
  6539.775    4.452432e-17   2.110962e-18   2.904665e-17  
  6540.962    4.229665e-17   2.096209e-18   3.012731e-17  
  6542.148    3.849715e-17   2.022865e-18   2.835082e-17  
  6543.335    3.970908e-17   2.021648e-18   2.710527e-17  
  6544.521    4.353461e-17   2.045016e-18   2.513073e-17  
  6545.708    4.111880e-17   2.016667e-18   2.541888e-17  
  6546.894    4.736061e-17   2.173628e-18   3.139938e-17  
  6548.081    4.667725e-17   2.259939e-18   3.912742e-17  
  6549.267    4.280724e-17   2.276844e-18   4.436697e-17  
  6550.454    3.676312e-17   2.261337e-18   4.903672e-17  
  6551.640    4.066172e-17   2.309187e-18   4.927436e-17  
  6552.827    4.690768e-17   2.307108e-18   4.301932e-17  
  6554.013    4.119089e-17   2.121804e-18   3.357306e-17  
  6555.200    4.600269e-17   2.116896e-18   2.851104e-17  
  6556.386    5.068419e-17   2.153580e-18   2.684203e-17  
  6557.573    4.418677e-17   2.086342e-18   2.799730e-17  
  6558.759    4.798652e-17   2.117687e-18   2.673543e-17  
  6559.946    5.090215e-17   2.136082e-18   2.535602e-17  
  6561.132    4.868244e-17   2.136951e-18   2.763580e-17  
  6562.319    5.315231e-17   2.199838e-18   2.832071e-17  
  6563.505    5.602163e-17   2.232077e-18   2.818299e-17  
  6564.692    5.569241e-17   2.220651e-18   2.760701e-17  
  6565.878    5.960126e-17   2.247677e-18   2.604520e-17  
  6567.065    5.871346e-17   2.241331e-18   2.642973e-17  
  6568.251    5.966126e-17   2.235357e-18   2.504769e-17  
  6569.438    6.129076e-17   2.255148e-18   2.513367e-17  
  6570.624    6.731249e-17   2.364863e-18   2.864571e-17  
  6571.811    6.171245e-17   2.363343e-18   3.404554e-17  
  6572.997    6.471724e-17   2.448477e-18   3.872656e-17  
  6574.184    6.666013e-17   2.477485e-18   3.951640e-17  
  6575.370    6.986733e-17   2.538712e-18   4.211090e-17  
  6576.557    6.712757e-17   2.472311e-18   3.868367e-17  
  6577.743    7.002833e-17   2.411506e-18   3.038714e-17  
  6578.930    7.301677e-17   2.400637e-18   2.653696e-17  
  6580.116    7.369108e-17   2.354729e-18   2.187430e-17  
  6581.303    7.453896e-17   2.345998e-18   2.032793e-17  
  6582.489    8.070153e-17   2.405305e-18   1.956637e-17  
  6583.676    8.323872e-17   2.409673e-18   1.751888e-17  
  6584.862    8.624396e-17   2.456233e-18   1.883203e-17  
  6586.049    8.882830e-17   2.487482e-18   1.922185e-17  
  6587.235    8.532405e-17   2.446414e-18   1.894033e-17  
  6588.422    9.006128e-17   2.491591e-18   1.849903e-17  
  6589.608    9.521178e-17   2.560146e-18   1.995014e-17  
  6590.795    9.140574e-17   2.547980e-18   2.257871e-17  
  6591.981    9.701764e-17   2.621783e-18   2.424217e-17  
  6593.168    1.091755e-16   2.751097e-18   2.533476e-17  
  6594.354    1.195983e-16   2.836787e-18   2.411235e-17  
  6595.541    1.225502e-16   2.876961e-18   2.556951e-17  
  6596.727    1.260914e-16   2.900924e-18   2.475425e-17  
  6597.914    1.265671e-16   2.918179e-18   2.623464e-17  
  6599.100    1.304462e-16   2.974596e-18   2.871597e-17  
  6600.287    1.373202e-16   3.041267e-18   2.955068e-17  
  6601.473    1.392013e-16   3.062517e-18   3.021218e-17  
  6602.660    1.415164e-16   3.081197e-18   3.017162e-17  
  6603.846    1.486434e-16   3.116908e-18   2.741141e-17  
  6605.033    1.529157e-16   3.111418e-18   2.266958e-17  
  6606.219    1.730654e-16   3.261849e-18   2.096217e-17  
  6607.406    2.146559e-16   3.563503e-18   1.887102e-17  
  6608.592    2.836754e-16   4.033765e-18   1.830913e-17  
  6609.779    3.660817e-16   4.537120e-18   1.859469e-17  
  6610.965    4.257495e-16   4.871788e-18   1.937717e-17  
  6612.152    4.647337e-16   5.067863e-18   1.796116e-17  
  6613.338    4.761425e-16   5.132334e-18   1.935509e-17  
  6614.525    4.386367e-16   4.937772e-18   1.953601e-17  
  6615.711    3.825382e-16   4.618099e-18   1.731448e-17  
  6616.898    3.274493e-16   4.313762e-18   2.037750e-17  
  6618.084    2.732167e-16   3.959009e-18   1.848131e-17  
  6619.271    2.426188e-16   3.751502e-18   1.849627e-17  
  6620.457    2.176158e-16   3.572910e-18   1.849642e-17  
  6621.644    2.015641e-16   3.455919e-18   1.885386e-17  
  6622.830    1.873765e-16   3.354663e-18   1.987103e-17  
  6624.017    1.744029e-16   3.260805e-18   2.098249e-17  
  6625.203    1.684033e-16   3.205545e-18   2.022095e-17  
  6626.390    1.566127e-16   3.114485e-18   2.101162e-17  
  6627.576    1.468134e-16   3.041902e-18   2.226921e-17  
  6628.763    1.496593e-16   3.066189e-18   2.237356e-17  
  6629.949    1.547469e-16   3.112203e-18   2.285397e-17  
  6631.136    1.452914e-16   3.038595e-18   2.365199e-17  
  6632.322    1.448403e-16   3.028359e-18   2.301036e-17  
  6633.509    1.460991e-16   3.033386e-18   2.244447e-17  
  6634.695    1.348354e-16   2.921901e-18   2.099811e-17  
  6635.882    1.280164e-16   2.848209e-18   1.970861e-17  
  6637.068    1.214921e-16   2.787705e-18   1.971851e-17  
  6638.255    1.064241e-16   2.634774e-18   1.883308e-17  
  6639.441    1.009570e-16   2.576931e-18   1.854063e-17  
  6640.628    9.643923e-17   2.527813e-18   1.827577e-17  
  6641.814    9.782290e-17   2.527503e-18   1.695685e-17  
  6643.001    9.321265e-17   2.483661e-18   1.736601e-17  
  6644.187    9.038098e-17   2.455095e-18   1.752322e-17  
  6645.374    8.983476e-17   2.456975e-18   1.829888e-17  
  6646.560    8.510073e-17   2.404018e-18   1.810178e-17  
  6647.747    8.314221e-17   2.386197e-18   1.845771e-17  
  6648.933    8.264312e-17   2.389563e-18   1.931576e-17  
  6650.120    7.751670e-17   2.323394e-18   1.845499e-17  
  6651.306    7.308624e-17   2.261059e-18   1.740382e-17  
  6652.493    7.659961e-17   2.312138e-18   1.847714e-17  
  6653.679    7.463677e-17   2.277018e-18   1.738209e-17  
  6654.866    7.125572e-17   2.264303e-18   1.965102e-17  
  6656.052    7.216039e-17   2.285375e-18   2.065585e-17  
  6657.239    7.033055e-17   2.259592e-18   2.026676e-17  
  6658.425    7.045702e-17   2.259718e-18   2.021218e-17  
  6659.612    6.491728e-17   2.187958e-18   1.958648e-17  
  6660.798    6.949183e-17   2.238567e-18   1.945231e-17  
  6661.985    7.090159e-17   2.263476e-18   2.027947e-17  
  6663.171    6.547639e-17   2.203474e-18   2.051417e-17  
  6664.358    6.616770e-17   2.214276e-18   2.080984e-17  
  6665.544    6.807268e-17   2.229024e-18   2.025967e-17  
  6666.731    6.781135e-17   2.234002e-18   2.100170e-17  
  6667.917    6.509044e-17   2.190195e-18   2.000079e-17  
  6669.104    6.817982e-17   2.207624e-18   1.850491e-17  
  6670.290    6.669932e-17   2.175963e-18   1.734252e-17  
  6671.477    5.897809e-17   2.099177e-18   1.864445e-17  
  6672.663    6.529014e-17   2.173935e-18   1.866969e-17  
  6673.850    6.535842e-17   2.175147e-18   1.876247e-17  
  6675.036    6.132502e-17   2.128079e-18   1.886555e-17  
  6676.223    6.037427e-17   2.107609e-18   1.817929e-17  
  6677.409    6.270559e-17   2.149748e-18   1.941623e-17  
  6678.596    6.224444e-17   2.139956e-18   1.911404e-17  
  6679.782    6.619663e-17   2.181909e-18   1.880547e-17  
  6680.969    6.046005e-17   2.117036e-18   1.909072e-17  
  6682.155    6.169487e-17   2.127402e-18   1.878945e-17  
  6683.342    5.947999e-17   2.105619e-18   1.923140e-17  
  6684.528    5.652901e-17   2.077511e-18   1.990147e-17  
  6685.715    6.179678e-17   2.140435e-18   1.994371e-17  
  6686.901    6.057794e-17   2.138010e-18   2.099675e-17  
  6688.088    5.750923e-17   2.135163e-18   2.382878e-17  
  6689.274    5.744390e-17   2.166342e-18   2.656023e-17  
  6690.461    5.522362e-17   2.200081e-18   3.166509e-17  
  6691.647    6.149885e-17   2.288799e-18   3.332922e-17  
  6692.834    5.751401e-17   2.274028e-18   3.599216e-17  
  6694.020    5.411652e-17   2.248895e-18   3.717578e-17  
  6695.207    6.095419e-17   2.346146e-18   3.925515e-17  
  6696.393    6.052319e-17   2.345844e-18   3.972341e-17  
  6697.580    5.439108e-17   2.292617e-18   4.098751e-17  
  6698.766    6.037996e-17   2.354947e-18   4.084718e-17  
  6699.953    5.908453e-17   2.317978e-18   3.881396e-17  
  6701.139    5.640247e-17   2.251979e-18   3.561459e-17  
  6702.326    5.819304e-17   2.200717e-18   2.945890e-17  
  6703.512    5.624507e-17   2.088324e-18   2.199065e-17  
  6704.699    5.466418e-17   2.047487e-18   2.029012e-17  
  6705.885    5.735027e-17   2.058524e-18   1.860434e-17  
  6707.072    5.837158e-17   2.074965e-18   1.899686e-17  
  6708.258    5.538637e-17   2.045988e-18   1.963922e-17  
  6709.445    5.357114e-17   2.014651e-18   1.897722e-17  
  6710.631    5.467442e-17   2.041901e-18   2.012776e-17  
  6711.818    5.132073e-17   1.999407e-18   2.009603e-17  
  6713.004    5.790424e-17   2.074239e-18   1.970255e-17  
  6714.191    5.718803e-17   2.055582e-18   1.894838e-17  
  6715.377    5.244296e-17   2.007159e-18   1.978267e-17  
  6716.564    5.141687e-17   1.980053e-18   1.871462e-17  
  6717.750    5.195969e-17   1.986367e-18   1.873454e-17  
  6718.937    5.320432e-17   2.013344e-18   1.970509e-17  
  6720.123    5.406421e-17   2.002857e-18   1.808889e-17  
  6721.310    5.368012e-17   1.994789e-18   1.788703e-17  
  6722.496    5.363551e-17   1.995406e-18   1.803882e-17  
  6723.683    5.598280e-17   2.029714e-18   1.853383e-17  
  6724.869    5.376639e-17   2.008628e-18   1.908019e-17  
  6726.056    6.082300e-17   2.088805e-18   1.874118e-17  
  6727.242    5.458153e-17   2.023160e-18   1.956679e-17  
  6728.429    5.508001e-17   2.026990e-18   1.944863e-17  
  6729.615    5.513621e-17   2.030289e-18   1.972221e-17  
  6730.802    5.873878e-17   2.051653e-18   1.798815e-17  
  6731.988    5.827655e-17   2.048654e-18   1.826091e-17  
  6733.175    5.568707e-17   2.032480e-18   1.954976e-17  
  6734.361    5.144602e-17   1.975169e-18   1.919209e-17  
  6735.548    5.328636e-17   1.984942e-18   1.822065e-17  
  6736.734    5.195497e-17   1.983689e-18   1.948865e-17  
  6737.921    5.046055e-17   1.958423e-18   1.902546e-17  
  6739.107    4.692490e-17   1.917540e-18   1.938411e-17  
  6740.294    5.351094e-17   1.996704e-18   1.918598e-17  
  6741.480    5.528131e-17   2.028567e-18   2.008190e-17  
  6742.667    5.418953e-17   2.009400e-18   1.966697e-17  
  6743.853    5.012900e-17   1.947993e-18   1.883886e-17  
  6745.040    5.353520e-17   1.995187e-18   1.929538e-17  
  6746.226    5.613558e-17   2.012883e-18   1.823379e-17  
  6747.413    5.526790e-17   2.001799e-18   1.825574e-17  
  6748.599    5.539031e-17   1.997277e-18   1.783675e-17  
  6749.786    5.221444e-17   1.965024e-18   1.844320e-17  
  6750.972    5.062415e-17   1.936564e-18   1.782926e-17  
  6752.159    5.319691e-17   1.956177e-18   1.690687e-17  
  6753.345    4.887480e-17   1.913627e-18   1.788671e-17  
  6754.532    4.801889e-17   1.915889e-18   1.896163e-17  
  6755.718    4.783310e-17   1.901074e-18   1.806252e-17  
  6756.905    5.122505e-17   1.945253e-18   1.823286e-17  
  6758.091    4.785467e-17   1.905180e-18   1.847879e-17  
  6759.278    5.017114e-17   1.936735e-18   1.872333e-17  
  6760.464    5.503186e-17   1.986578e-18   1.798298e-17  
  6761.651    5.602813e-17   2.001627e-18   1.828968e-17  
  6762.837    6.056630e-17   2.032657e-18   1.644713e-17  
  6764.024    7.185864e-17   2.176814e-18   1.776895e-17  
  6765.210    7.552245e-17   2.211610e-18   1.735925e-17  
  6766.397    8.196212e-17   2.293839e-18   1.866278e-17  
  6767.583    8.191680e-17   2.282038e-18   1.769549e-17  
  6768.770    7.900277e-17   2.256136e-18   1.824550e-17  
  6769.956    7.343333e-17   2.184661e-18   1.732059e-17  
  6771.143    6.354106e-17   2.067888e-18   1.696937e-17  
  6772.329    5.972805e-17   2.029639e-18   1.758161e-17  
  6773.516    5.233927e-17   1.933660e-18   1.712449e-17  
  6774.702    4.932927e-17   1.900660e-18   1.755346e-17  
  6775.889    5.140555e-17   1.928243e-18   1.774258e-17  
  6777.075    5.505096e-17   1.974761e-18   1.795230e-17  
  6778.262    6.384028e-17   2.083905e-18   1.848268e-17  
  6779.448    6.743312e-17   2.119895e-18   1.813867e-17  
  6780.635    7.475834e-17   2.204516e-18   1.854716e-17  
  6781.821    7.238243e-17   2.181826e-18   1.891630e-17  
  6783.008    7.301841e-17   2.191593e-18   1.925414e-17  
  6784.194    6.518616e-17   2.102659e-18   1.915881e-17  
  6785.381    5.187065e-17   1.951771e-18   1.969436e-17  
  6786.567    5.340514e-17   1.953291e-18   1.837976e-17  
  6787.754    4.844626e-17   1.904070e-18   1.939458e-17  
  6788.940    4.692643e-17   1.870109e-18   1.830407e-17  
  6790.127    5.035322e-17   1.901999e-18   1.749236e-17  
  6791.313    4.957581e-17   1.890483e-18   1.741707e-17  
  6792.500    4.548581e-17   1.847587e-18   1.817497e-17  
  6793.686    5.194578e-17   1.913940e-18   1.707147e-17  
  6794.873    4.970988e-17   1.897950e-18   1.806800e-17  
  6796.059    4.786195e-17   1.885826e-18   1.899482e-17  
  6797.246    4.679848e-17   1.862312e-18   1.827304e-17  
  6798.432    4.743111e-17   1.862141e-18   1.770343e-17  
  6799.619    5.067735e-17   1.906011e-18   1.802178e-17  
  6800.805    5.214934e-17   1.918658e-18   1.765162e-17  
  6801.992    4.583816e-17   1.834823e-18   1.735505e-17  
  6803.178    4.936504e-17   1.879699e-18   1.743388e-17  
  6804.365    4.464859e-17   1.814719e-18   1.711668e-17  
  6805.551    4.914441e-17   1.859900e-18   1.623586e-17  
  6806.738    4.602594e-17   1.845554e-18   1.824883e-17  
  6807.924    4.704936e-17   1.843834e-18   1.717611e-17  
  6809.111    4.383109e-17   1.807084e-18   1.758825e-17  
  6810.297    5.004205e-17   1.890803e-18   1.804400e-17  
  6811.484    4.780177e-17   1.862281e-18   1.806428e-17  
  6812.670    4.676440e-17   1.848227e-18   1.805304e-17  
  6813.857    4.859216e-17   1.873738e-18   1.831947e-17  
  6815.043    4.935121e-17   1.868878e-18   1.725905e-17  
  6816.230    4.417274e-17   1.807380e-18   1.764905e-17  
  6817.416    4.635165e-17   1.837003e-18   1.784726e-17  
  6818.603    4.704150e-17   1.857124e-18   1.880156e-17  
  6819.789    5.075224e-17   1.922418e-18   2.043227e-17  
  6820.976    4.432603e-17   1.923817e-18   2.692050e-17  
  6822.162    5.145798e-17   2.117667e-18   3.654543e-17  
  6823.349    4.284627e-17   2.193155e-18   5.195883e-17  
  6824.535    4.418253e-17   2.326029e-18   6.344526e-17  
  6825.722    5.616385e-17   2.495675e-18   6.911542e-17  
  6826.908    4.542144e-17   2.493671e-18   7.955801e-17  
  6828.095    4.593143e-17   2.541599e-18   8.429240e-17  
  6829.281    4.929275e-17   2.549812e-18   8.200234e-17  
  6830.468    5.292079e-17   2.538906e-18   7.738466e-17  
  6831.654    4.733004e-17   2.446578e-18   7.320068e-17  
  6832.841    4.832436e-17   2.375027e-18   6.499437e-17  
  6834.027    4.688462e-17   2.225835e-18   5.189077e-17  
  6835.214    4.611019e-17   2.112571e-18   4.226820e-17  
  6836.400    4.756586e-17   2.049230e-18   3.530087e-17  
  6837.587    4.231514e-17   1.974714e-18   3.412965e-17  
  6838.773    4.807862e-17   2.007667e-18   3.135561e-17  
  6839.960    4.691374e-17   1.970723e-18   2.943259e-17  
  6841.146    4.624801e-17   1.932602e-18   2.697565e-17  
  6842.333    4.856061e-17   1.914201e-18   2.326286e-17  
  6843.519    4.775471e-17   1.883042e-18   2.158791e-17  
  6844.706    3.778247e-17   1.747069e-18   2.084768e-17  
  6845.892    4.693325e-17   1.849682e-18   1.985837e-17  
  6847.079    4.364241e-17   1.807472e-18   1.983623e-17  
  6848.265    4.542839e-17   1.836485e-18   2.042345e-17  
  6849.452    4.327443e-17   1.797856e-18   1.958054e-17  
  6850.638    5.062194e-17   1.870530e-18   1.818160e-17  
  6851.825    5.002911e-17   1.859626e-18   1.795524e-17  
  6853.011    4.850643e-17   1.835889e-18   1.762385e-17  
  6854.198    4.424677e-17   1.803419e-18   1.931718e-17  
  6855.384    4.611837e-17   1.864263e-18   2.237171e-17  
  6856.571    4.621746e-17   2.060719e-18   3.903264e-17  
  6857.757    5.068161e-17   2.353376e-18   6.271814e-17  
  6858.944    4.334654e-17   2.452789e-18   8.038057e-17  
  6860.130    4.424411e-17   2.567411e-18   9.210097e-17  
  6861.317    4.814726e-17   2.665072e-18   9.949402e-17  
  6862.503    3.791484e-17   2.524160e-18   9.377703e-17  
  6863.690    3.616084e-17   2.346481e-18   7.679544e-17  
  6864.876    3.736924e-17   2.146765e-18   5.617931e-17  
  6866.063    3.295506e-17   1.934666e-18   4.173872e-17  
  6867.249    3.053377e-17   1.812806e-18   3.423046e-17  
  6868.436    3.570337e-17   1.801823e-18   2.835740e-17  
  6869.622    3.171182e-17   1.716579e-18   2.578803e-17  
  6870.809    4.040151e-17   1.786987e-18   2.271416e-17  
  6871.995    3.669891e-17   1.695982e-18   1.947619e-17  
  6873.182    3.694910e-17   1.692321e-18   1.901800e-17  
  6874.368    3.884793e-17   1.744001e-18   2.110537e-17  
  6875.555    3.912919e-17   1.767609e-18   2.270965e-17  
  6876.741    4.469449e-17   1.865509e-18   2.512056e-17  
  6877.928    4.260534e-17   1.870281e-18   2.763205e-17  
  6879.114    4.108169e-17   1.834504e-18   2.628263e-17  
  6880.301    4.376522e-17   1.872938e-18   2.685302e-17  
  6881.487    3.904313e-17   1.812075e-18   2.661683e-17  
  6882.674    4.315981e-17   1.854410e-18   2.606528e-17  
  6883.860    4.174025e-17   1.882306e-18   2.982735e-17  
  6885.047    4.554082e-17   1.939676e-18   3.101081e-17  
  6886.233    4.522886e-17   1.967856e-18   3.382561e-17  
  6887.420    4.089173e-17   1.904986e-18   3.277317e-17  
  6888.606    3.887517e-17   1.870299e-18   3.192573e-17  
  6889.793    4.031881e-17   1.820098e-18   2.647442e-17  
  6890.979    4.162627e-17   1.790359e-18   2.287724e-17  
  6892.166    4.257121e-17   1.775527e-18   2.084091e-17  
  6893.352    3.818886e-17   1.748318e-18   2.307575e-17  
  6894.539    4.115112e-17   1.832503e-18   2.693214e-17  
  6895.725    4.206003e-17   1.902622e-18   3.193455e-17  
  6896.912    4.033257e-17   1.921459e-18   3.530633e-17  
  6898.098    3.716740e-17   1.899866e-18   3.664736e-17  
  6899.285    4.279750e-17   1.961519e-18   3.650414e-17  
  6900.471    3.845351e-17   1.859646e-18   3.215419e-17  
  6901.658    3.771123e-17   1.769818e-18   2.566848e-17  
  6902.844    4.008559e-17   1.735665e-18   2.072478e-17  
  6904.031    4.335520e-17   1.778700e-18   2.096150e-17  
  6905.217    4.362729e-17   1.802048e-18   2.263074e-17  
  6906.404    4.222203e-17   1.861268e-18   2.893755e-17  
  6907.590    4.325298e-17   1.945458e-18   3.518424e-17  
  6908.777    4.293183e-17   1.976499e-18   3.830784e-17  
  6909.963    3.927681e-17   1.966984e-18   4.112907e-17  
  6911.150    4.143528e-17   1.979808e-18   4.022536e-17  
  6912.336    4.093146e-17   1.895693e-18   3.346086e-17  
  6913.523    3.842402e-17   1.795268e-18   2.764458e-17  
  6914.709    4.261481e-17   1.813067e-18   2.504398e-17  
  6915.896    4.148176e-17   1.876835e-18   3.153012e-17  
  6917.082    4.199148e-17   2.007853e-18   4.259152e-17  
  6918.269    4.336107e-17   2.143425e-18   5.404401e-17  
  6919.455    4.915721e-17   2.262146e-18   6.027345e-17  
  6920.642    4.195565e-17   2.234082e-18   6.458466e-17  
  6921.828    4.656497e-17   2.230604e-18   5.980551e-17  
  6923.015    4.011555e-17   2.065123e-18   5.011647e-17  
  6924.201    4.354348e-17   1.978159e-18   3.885740e-17  
  6925.388    3.951225e-17   1.825133e-18   2.967553e-17  
  6926.574    4.426316e-17   1.804155e-18   2.334846e-17  
  6927.761    4.195599e-17   1.745418e-18   2.093607e-17  
  6928.947    4.569592e-17   1.764095e-18   1.881778e-17  
  6930.134    4.155741e-17   1.713735e-18   1.895212e-17  
  6931.320    4.117128e-17   1.718949e-18   1.979766e-17  
  6932.507    4.582593e-17   1.833980e-18   2.461253e-17  
  6933.693    4.395970e-17   1.883794e-18   3.073904e-17  
  6934.880    4.791667e-17   1.971028e-18   3.460895e-17  
  6936.066    4.181679e-17   1.934280e-18   3.738964e-17  
  6937.253    4.752853e-17   2.023843e-18   3.996983e-17  
  6938.439    4.481075e-17   1.962296e-18   3.709678e-17  
  6939.626    4.237699e-17   1.866353e-18   3.113956e-17  
  6940.812    4.638816e-17   1.870221e-18   2.760187e-17  
  6941.999    4.584190e-17   1.968797e-18   3.689453e-17  
  6943.185    4.257251e-17   2.057392e-18   4.837436e-17  
  6944.372    4.238604e-17   2.168863e-18   5.947181e-17  
  6945.558    4.902313e-17   2.303870e-18   6.694235e-17  
  6946.745    4.455847e-17   2.294500e-18   7.043250e-17  
  6947.931    4.106828e-17   2.206900e-18   6.486877e-17  
  6949.118    4.849951e-17   2.146213e-18   5.157250e-17  
  6950.304    4.371302e-17   1.969774e-18   3.959364e-17  
  6951.491    4.345697e-17   1.863518e-18   3.050941e-17  
  6952.677    4.129602e-17   1.758316e-18   2.388773e-17  
  6953.864    4.607725e-17   1.782073e-18   2.120054e-17  
  6955.050    4.603699e-17   1.754657e-18   1.905603e-17  
  6956.237    4.095280e-17   1.702301e-18   1.991190e-17  
  6957.423    4.786771e-17   1.783173e-18   1.971693e-17  
  6958.610    3.938795e-17   1.670747e-18   1.908986e-17  
  6959.796    5.120442e-17   1.804792e-18   1.836478e-17  
  6960.983    4.534625e-17   1.753023e-18   1.989617e-17  
  6962.169    4.024874e-17   1.713291e-18   2.175534e-17  
  6963.356    4.936292e-17   1.855135e-18   2.464693e-17  
  6964.542    4.374890e-17   1.816537e-18   2.692141e-17  
  6965.729    4.392266e-17   1.862686e-18   3.077138e-17  
  6966.915    4.874096e-17   1.929295e-18   3.199920e-17  
  6968.102    4.075071e-17   1.814954e-18   2.991681e-17  
  6969.288    4.464302e-17   1.838213e-18   2.814314e-17  
  6970.475    4.433801e-17   1.826067e-18   2.746480e-17  
  6971.661    4.242308e-17   1.864290e-18   3.270769e-17  
  6972.848    4.439208e-17   1.947683e-18   3.828285e-17  
  6974.034    4.393854e-17   1.988284e-18   4.254251e-17  
  6975.221    4.226610e-17   2.018379e-18   4.708436e-17  
  6976.407    4.121972e-17   1.999723e-18   4.642676e-17  
  6977.594    4.288284e-17   1.974551e-18   4.251747e-17  
  6978.780    3.947824e-17   1.851628e-18   3.487752e-17  
  6979.967    4.805507e-17   1.862453e-18   2.746606e-17  
  6981.153    4.175195e-17   1.745443e-18   2.378152e-17  
  6982.340    4.142418e-17   1.704579e-18   2.083900e-17  
  6983.526    3.849034e-17   1.645922e-18   1.914074e-17  
  6984.713    4.479061e-17   1.718441e-18   1.876010e-17  
  6985.899    4.645369e-17   1.744166e-18   1.928398e-17  
  6987.086    4.009524e-17   1.653891e-18   1.833625e-17  
  6988.272    4.282400e-17   1.679377e-18   1.771548e-17  
  6989.459    4.153507e-17   1.668043e-18   1.813500e-17  
  6990.645    4.413597e-17   1.697835e-18   1.800570e-17  
  6991.832    4.186916e-17   1.684468e-18   1.921231e-17  
  6993.018    4.597885e-17   1.736020e-18   1.940850e-17  
  6994.205    3.967398e-17   1.660944e-18   1.960362e-17  
  6995.391    4.517280e-17   1.716248e-18   1.868774e-17  
  6996.578    4.340669e-17   1.726521e-18   2.131430e-17  
  6997.764    4.094183e-17   1.707738e-18   2.225414e-17  
  6998.951    4.361309e-17   1.747962e-18   2.298958e-17  
  7000.137    4.947553e-17   1.820006e-18   2.340574e-17  
  7001.324    4.262681e-17   1.748209e-18   2.408614e-17  
  7002.510    4.494900e-17   1.762979e-18   2.309585e-17  
  7003.697    4.101815e-17   1.725859e-18   2.392099e-17  
  7004.883    4.670234e-17   1.811073e-18   2.558500e-17  
  7006.070    4.238291e-17   1.781593e-18   2.735318e-17  
  7007.256    4.473463e-17   1.836175e-18   2.981801e-17  
  7008.443    4.361570e-17   1.833725e-18   3.075937e-17  
  7009.629    4.291823e-17   1.826372e-18   3.085777e-17  
  7010.816    4.314852e-17   1.792043e-18   2.771454e-17  
  7012.002    4.385918e-17   1.762844e-18   2.458432e-17  
  7013.189    4.404473e-17   1.704602e-18   1.961315e-17  
  7014.375    4.169629e-17   1.658091e-18   1.821658e-17  
  7015.562    4.357589e-17   1.672193e-18   1.754546e-17  
  7016.748    4.406512e-17   1.668833e-18   1.684311e-17  
  7017.935    4.116175e-17   1.631930e-18   1.681302e-17  
  7019.121    4.027872e-17   1.623886e-18   1.709558e-17  
  7020.308    4.187875e-17   1.638292e-18   1.670015e-17  
  7021.494    4.190012e-17   1.638079e-18   1.670767e-17  
  7022.681    4.316570e-17   1.652286e-18   1.663683e-17  
  7023.867    4.447164e-17   1.670773e-18   1.688154e-17  
  7025.053    4.382764e-17   1.672578e-18   1.770600e-17  
  7026.240    4.416597e-17   1.686358e-18   1.853767e-17  
  7027.426    4.300648e-17   1.678232e-18   1.906251e-17  
  7028.613    4.151765e-17   1.666687e-18   1.963700e-17  
  7029.799    4.585142e-17   1.721697e-18   1.993609e-17  
  7030.986    4.442653e-17   1.699871e-18   1.957581e-17  
  7032.172    4.115868e-17   1.666925e-18   2.014487e-17  
  7033.359    4.568073e-17   1.700915e-18   1.852371e-17  
  7034.545    4.655886e-17   1.712488e-18   1.866604e-17  
  7035.732    3.947324e-17   1.641167e-18   1.986699e-17  
  7036.918    4.752605e-17   1.747845e-18   2.078047e-17  
  7038.105    4.145254e-17   1.672732e-18   2.055086e-17  
  7039.291    4.262268e-17   1.688844e-18   2.076281e-17  
  7040.478    4.019603e-17   1.693445e-18   2.356918e-17  
  7041.664    4.148571e-17   1.726302e-18   2.508243e-17  
  7042.851    4.431649e-17   1.757541e-18   2.499948e-17  
  7044.037    4.161598e-17   1.759702e-18   2.788453e-17  
  7045.224    4.532123e-17   1.816941e-18   2.928482e-17  
  7046.410    4.236075e-17   1.788999e-18   2.978459e-17  
  7047.597    4.220523e-17   1.770913e-18   2.841472e-17  
  7048.783    4.510024e-17   1.767309e-18   2.530813e-17  
  7049.970    4.521853e-17   1.743330e-18   2.318217e-17  
  7051.156    4.335895e-17   1.710866e-18   2.231264e-17  
  7052.343    4.262001e-17   1.679664e-18   2.049442e-17  
  7053.529    4.489745e-17   1.697680e-18   1.978997e-17  
  7054.716    4.629978e-17   1.703216e-18   1.891717e-17  
  7055.902    4.452170e-17   1.679996e-18   1.878136e-17  
  7057.089    4.590863e-17   1.703911e-18   1.944559e-17  
  7058.275    4.181069e-17   1.657223e-18   1.966317e-17  
  7059.462    4.466609e-17   1.692308e-18   1.978431e-17  
  7060.648    3.914752e-17   1.636388e-18   2.067416e-17  
  7061.835    4.069283e-17   1.660056e-18   2.111301e-17  
  7063.021    4.339055e-17   1.690665e-18   2.102567e-17  
  7064.208    4.192028e-17   1.690167e-18   2.246955e-17  
  7065.394    3.821938e-17   1.638995e-18   2.195209e-17  
  7066.581    4.500259e-17   1.704238e-18   2.070079e-17  
  7067.767    4.169425e-17   1.671235e-18   2.124625e-17  
  7068.954    4.093324e-17   1.654482e-18   2.065994e-17  
  7070.140    4.376661e-17   1.679466e-18   1.997049e-17  
  7071.327    4.329369e-17   1.681301e-18   2.062679e-17  
  7072.513    3.852353e-17   1.633163e-18   2.141159e-17  
  7073.700    4.371609e-17   1.677790e-18   1.999947e-17  
  7074.886    4.344907e-17   1.682252e-18   2.067142e-17  
  7076.073    4.229139e-17   1.683008e-18   2.191022e-17  
  7077.259    4.325080e-17   1.684525e-18   2.113322e-17  
  7078.446    4.360399e-17   1.695739e-18   2.176332e-17  
  7079.632    4.331756e-17   1.701127e-18   2.253695e-17  
  7080.819    4.450888e-17   1.712028e-18   2.232809e-17  
  7082.005    4.014567e-17   1.670403e-18   2.316179e-17  
  7083.192    4.237820e-17   1.712150e-18   2.450929e-17  
  7084.378    4.577744e-17   1.736834e-18   2.332243e-17  
  7085.565    4.533125e-17   1.737831e-18   2.388637e-17  
  7086.751    4.269323e-17   1.692768e-18   2.267643e-17  
  7087.938    4.418270e-17   1.690134e-18   2.102969e-17  
  7089.124    4.451815e-17   1.689156e-18   2.065504e-17  
  7090.311    4.232971e-17   1.644399e-18   1.912978e-17  
  7091.497    4.215024e-17   1.635116e-18   1.858325e-17  
  7092.684    4.431900e-17   1.662497e-18   1.873574e-17  
  7093.870    4.538290e-17   1.669617e-18   1.831728e-17  
  7095.057    4.529161e-17   1.662817e-18   1.787730e-17  
  7096.243    4.403552e-17   1.643488e-18   1.755223e-17  
  7097.430    4.059100e-17   1.600087e-18   1.745754e-17  
  7098.616    4.236560e-17   1.611283e-18   1.664391e-17  
  7099.803    4.329587e-17   1.633526e-18   1.756469e-17  
  7100.989    4.148277e-17   1.617368e-18   1.806611e-17  
  7102.176    4.497845e-17   1.661404e-18   1.827340e-17  
  7103.362    4.044923e-17   1.595608e-18   1.739746e-17  
  7104.549    4.079588e-17   1.603298e-18   1.770326e-17  
  7105.735    4.028800e-17   1.594599e-18   1.753708e-17  
  7106.922    4.142132e-17   1.622375e-18   1.869147e-17  
  7108.108    4.367194e-17   1.643805e-18   1.826560e-17  
  7109.295    3.719745e-17   1.553047e-18   1.738631e-17  
  7110.481    4.317197e-17   1.629988e-18   1.768622e-17  
  7111.668    4.341395e-17   1.628257e-18   1.733842e-17  
  7112.854    4.603809e-17   1.652980e-18   1.682694e-17  
  7114.041    4.335883e-17   1.618208e-18   1.663494e-17  
  7115.227    4.247364e-17   1.603723e-18   1.636252e-17  
  7116.414    4.438981e-17   1.632433e-18   1.684397e-17  
  7117.600    4.260975e-17   1.616025e-18   1.728299e-17  
  7118.787    4.468999e-17   1.645109e-18   1.765370e-17  
  7119.973    4.465190e-17   1.638586e-18   1.718283e-17  
  7121.160    4.444665e-17   1.652970e-18   1.860544e-17  
  7122.346    4.292774e-17   1.633409e-18   1.850925e-17  
  7123.533    4.266916e-17   1.644631e-18   1.971887e-17  
  7124.719    4.149314e-17   1.638076e-18   2.036131e-17  
  7125.906    4.750412e-17   1.712193e-18   2.074439e-17  
  7127.092    4.681477e-17   1.699209e-18   2.033604e-17  
  7128.279    4.481165e-17   1.679993e-18   2.069619e-17  
  7129.465    3.991860e-17   1.626201e-18   2.104505e-17  
  7130.652    4.108970e-17   1.634868e-18   2.063598e-17  
  7131.838    4.705194e-17   1.692982e-18   1.969071e-17  
  7133.025    4.713793e-17   1.676464e-18   1.822989e-17  
  7134.211    4.336003e-17   1.646131e-18   1.942295e-17  
  7135.398    4.316562e-17   1.634996e-18   1.871781e-17  
  7136.584    4.559548e-17   1.670075e-18   1.929011e-17  
  7137.771    4.349019e-17   1.652918e-18   1.994411e-17  
  7138.957    4.237005e-17   1.659136e-18   2.159302e-17  
  7140.144    4.545524e-17   1.710577e-18   2.297835e-17  
  7141.330    4.344032e-17   1.700923e-18   2.415220e-17  
  7142.517    4.364018e-17   1.699199e-18   2.383567e-17  
  7143.703    4.138043e-17   1.675918e-18   2.409183e-17  
  7144.890    4.077443e-17   1.657261e-18   2.313756e-17  
  7146.076    4.325163e-17   1.673097e-18   2.206793e-17  
  7147.263    4.339147e-17   1.662873e-18   2.109189e-17  
  7148.449    4.225654e-17   1.641885e-18   2.047227e-17  
  7149.636    4.667863e-17   1.678422e-18   1.923349e-17  
  7150.822    4.611537e-17   1.658300e-18   1.810773e-17  
  7152.009    4.219789e-17   1.619938e-18   1.878675e-17  
  7153.195    4.199904e-17   1.623680e-18   1.931452e-17  
  7154.382    4.493049e-17   1.653397e-18   1.893461e-17  
  7155.568    4.446655e-17   1.651224e-18   1.923231e-17  
  7156.755    4.315294e-17   1.649048e-18   2.036470e-17  
  7157.941    4.487465e-17   1.681363e-18   2.143598e-17  
  7159.128    4.252918e-17   1.648847e-18   2.100868e-17  
  7160.314    4.065327e-17   1.634768e-18   2.169811e-17  
  7161.501    4.315457e-17   1.656897e-18   2.111957e-17  
  7162.687    4.421623e-17   1.661840e-18   2.051808e-17  
  7163.874    4.163422e-17   1.651174e-18   2.217764e-17  
  7165.060    4.445015e-17   1.662702e-18   2.040845e-17  
  7166.247    4.590667e-17   1.669793e-18   1.960333e-17  
  7167.433    4.057197e-17   1.611646e-18   1.999987e-17  
  7168.620    4.114776e-17   1.626195e-18   2.065793e-17  
  7169.806    4.327848e-17   1.658481e-18   2.129341e-17  
  7170.993    4.248003e-17   1.636938e-18   2.028749e-17  
  7172.179    4.063017e-17   1.622584e-18   2.093157e-17  
  7173.366    4.276669e-17   1.641406e-18   2.042326e-17  
  7174.552    4.220946e-17   1.647094e-18   2.147005e-17  
  7175.739    4.178090e-17   1.637749e-18   2.112776e-17  
  7176.925    4.029338e-17   1.623666e-18   2.143568e-17  
  7178.112    4.275365e-17   1.629920e-18   1.955940e-17  
  7179.298    4.169840e-17   1.613002e-18   1.921291e-17  
  7180.485    3.506224e-17   1.528148e-18   1.893146e-17  
  7181.671    3.751558e-17   1.556686e-18   1.879252e-17  
  7182.858    4.148875e-17   1.586601e-18   1.731500e-17  
  7184.044    3.984139e-17   1.566252e-18   1.730915e-17  
  7185.231    4.037469e-17   1.564857e-18   1.669133e-17  
  7186.417    3.919630e-17   1.552665e-18   1.689299e-17  
  7187.604    4.430166e-17   1.620872e-18   1.744300e-17  
  7188.790    4.645264e-17   1.635789e-18   1.659406e-17  
  7189.977    4.514769e-17   1.628926e-18   1.732078e-17  
  7191.163    4.446755e-17   1.608541e-18   1.631471e-17  
  7192.350    4.070761e-17   1.568788e-18   1.678605e-17  
  7193.536    4.309560e-17   1.608794e-18   1.771954e-17  
  7194.723    4.201271e-17   1.590700e-18   1.731501e-17  
  7195.909    4.181133e-17   1.579751e-18   1.663881e-17  
  7197.096    4.191959e-17   1.580133e-18   1.658041e-17  
  7198.282    3.691085e-17   1.536413e-18   1.801799e-17  
  7199.469    3.935571e-17   1.551024e-18   1.679063e-17  
  7200.655    4.068569e-17   1.573455e-18   1.730137e-17  
  7201.842    3.974506e-17   1.562380e-18   1.734882e-17  
  7203.028    3.944376e-17   1.560989e-18   1.754890e-17  
  7204.215    4.105911e-17   1.581835e-18   1.766259e-17  
  7205.401    4.269964e-17   1.592729e-18   1.695618e-17  
  7206.588    4.413689e-17   1.616058e-18   1.748605e-17  
  7207.774    4.838716e-17   1.671878e-18   1.804987e-17  
  7208.961    4.687814e-17   1.653386e-18   1.796664e-17  
  7210.147    4.447273e-17   1.619737e-18   1.751082e-17  
  7211.334    4.774811e-17   1.654901e-18   1.727389e-17  
  7212.520    4.633168e-17   1.635382e-18   1.702739e-17  
  7213.707    4.255929e-17   1.600553e-18   1.784607e-17  
  7214.893    4.422970e-17   1.622604e-18   1.805134e-17  
  7216.080    4.124330e-17   1.598814e-18   1.902577e-17  
  7217.266    4.093606e-17   1.594226e-18   1.896458e-17  
  7218.453    4.041592e-17   1.601601e-18   2.009795e-17  
  7219.639    4.077664e-17   1.601343e-18   1.973661e-17  
  7220.826    4.242719e-17   1.626985e-18   2.026478e-17  
  7222.012    4.042621e-17   1.613034e-18   2.107907e-17  
  7223.199    4.235489e-17   1.625889e-18   2.027276e-17  
  7224.385    4.537756e-17   1.655593e-18   1.983301e-17  
  7225.572    4.662317e-17   1.667635e-18   1.965692e-17  
  7226.758    4.585006e-17   1.667664e-18   2.043362e-17  
  7227.945    4.223955e-17   1.622015e-18   2.011743e-17  
  7229.131    4.357339e-17   1.646310e-18   2.087154e-17  
  7230.318    4.290911e-17   1.657238e-18   2.247106e-17  
  7231.504    3.998901e-17   1.709461e-18   2.989827e-17  
  7232.691    4.237241e-17   1.926967e-18   4.801522e-17  
  7233.877    4.377999e-17   2.209349e-18   7.684663e-17  
  7235.064    4.159417e-17   2.430119e-18   1.055026e-16  
  7236.250    4.202974e-17   2.609866e-18   1.285312e-16  
  7237.437    4.152625e-17   2.770173e-18   1.513657e-16  
  7238.623    4.296429e-17   2.930345e-18   1.736093e-16  
  7239.810    4.179872e-17   2.947300e-18   1.773724e-16  
  7240.996    3.911683e-17   2.874268e-18   1.690437e-16  
  7242.183    3.964278e-17   2.801197e-18   1.578288e-16  
  7243.369    3.954778e-17   2.675332e-18   1.401116e-16  
  7244.556    4.059429e-17   2.472181e-18   1.120382e-16  
  7245.742    4.494474e-17   2.270469e-18   8.301537e-17  
  7246.929    3.731041e-17   2.048068e-18   6.566362e-17  
  7248.115    4.118788e-17   1.970382e-18   5.378391e-17  
  7249.302    4.051389e-17   1.890446e-18   4.646706e-17  
  7250.488    4.075789e-17   1.894668e-18   4.665649e-17  
  7251.675    4.044333e-17   1.896795e-18   4.718942e-17  
  7252.861    3.843792e-17   1.837729e-18   4.345743e-17  
  7254.048    3.435465e-17   1.709236e-18   3.566890e-17  
  7255.234    3.963264e-17   1.716513e-18   3.114004e-17  
  7256.421    3.888482e-17   1.648055e-18   2.591364e-17  
  7257.607    3.748148e-17   1.601465e-18   2.337739e-17  
  7258.794    4.355920e-17   1.642144e-18   2.083699e-17  
  7259.980    4.272451e-17   1.646558e-18   2.204464e-17  
  7261.167    4.178547e-17   1.637323e-18   2.219091e-17  
  7262.353    3.841170e-17   1.610917e-18   2.329134e-17  
  7263.540    4.285412e-17   1.664026e-18   2.344941e-17  
  7264.726    4.220438e-17   1.681858e-18   2.564692e-17  
  7265.913    3.820619e-17   1.636870e-18   2.571081e-17  
  7267.099    4.077955e-17   1.683271e-18   2.719179e-17  
  7268.286    3.489485e-17   1.768435e-18   4.061924e-17  
  7269.472    4.053629e-17   2.181956e-18   7.751243e-17  
  7270.659    4.013729e-17   2.554747e-18   1.237873e-16  
  7271.845    3.571240e-17   2.790817e-18   1.609414e-16  
  7273.032    3.629994e-17   2.968719e-18   1.870119e-16  
  7274.218    4.728639e-17   3.079531e-18   1.936580e-16  
  7275.405    4.004050e-17   2.899340e-18   1.728129e-16  
  7276.591    3.836655e-17   2.617949e-18   1.341333e-16  
  7277.778    3.695129e-17   2.392160e-18   1.061409e-16  
  7278.964    4.365553e-17   2.347648e-18   9.408448e-17  
  7280.151    4.071191e-17   2.258742e-18   8.634724e-17  
  7281.337    4.435357e-17   2.275802e-18   8.479521e-17  
  7282.524    4.037401e-17   2.252235e-18   8.594760e-17  
  7283.710    3.880468e-17   2.143716e-18   7.509798e-17  
  7284.897    3.944889e-17   1.994042e-18   5.836898e-17  
  7286.083    4.154391e-17   1.862767e-18   4.315004e-17  
  7287.270    3.969386e-17   1.743184e-18   3.375958e-17  
  7288.456    3.438531e-17   1.633165e-18   2.932083e-17  
  7289.643    4.140570e-17   1.734971e-18   3.135166e-17  
  7290.829    3.957516e-17   1.752789e-18   3.477704e-17  
  7292.016    4.081102e-17   1.792804e-18   3.726394e-17  
  7293.202    3.907800e-17   1.793244e-18   3.901745e-17  
  7294.389    3.883646e-17   1.778619e-18   3.790399e-17  
  7295.575    3.956817e-17   1.754666e-18   3.499010e-17  
  7296.762    4.230145e-17   1.806814e-18   3.714794e-17  
  7297.948    4.504900e-17   1.912294e-18   4.467242e-17  
  7299.135    3.926970e-17   1.911505e-18   5.028451e-17  
  7300.321    4.245611e-17   1.982758e-18   5.438951e-17  
  7301.508    4.070814e-17   2.001462e-18   5.805906e-17  
  7302.694    3.912501e-17   1.952125e-18   5.454393e-17  
  7303.881    4.048690e-17   1.868705e-18   4.491025e-17  
  7305.067    4.074993e-17   1.788375e-18   3.700547e-17  
  7306.254    4.048557e-17   1.736537e-18   3.251177e-17  
  7307.440    4.306434e-17   1.725442e-18   2.898308e-17  
  7308.627    4.008129e-17   1.826201e-18   4.125003e-17  
  7309.813    4.341105e-17   2.169020e-18   7.368702e-17  
  7311.000    4.259718e-17   2.438616e-18   1.068814e-16  
  7312.186    3.913702e-17   2.592624e-18   1.304977e-16  
  7313.373    4.035598e-17   2.717820e-18   1.466499e-16  
  7314.559    4.029783e-17   2.734038e-18   1.490295e-16  
  7315.746    3.312375e-17   2.496488e-18   1.236964e-16  
  7316.932    3.611977e-17   2.235462e-18   8.855168e-17  
  7318.119    3.656769e-17   1.970550e-18   5.906078e-17  
  7319.305    4.303571e-17   1.823314e-18   3.814060e-17  
  7320.492    4.155878e-17   1.663255e-18   2.504177e-17  
  7321.678    3.738679e-17   1.659280e-18   2.880433e-17  
  7322.865    4.340694e-17   1.871869e-18   4.247810e-17  
  7324.051    4.272036e-17   1.986862e-18   5.473849e-17  
  7325.238    4.035506e-17   2.079349e-18   6.688573e-17  
  7326.424    4.463600e-17   2.165859e-18   7.227021e-17  
  7327.611    4.140938e-17   2.151759e-18   7.386280e-17  
  7328.797    3.941076e-17   2.036172e-18   6.320233e-17  
  7329.984    3.988377e-17   1.886843e-18   4.745427e-17  
  7331.170    4.497113e-17   1.807245e-18   3.478417e-17  
  7332.357    4.026736e-17   1.718691e-18   3.126355e-17  
  7333.543    4.146326e-17   1.921266e-18   4.934502e-17  
  7334.730    4.369623e-17   2.325714e-18   9.200563e-17  
  7335.916    4.053375e-17   2.587244e-18   1.286763e-16  
  7337.103    3.543895e-17   2.751950e-18   1.566615e-16  
  7338.289    4.951302e-17   2.971707e-18   1.756886e-16  
  7339.476    3.980500e-17   2.867836e-18   1.694068e-16  
  7340.662    3.825235e-17   2.613258e-18   1.345020e-16  
  7341.849    4.150427e-17   2.328669e-18   9.457974e-17  
  7343.035    4.719095e-17   2.102921e-18   6.286516e-17  
  7344.222    4.881471e-17   1.897234e-18   3.978172e-17  
  7345.408    5.328095e-17   1.818443e-18   2.774830e-17  
  7346.595    5.859710e-17   1.825739e-18   2.322218e-17  
  7347.781    6.149841e-17   1.862488e-18   2.391717e-17  
  7348.968    5.768854e-17   1.823541e-18   2.391742e-17  
  7350.154    5.188828e-17   1.762508e-18   2.390571e-17  
  7351.341    4.581347e-17   1.780870e-18   3.158404e-17  
  7352.527    4.553422e-17   1.912340e-18   4.455416e-17  
  7353.714    4.416595e-17   1.995960e-18   5.444765e-17  
  7354.900    4.267563e-17   2.066011e-18   6.335730e-17  
  7356.087    3.808545e-17   2.089366e-18   7.041419e-17  
  7357.273    4.041594e-17   2.075716e-18   6.664348e-17  
  7358.460    4.199771e-17   1.989038e-18   5.588422e-17  
  7359.646    4.617029e-17   1.895221e-18   4.226020e-17  
  7360.833    4.456383e-17   1.819320e-18   3.647314e-17  
  7362.019    4.035561e-17   1.894580e-18   4.792499e-17  
  7363.206    4.416158e-17   2.191340e-18   7.589716e-17  
  7364.392    4.369313e-17   2.420150e-18   1.039591e-16  
  7365.579    4.172140e-17   2.580721e-18   1.269077e-16  
  7366.765    4.642276e-17   2.689209e-18   1.372491e-16  
  7367.952    4.358142e-17   2.638804e-18   1.330295e-16  
  7369.138    4.527482e-17   2.473837e-18   1.093125e-16  
  7370.325    4.641909e-17   2.213580e-18   7.628352e-17  
  7371.511    4.387048e-17   1.972711e-18   5.241773e-17  
  7372.698    4.512356e-17   1.814680e-18   3.553246e-17  
  7373.884    4.646589e-17   1.710591e-18   2.461688e-17  
  7375.071    4.705583e-17   1.690160e-18   2.222316e-17  
  7376.257    5.153626e-17   1.718225e-18   2.032507e-17  
  7377.444    5.407135e-17   1.746346e-18   2.038622e-17  
  7378.630    5.466355e-17   1.751523e-18   2.028193e-17  
  7379.817    5.306477e-17   1.732600e-18   2.013294e-17  
  7381.003    5.716290e-17   1.767919e-18   1.934358e-17  
  7382.190    5.511821e-17   1.750115e-18   1.971895e-17  
  7383.376    4.904989e-17   1.691226e-18   2.038559e-17  
  7384.563    4.350921e-17   1.683004e-18   2.511134e-17  
  7385.749    4.658032e-17   1.799007e-18   3.266974e-17  
  7386.936    4.711480e-17   1.906454e-18   4.257159e-17  
  7388.122    4.119998e-17   1.929331e-18   5.068982e-17  
  7389.309    4.338433e-17   1.978115e-18   5.353796e-17  
  7390.495    4.158739e-17   1.956127e-18   5.304561e-17  
  7391.682    4.124518e-17   1.891744e-18   4.690037e-17  
  7392.868    4.542384e-17   1.831490e-18   3.692184e-17  
  7394.055    4.166379e-17   1.776673e-18   3.544420e-17  
  7395.241    4.232082e-17   1.912775e-18   4.795290e-17  
  7396.428    4.407714e-17   2.080561e-18   6.377894e-17  
  7397.614    3.821434e-17   2.163614e-18   7.878228e-17  
  7398.801    4.087580e-17   2.269230e-18   8.843420e-17  
  7399.987    3.803684e-17   2.267566e-18   9.103490e-17  
  7401.174    3.878341e-17   2.182594e-18   8.040236e-17  
  7402.360    4.645353e-17   2.064956e-18   5.977686e-17  
  7403.547    3.918282e-17   1.819362e-18   4.194003e-17  
  7404.733    3.989310e-17   1.682922e-18   2.872674e-17  
  7405.920    4.305093e-17   1.655701e-18   2.324395e-17  
  7407.106    4.058693e-17   1.590576e-18   2.013121e-17  
  7408.293    4.034417e-17   1.598557e-18   2.104037e-17  
  7409.479    4.164178e-17   1.621003e-18   2.166169e-17  
  7410.666    4.514875e-17   1.655835e-18   2.120755e-17  
  7411.852    4.181886e-17   1.625213e-18   2.185268e-17  
  7413.039    4.188738e-17   1.613832e-18   2.082285e-17  
  7414.225    4.448612e-17   1.635120e-18   2.008365e-17  
  7415.412    4.253513e-17   1.607096e-18   1.962408e-17  
  7416.598    4.543195e-17   1.641767e-18   1.973169e-17  
  7417.785    4.529468e-17   1.643762e-18   2.004220e-17  
  7418.971    4.182958e-17   1.594789e-18   1.929564e-17  
  7420.158    4.174809e-17   1.600139e-18   1.982749e-17  
  7421.344    4.096466e-17   1.589106e-18   1.967874e-17  
  7422.531    4.175408e-17   1.629638e-18   2.232652e-17  
  7423.717    4.358416e-17   1.704331e-18   2.706014e-17  
  7424.904    4.059292e-17   1.722240e-18   3.161495e-17  
  7426.090    4.100857e-17   1.774983e-18   3.604734e-17  
  7427.277    4.532131e-17   1.839628e-18   3.793840e-17  
  7428.463    4.266753e-17   1.801804e-18   3.694060e-17  
  7429.650    4.365035e-17   1.754455e-18   3.156217e-17  
  7430.836    4.159343e-17   1.732753e-18   3.160437e-17  
  7432.023    4.243562e-17   1.801553e-18   3.715845e-17  
  7433.209    4.504494e-17   1.913284e-18   4.548449e-17  
  7434.396    4.506772e-17   1.972932e-18   5.154812e-17  
  7435.582    4.524943e-17   2.007603e-18   5.499581e-17  
  7436.769    4.159440e-17   1.995507e-18   5.732553e-17  
  7437.955    4.509760e-17   1.947917e-18   4.896179e-17  
  7439.142    4.304644e-17   1.811452e-18   3.752361e-17  
  7440.328    4.088904e-17   1.702055e-18   2.956418e-17  
  7441.515    4.128453e-17   1.646507e-18   2.429854e-17  
  7442.701    4.081491e-17   1.590958e-18   2.004468e-17  
  7443.888    4.122574e-17   1.564551e-18   1.745750e-17  
  7445.074    4.607212e-17   1.632313e-18   1.838002e-17  
  7446.261    4.459936e-17   1.612711e-18   1.816287e-17  
  7447.447    4.450270e-17   1.618751e-18   1.877420e-17  
  7448.634    4.310688e-17   1.605239e-18   1.900727e-17  
  7449.820    4.029363e-17   1.576988e-18   1.941773e-17  
  7451.007    3.632283e-17   1.519548e-18   1.865731e-17  
  7452.193    3.852819e-17   1.550896e-18   1.901888e-17  
  7453.380    3.683756e-17   1.541651e-18   1.993483e-17  
  7454.566    4.598740e-17   1.656088e-18   2.054788e-17  
  7455.753    4.557561e-17   1.675211e-18   2.262978e-17  
  7456.939    4.101380e-17   1.647638e-18   2.471468e-17  
  7458.126    4.121697e-17   1.673384e-18   2.676470e-17  
  7459.312    4.138089e-17   1.708956e-18   2.976750e-17  
  7460.499    4.070590e-17   1.737956e-18   3.306147e-17  
  7461.685    4.138755e-17   1.780943e-18   3.636872e-17  
  7462.872    3.984070e-17   1.782380e-18   3.802959e-17  
  7464.058    4.227381e-17   1.818376e-18   3.904637e-17  
  7465.245    4.119439e-17   1.843493e-18   4.252963e-17  
  7466.431    4.418188e-17   1.907040e-18   4.585811e-17  
  7467.618    4.470314e-17   1.974946e-18   5.227726e-17  
  7468.804    4.502707e-17   2.027320e-18   5.747260e-17  
  7469.991    3.789557e-17   1.974517e-18   5.894081e-17  
  7471.177    4.850921e-17   2.058808e-18   5.744160e-17  
  7472.364    4.464945e-17   2.020894e-18   5.718009e-17  
  7473.550    3.729455e-17   1.946534e-18   5.666719e-17  
  7474.737    4.272302e-17   1.970515e-18   5.380302e-17  
  7475.923    4.544179e-17   2.012986e-18   5.558233e-17  
  7477.110    4.112462e-17   2.043018e-18   6.303706e-17  
  7478.296    4.300005e-17   2.120602e-18   6.969117e-17  
  7479.483    4.522478e-17   2.145653e-18   7.032012e-17  
  7480.669    4.065668e-17   2.073770e-18   6.684672e-17  
  7481.856    4.119203e-17   2.025002e-18   6.107163e-17  
  7483.042    4.334450e-17   1.942308e-18   5.033517e-17  
  7484.229    4.514750e-17   1.852129e-18   3.956997e-17  
  7485.415    3.957944e-17   1.707042e-18   3.147289e-17  
  7486.602    4.391096e-17   1.710987e-18   2.757187e-17  
  7487.788    4.276544e-17   1.692862e-18   2.708125e-17  
  7488.975    4.391458e-17   1.723562e-18   2.871485e-17  
  7490.161    4.089959e-17   1.713171e-18   3.074641e-17  
  7491.348    4.168017e-17   1.728571e-18   3.137821e-17  
  7492.534    4.345619e-17   1.730410e-18   2.980385e-17  
  7493.721    4.475302e-17   1.720594e-18   2.764226e-17  
  7494.907    4.316608e-17   1.667648e-18   2.448850e-17  
  7496.094    4.303607e-17   1.644323e-18   2.258874e-17  
  7497.280    4.816343e-17   1.689194e-18   2.148627e-17  
  7498.467    4.130121e-17   1.594060e-18   2.002163e-17  
  7499.653    4.470007e-17   1.638482e-18   2.046242e-17  
  7500.840    4.114283e-17   1.589349e-18   1.979245e-17  
  7502.026    4.440832e-17   1.622822e-18   1.941514e-17  
  7503.213    4.192655e-17   1.594367e-18   1.945154e-17  
  7504.399    4.283260e-17   1.597961e-18   1.886723e-17  
  7505.586    4.297146e-17   1.593615e-18   1.837045e-17  
  7506.772    4.619084e-17   1.641601e-18   1.929601e-17  
  7507.959    4.382126e-17   1.602348e-18   1.827940e-17  
  7509.145    4.555921e-17   1.621792e-18   1.822552e-17  
  7510.332    4.776684e-17   1.660755e-18   1.942731e-17  
  7511.518    4.497186e-17   1.654769e-18   2.165953e-17  
  7512.705    4.407446e-17   1.665983e-18   2.352866e-17  
  7513.891    4.333959e-17   1.671503e-18   2.474240e-17  
  7515.078    4.468880e-17   1.716020e-18   2.739362e-17  
  7516.264    4.513468e-17   1.841167e-18   3.868896e-17  
  7517.451    4.597289e-17   2.082598e-18   6.283086e-17  
  7518.637    4.217205e-17   2.290125e-18   9.048939e-17  
  7519.824    5.040099e-17   2.539900e-18   1.141955e-16  
  7521.010    4.758410e-17   2.626077e-18   1.287122e-16  
  7522.197    4.479314e-17   2.635288e-18   1.327490e-16  
  7523.383    4.480131e-17   2.530497e-18   1.184873e-16  
  7524.570    4.531422e-17   2.367903e-18   9.700183e-17  
  7525.756    4.009580e-17   2.169998e-18   7.847299e-17  
  7526.943    4.196086e-17   2.061178e-18   6.450926e-17  
  7528.129    4.227365e-17   1.990098e-18   5.661838e-17  
  7529.316    3.867359e-17   1.898400e-18   5.076680e-17  
  7530.502    3.930842e-17   1.831981e-18   4.361620e-17  
  7531.689    4.514904e-17   1.795432e-18   3.438116e-17  
  7532.875    4.239332e-17   1.709617e-18   2.916677e-17  
  7534.062    4.262596e-17   1.680799e-18   2.636716e-17  
  7535.248    4.317025e-17   1.693517e-18   2.696987e-17  
  7536.435    3.871808e-17   1.648340e-18   2.737377e-17  
  7537.621    4.191059e-17   1.709061e-18   2.961740e-17  
  7538.808    4.500971e-17   1.730910e-18   2.855812e-17  
  7539.994    3.927232e-17   1.643055e-18   2.638807e-17  
  7541.181    4.077589e-17   1.629703e-18   2.376185e-17  
  7542.367    4.358665e-17   1.647002e-18   2.249853e-17  
  7543.554    4.172180e-17   1.606427e-18   2.085527e-17  
  7544.740    4.224360e-17   1.606889e-18   2.038704e-17  
  7545.927    4.422060e-17   1.630069e-18   2.042900e-17  
  7547.113    4.289112e-17   1.616697e-18   2.059687e-17  
  7548.300    4.090262e-17   1.598618e-18   2.102469e-17  
  7549.486    3.905116e-17   1.595969e-18   2.262909e-17  
  7550.673    4.037008e-17   1.650597e-18   2.602085e-17  
  7551.859    4.188849e-17   1.737091e-18   3.227186e-17  
  7553.046    4.197731e-17   1.801269e-18   3.818913e-17  
  7554.232    4.236998e-17   1.838101e-18   4.135117e-17  
  7555.419    4.139856e-17   1.835112e-18   4.202502e-17  
  7556.605    4.195516e-17   1.821324e-18   4.015384e-17  
  7557.792    4.214394e-17   1.759859e-18   3.416061e-17  
  7558.978    3.812228e-17   1.655867e-18   2.873913e-17  
  7560.165    4.547111e-17   1.681931e-18   2.381444e-17  
  7561.351    4.438309e-17   1.672210e-18   2.403027e-17  
  7562.538    4.308783e-17   1.652923e-18   2.361663e-17  
  7563.724    4.082889e-17   1.671684e-18   2.749469e-17  
  7564.911    4.142378e-17   1.860420e-18   4.453920e-17  
  7566.097    4.469659e-17   2.097854e-18   6.617415e-17  
  7567.284    4.159601e-17   2.231237e-18   8.450303e-17  
  7568.470    4.278593e-17   2.336550e-18   9.606445e-17  
  7569.657    4.308833e-17   2.385971e-18   1.019527e-16  
  7570.843    4.193108e-17   2.317165e-18   9.454722e-17  
  7572.030    4.356128e-17   2.150032e-18   7.320917e-17  
  7573.216    4.145964e-17   1.955798e-18   5.419351e-17  
  7574.403    4.083475e-17   1.786243e-18   3.803332e-17  
  7575.589    4.470555e-17   1.699141e-18   2.620086e-17  
  7576.776    4.183015e-17   1.606969e-18   2.097489e-17  
  7577.962    4.227537e-17   1.610271e-18   2.082464e-17  
  7579.149    4.062791e-17   1.635295e-18   2.460199e-17  
  7580.335    4.272456e-17   1.749774e-18   3.280275e-17  
  7581.522    4.205025e-17   1.815571e-18   3.968384e-17  
  7582.708    3.907376e-17   1.842103e-18   4.519019e-17  
  7583.895    3.877940e-17   1.854287e-18   4.668128e-17  
  7585.081    4.227237e-17   1.859080e-18   4.372501e-17  
  7586.268    4.233961e-17   1.797858e-18   3.773961e-17  
  7587.454    3.907174e-17   1.680963e-18   3.019448e-17  
  7588.641    4.064635e-17   1.621481e-18   2.345031e-17  
  7589.827    3.809107e-17   1.544675e-18   1.953054e-17  
  7591.014    3.633933e-17   1.539435e-18   2.083290e-17  
  7592.200    2.817963e-17   1.552833e-18   2.996638e-17  
  7593.387    2.508988e-17   1.627163e-18   3.927637e-17  
  7594.573    2.433900e-17   1.693391e-18   4.584980e-17  
  7595.760    2.489413e-17   1.732497e-18   4.886223e-17  
  7596.946    1.900459e-17   1.667548e-18   4.881333e-17  
  7598.133    1.623388e-17   1.538137e-18   4.055145e-17  
  7599.319    1.532410e-17   1.384856e-18   2.957657e-17  
  7600.506    1.399124e-17   1.225296e-18   1.985249e-17  
  7601.692    1.363400e-17   1.147554e-18   1.531737e-17  
  7602.879    1.048261e-17   1.044603e-18   1.243817e-17  
  7604.065    1.402855e-17   1.088939e-18   1.146077e-17  
  7605.252    1.396834e-17   1.079802e-18   1.099821e-17  
  7606.438    1.861155e-17   1.165689e-18   1.154834e-17  
  7607.625    1.593070e-17   1.121656e-18   1.151886e-17  
  7608.811    2.025446e-17   1.206045e-18   1.247943e-17  
  7609.998    2.095623e-17   1.246565e-18   1.443027e-17  
  7611.184    2.095455e-17   1.308198e-18   1.861496e-17  
  7612.371    2.607101e-17   1.457973e-18   2.458050e-17  
  7613.557    2.945168e-17   1.572091e-18   3.043769e-17  
  7614.744    2.972809e-17   1.638746e-18   3.585416e-17  
  7615.930    3.061614e-17   1.685517e-18   3.911564e-17  
  7617.117    3.548385e-17   1.738050e-18   3.910886e-17  
  7618.303    3.022256e-17   1.620005e-18   3.376962e-17  
  7619.490    3.203777e-17   1.576665e-18   2.831215e-17  
  7620.676    2.726191e-17   1.479748e-18   2.515250e-17  
  7621.863    2.524969e-17   1.491345e-18   2.805454e-17  
  7623.049    2.673103e-17   1.584844e-18   3.424394e-17  
  7624.236    2.190621e-17   1.628793e-18   4.275196e-17  
  7625.422    2.216602e-17   1.678156e-18   4.684154e-17  
  7626.609    2.427696e-17   1.725120e-18   4.901981e-17  
  7627.795    2.634114e-17   1.709200e-18   4.554451e-17  
  7628.982    2.431550e-17   1.588425e-18   3.696145e-17  
  7630.168    1.934057e-17   1.412611e-18   2.784027e-17  
  7631.355    2.637648e-17   1.415825e-18   2.116401e-17  
  7632.541    2.669857e-17   1.368340e-18   1.733824e-17  
  7633.728    2.758174e-17   1.350429e-18   1.518021e-17  
  7634.914    2.404768e-17   1.292697e-18   1.460623e-17  
  7636.101    2.600938e-17   1.336242e-18   1.572543e-17  
  7637.287    2.915497e-17   1.367318e-18   1.487009e-17  
  7638.474    2.620205e-17   1.345009e-18   1.617261e-17  
  7639.660    2.827047e-17   1.362975e-18   1.543716e-17  
  7640.847    2.910267e-17   1.380079e-18   1.587239e-17  
  7642.033    2.989546e-17   1.398500e-18   1.646021e-17  
  7643.220    2.837407e-17   1.367867e-18   1.570851e-17  
  7644.406    2.720792e-17   1.363222e-18   1.652451e-17  
  7645.593    2.986576e-17   1.398404e-18   1.650098e-17  
  7646.779    3.007231e-17   1.451243e-18   2.031239e-17  
  7647.966    3.193946e-17   1.506034e-18   2.279573e-17  
  7649.152    3.256781e-17   1.543799e-18   2.525129e-17  
  7650.339    3.324194e-17   1.570977e-18   2.684962e-17  
  7651.525    3.512402e-17   1.588218e-18   2.645597e-17  
  7652.712    3.503589e-17   1.577492e-18   2.564611e-17  
  7653.898    3.554333e-17   1.543657e-18   2.234129e-17  
  7655.085    3.435836e-17   1.543564e-18   2.350750e-17  
  7656.271    3.122189e-17   1.576865e-18   2.937104e-17  
  7657.458    3.483222e-17   1.684440e-18   3.517455e-17  
  7658.644    3.657727e-17   1.743747e-18   3.888470e-17  
  7659.831    3.248718e-17   1.736334e-18   4.223237e-17  
  7661.017    3.035392e-17   1.709696e-18   4.189429e-17  
  7662.204    3.484775e-17   1.699709e-18   3.657277e-17  
  7663.390    3.737983e-17   1.642111e-18   2.895754e-17  
  7664.577    3.619895e-17   1.566826e-18   2.368616e-17  
  7665.763    3.676556e-17   1.527351e-18   1.987890e-17  
  7666.950    3.711169e-17   1.515408e-18   1.857628e-17  
  7668.136    3.539714e-17   1.502999e-18   1.927209e-17  
  7669.323    3.603278e-17   1.508157e-18   1.906808e-17  
  7670.509    3.617137e-17   1.505207e-18   1.870188e-17  
  7671.696    3.693283e-17   1.513290e-18   1.861080e-17  
  7672.882    4.101901e-17   1.558719e-18   1.832062e-17  
  7674.069    3.966288e-17   1.547189e-18   1.870738e-17  
  7675.255    3.959112e-17   1.555452e-18   1.947007e-17  
  7676.442    4.063127e-17   1.573490e-18   1.996074e-17  
  7677.628    3.636194e-17   1.538202e-18   2.123931e-17  
  7678.815    3.760220e-17   1.560278e-18   2.185292e-17  
  7680.001    3.815082e-17   1.577300e-18   2.274698e-17  
  7681.188    3.518698e-17   1.552703e-18   2.361603e-17  
  7682.374    3.953926e-17   1.618284e-18   2.489458e-17  
  7683.561    4.133634e-17   1.629867e-18   2.413913e-17  
  7684.747    3.935061e-17   1.633985e-18   2.646131e-17  
  7685.934    3.689022e-17   1.617988e-18   2.750154e-17  
  7687.120    3.749963e-17   1.624992e-18   2.751732e-17  
  7688.307    3.969950e-17   1.653256e-18   2.783671e-17  
  7689.493    3.528057e-17   1.604469e-18   2.794696e-17  
  7690.680    3.979457e-17   1.643717e-18   2.691989e-17  
  7691.866    3.668009e-17   1.609435e-18   2.701243e-17  
  7693.053    3.985367e-17   1.656333e-18   2.799228e-17  
  7694.239    4.216210e-17   1.706182e-18   3.021124e-17  
  7695.426    3.583907e-17   1.667390e-18   3.294447e-17  
  7696.612    3.906080e-17   1.712239e-18   3.383621e-17  
  7697.799    4.058570e-17   1.728159e-18   3.380993e-17  
  7698.985    4.108386e-17   1.711765e-18   3.182021e-17  
  7700.172    4.023081e-17   1.664718e-18   2.841876e-17  
  7701.358    3.651101e-17   1.577821e-18   2.454917e-17  
  7702.545    3.991351e-17   1.595696e-18   2.272599e-17  
  7703.731    3.989984e-17   1.577276e-18   2.118352e-17  
  7704.918    3.857691e-17   1.696537e-18   3.294529e-17  
  7706.104    3.502663e-17   1.996351e-18   6.609068e-17  
  7707.291    3.991303e-17   2.362134e-18   1.039794e-16  
  7708.477    3.889121e-17   2.643215e-18   1.426770e-16  
  7709.664    3.231540e-17   2.911041e-18   1.890103e-16  
  7710.850    3.138025e-17   3.178457e-18   2.335729e-16  
  7712.037    3.449059e-17   3.322599e-18   2.556431e-16  
  7713.223    4.041960e-17   3.325181e-18   2.503000e-16  
  7714.410    3.298849e-17   3.193980e-18   2.347334e-16  
  7715.596    3.541393e-17   3.031747e-18   2.053122e-16  
  7716.783    4.070864e-17   2.756570e-18   1.574419e-16  
  7717.969    3.718761e-17   2.429310e-18   1.154446e-16  
  7719.156    3.171792e-17   2.144568e-18   8.593702e-17  
  7720.342    3.196502e-17   2.021958e-18   7.201252e-17  
  7721.529    3.901547e-17   2.048206e-18   6.794881e-17  
  7722.715    3.769747e-17   2.036876e-18   6.801828e-17  
  7723.902    3.590205e-17   2.014916e-18   6.741259e-17  
  7725.088    4.485837e-17   2.020582e-18   5.922139e-17  
  7726.275    4.189465e-17   1.881891e-18   4.763413e-17  
  7727.461    3.805002e-17   1.738758e-18   3.752796e-17  
  7728.648    3.890469e-17   1.694374e-18   3.260766e-17  
  7729.834    3.923762e-17   1.666994e-18   2.981948e-17  
  7731.021    3.823773e-17   1.669856e-18   3.106896e-17  
  7732.207    3.954388e-17   1.698565e-18   3.238692e-17  
  7733.394    3.787942e-17   1.678914e-18   3.225313e-17  
  7734.580    4.237041e-17   1.724498e-18   3.200503e-17  
  7735.767    3.795910e-17   1.658858e-18   3.039519e-17  
  7736.953    3.609823e-17   1.609109e-18   2.787038e-17  
  7738.140    3.975264e-17   1.637746e-18   2.677769e-17  
  7739.326    3.579577e-17   1.571117e-18   2.493961e-17  
  7740.513    3.558210e-17   1.571719e-18   2.520871e-17  
  7741.699    3.882240e-17   1.622611e-18   2.639293e-17  
  7742.886    3.779544e-17   1.795491e-18   4.328672e-17  
  7744.072    3.544050e-17   2.243559e-18   9.423814e-17  
  7745.259    3.619139e-17   2.747327e-18   1.610725e-16  
  7746.445    4.118090e-17   3.120688e-18   2.150581e-16  
  7747.632    3.668377e-17   3.295020e-18   2.495738e-16  
  7748.818    4.211213e-17   3.363041e-18   2.564344e-16  
  7750.005    4.117410e-17   3.181292e-18   2.254173e-16  
  7751.191    3.542817e-17   2.774490e-18   1.659676e-16  
  7752.378    4.196021e-17   2.417078e-18   1.096689e-16  
  7753.564    4.023993e-17   2.214318e-18   8.612819e-17  
  7754.751    3.694636e-17   2.148813e-18   8.169883e-17  
  7755.937    3.978029e-17   2.248858e-18   9.075570e-17  
  7757.124    3.563517e-17   2.313332e-18   1.027640e-16  
  7758.310    3.773151e-17   2.330072e-18   1.028064e-16  
  7759.497    3.627540e-17   2.221147e-18   9.091853e-17  
  7760.683    4.149156e-17   2.053004e-18   6.645964e-17  
  7761.870    3.789208e-17   1.835661e-18   4.727234e-17  
  7763.056    4.026122e-17   1.702317e-18   3.225287e-17  
  7764.243    4.017595e-17   1.625663e-18   2.547940e-17  
  7765.429    3.624459e-17   1.572463e-18   2.477794e-17  
  7766.616    3.868090e-17   1.655801e-18   2.962937e-17  
  7767.802    4.265829e-17   1.788398e-18   3.801731e-17  
  7768.989    4.068522e-17   1.835343e-18   4.455009e-17  
  7770.175    3.750908e-17   1.861408e-18   5.028202e-17  
  7771.362    3.923378e-17   1.898572e-18   5.235743e-17  
  7772.548    3.885213e-17   1.873847e-18   5.023130e-17  
  7773.735    3.871885e-17   1.897605e-18   5.278644e-17  
  7774.921    3.818651e-17   1.958728e-18   5.967138e-17  
  7776.108    3.800271e-17   1.993046e-18   6.351736e-17  
  7777.294    3.971961e-17   2.065734e-18   6.978779e-17  
  7778.481    3.607606e-17   2.051482e-18   7.180638e-17  
  7779.667    3.252941e-17   1.992148e-18   6.884389e-17  
  7780.854    3.978656e-17   1.936047e-18   5.576948e-17  
  7782.040    4.219094e-17   1.832215e-18   4.286510e-17  
  7783.227    3.796216e-17   1.697332e-18   3.420329e-17  
  7784.413    3.482285e-17   1.621246e-18   3.049470e-17  
  7785.600    3.700362e-17   1.679224e-18   3.351486e-17  
  7786.786    3.542652e-17   1.844973e-18   5.082881e-17  
  7787.973    3.388471e-17   2.226953e-18   9.430671e-17  
  7789.159    3.524705e-17   2.619813e-18   1.443394e-16  
  7790.346    4.017425e-17   2.851084e-18   1.736384e-16  
  7791.532    3.773653e-17   2.957188e-18   1.926866e-16  
  7792.719    3.851481e-17   2.951831e-18   1.910903e-16  
  7793.905    3.533011e-17   2.730595e-18   1.603264e-16  
  7795.092    3.325306e-17   2.341686e-18   1.091557e-16  
  7796.278    3.529207e-17   2.016829e-18   6.894898e-17  
  7797.465    3.591344e-17   1.735693e-18   3.987234e-17  
  7798.651    3.977928e-17   1.632234e-18   2.666806e-17  
  7799.838    3.696360e-17   1.560690e-18   2.328073e-17  
  7801.024    4.024814e-17   1.669844e-18   2.957398e-17  
  7802.210    4.078786e-17   1.845965e-18   4.577011e-17  
  7803.397    3.522502e-17   2.000269e-18   6.728435e-17  
  7804.583    3.941975e-17   2.165674e-18   8.177453e-17  
  7805.770    4.093866e-17   2.265315e-18   9.221653e-17  
  7806.956    4.047093e-17   2.255717e-18   9.151837e-17  
  7808.143    4.261980e-17   2.200060e-18   8.271616e-17  
  7809.329    4.079399e-17   2.011810e-18   6.310459e-17  
  7810.516    4.211009e-17   1.869851e-18   4.693013e-17  
  7811.702    3.768233e-17   1.723938e-18   3.712914e-17  
  7812.889    4.327363e-17   1.735334e-18   3.269652e-17  
  7814.075    3.837040e-17   1.849018e-18   4.854614e-17  
  7815.262    3.675309e-17   2.260422e-18   9.584615e-17  
  7816.448    3.983013e-17   2.730461e-18   1.562456e-16  
  7817.635    4.195812e-17   3.027111e-18   2.003448e-16  
  7818.821    4.452428e-17   3.179598e-18   2.234304e-16  
  7820.008    3.070632e-17   3.117906e-18   2.265579e-16  
  7821.194    3.718308e-17   2.955415e-18   1.935169e-16  
  7822.381    3.575472e-17   2.559904e-18   1.359499e-16  
  7823.567    4.151912e-17   2.196656e-18   8.355660e-17  
  7824.754    4.062329e-17   1.880317e-18   4.956400e-17  
  7825.940    3.711400e-17   1.661210e-18   3.203684e-17  
  7827.127    4.053751e-17   1.644495e-18   2.717744e-17  
  7828.313    4.093613e-17   1.645846e-18   2.691187e-17  
  7829.500    3.756616e-17   1.615111e-18   2.752555e-17  
  7830.686    4.167092e-17   1.647438e-18   2.634399e-17  
  7831.873    4.113669e-17   1.632284e-18   2.553171e-17  
  7833.059    4.330561e-17   1.660399e-18   2.590810e-17  
  7834.246    4.483572e-17   1.756703e-18   3.331596e-17  
  7835.432    4.853523e-17   1.956685e-18   4.978394e-17  
  7836.619    4.379914e-17   2.079392e-18   6.786599e-17  
  7837.805    4.184024e-17   2.157243e-18   7.873571e-17  
  7838.992    4.203613e-17   2.216487e-18   8.557069e-17  
  7840.178    4.143637e-17   2.179944e-18   8.182197e-17  
  7841.365    4.267745e-17   2.072207e-18   6.820413e-17  
  7842.551    3.610173e-17   1.870090e-18   5.310825e-17  
  7843.738    4.385221e-17   1.872398e-18   4.571758e-17  
  7844.924    4.077147e-17   1.850682e-18   4.656997e-17  
  7846.111    4.424661e-17   2.097887e-18   6.960061e-17  
  7847.297    4.122089e-17   2.533710e-18   1.272827e-16  
  7848.484    3.453622e-17   2.925320e-18   1.918093e-16  
  7849.670    3.852703e-17   3.192455e-18   2.321859e-16  
  7850.857    3.398598e-17   3.280230e-18   2.520778e-16  
  7852.043    3.496702e-17   3.254690e-18   2.466127e-16  
  7853.230    3.482359e-17   3.080922e-18   2.169366e-16  
  7854.416    5.260546e-17   2.978199e-18   1.825722e-16  
  7855.603    5.412037e-17   2.796827e-18   1.527045e-16  
  7856.789    4.970958e-17   2.643470e-18   1.344456e-16  
  7857.976    4.336325e-17   2.535684e-18   1.255756e-16  
  7859.162    4.078991e-17   2.469257e-18   1.191088e-16  
  7860.349    3.688809e-17   2.307805e-18   1.020492e-16  
  7861.535    4.259722e-17   2.196122e-18   8.279588e-17  
  7862.722    4.075986e-17   2.096630e-18   7.303185e-17  
  7863.908    3.709634e-17   2.133176e-18   8.084303e-17  
  7865.095    3.278299e-17   2.325859e-18   1.084090e-16  
  7866.281    4.013037e-17   2.572105e-18   1.339057e-16  
  7867.468    3.865922e-17   2.651955e-18   1.466865e-16  
  7868.654    3.442054e-17   2.611737e-18   1.451324e-16  
  7869.841    3.914112e-17   2.532576e-18   1.294474e-16  
  7871.027    4.242196e-17   2.338083e-18   1.005210e-16  
  7872.214    4.067243e-17   2.130674e-18   7.710046e-17  
  7873.400    3.396616e-17   1.992861e-18   6.829138e-17  
  7874.587    3.639946e-17   2.038699e-18   7.091944e-17  
  7875.773    3.885823e-17   2.179840e-18   8.466985e-17  
  7876.960    3.605400e-17   2.272826e-18   9.868244e-17  
  7878.146    3.618326e-17   2.305748e-18   1.026585e-16  
  7879.333    3.460049e-17   2.232150e-18   9.516012e-17  
  7880.519    3.831417e-17   2.154710e-18   8.228792e-17  
  7881.706    3.894751e-17   2.035393e-18   6.809666e-17  
  7882.892    3.593801e-17   2.002744e-18   6.748902e-17  
  7884.079    3.650876e-17   2.170875e-18   8.599400e-17  
  7885.265    4.065482e-17   2.369154e-18   1.063720e-16  
  7886.452    4.133119e-17   2.501701e-18   1.232558e-16  
  7887.638    3.819925e-17   2.552526e-18   1.333317e-16  
  7888.825    3.476046e-17   2.496651e-18   1.290668e-16  
  7890.011    3.584475e-17   2.319212e-18   1.047938e-16  
  7891.198    4.145213e-17   2.103834e-18   7.339582e-17  
  7892.384    3.525005e-17   1.856690e-18   5.291443e-17  
  7893.571    3.909223e-17   1.710696e-18   3.498287e-17  
  7894.757    4.407160e-17   1.698681e-18   2.897109e-17  
  7895.944    4.043725e-17   1.642231e-18   2.743062e-17  
  7897.130    3.872206e-17   1.621826e-18   2.731477e-17  
  7898.317    4.010073e-17   1.625802e-18   2.631311e-17  
  7899.503    3.942497e-17   1.615860e-18   2.610798e-17  
  7900.690    4.138317e-17   1.632014e-18   2.561088e-17  
  7901.876    4.049378e-17   1.645092e-18   2.765760e-17  
  7903.063    4.213985e-17   1.651695e-18   2.663333e-17  
  7904.249    4.451205e-17   1.699980e-18   2.870302e-17  
  7905.436    4.179742e-17   1.759631e-18   3.699529e-17  
  7906.622    4.158345e-17   2.115852e-18   7.475925e-17  
  7907.809    4.424675e-17   2.746484e-18   1.555476e-16  
  7908.995    4.362667e-17   3.256930e-18   2.395301e-16  
  7910.182    3.826353e-17   3.554219e-18   2.999163e-16  
  7911.368    4.362882e-17   3.717658e-18   3.269884e-16  
  7912.555    3.607787e-17   3.621648e-18   3.152818e-16  
  7913.741    2.965275e-17   3.333392e-18   2.670857e-16  
  7914.928    3.954327e-17   3.046252e-18   2.075174e-16  
  7916.114    3.506806e-17   2.822033e-18   1.761369e-16  
  7917.301    3.676950e-17   2.682549e-18   1.535806e-16  
  7918.487    3.948187e-17   2.709564e-18   1.548865e-16  
  7919.674    2.059443e-17   2.640220e-18   1.634085e-16  
  7920.860    1.144740e-17   2.467180e-18   1.483756e-16  
  7922.047    3.025830e-17   2.203098e-18   9.628304e-17  
  7923.233    4.420846e-17   2.014224e-18   6.086472e-17  
  7924.420    3.342269e-17   1.819026e-18   5.112633e-17  
  7925.606    3.822989e-17   1.967767e-18   6.173269e-17  
  7926.793    4.017754e-17   2.156715e-18   8.104119e-17  
  7927.979    3.526469e-17   2.262861e-18   9.866351e-17  
  7929.166    3.625015e-17   2.311780e-18   1.037965e-16  
  7930.352    3.738904e-17   2.286457e-18   9.951273e-17  
  7931.539    4.094335e-17   2.176871e-18   8.269945e-17  
  7932.725    4.310834e-17   1.981496e-18   5.844589e-17  
  7933.912    3.673721e-17   1.747205e-18   4.093314e-17  
  7935.098    3.693772e-17   1.621074e-18   2.916775e-17  
  7936.285    3.643214e-17   1.570522e-18   2.527499e-17  
  7937.471    3.980289e-17   1.601476e-18   2.463418e-17  
  7938.658    3.840703e-17   1.600268e-18   2.590848e-17  
  7939.844    4.020674e-17   1.641738e-18   2.780348e-17  
  7941.031    3.969481e-17   1.659917e-18   2.994843e-17  
  7942.217    3.954371e-17   1.743283e-18   3.783379e-17  
  7943.404    3.709330e-17   1.899021e-18   5.571260e-17  
  7944.590    4.027034e-17   2.087994e-18   7.312410e-17  
  7945.777    4.112009e-17   2.190166e-18   8.420878e-17  
  7946.963    3.686746e-17   2.183817e-18   8.764966e-17  
  7948.150    3.920817e-17   2.164545e-18   8.306770e-17  
  7949.336    3.978774e-17   2.063855e-18   7.089817e-17  
  7950.523    3.883859e-17   1.872514e-18   5.130603e-17  
  7951.709    3.976378e-17   1.720989e-18   3.555450e-17  
  7952.896    4.181826e-17   1.629151e-18   2.514634e-17  
  7954.082    3.764916e-17   1.543352e-18   2.183591e-17  
  7955.269    3.497686e-17   1.511257e-18   2.179930e-17  
  7956.455    3.691952e-17   1.577789e-18   2.549448e-17  
  7957.642    3.443706e-17   1.812659e-18   4.966315e-17  
  7958.828    3.606399e-17   2.344546e-18   1.083764e-16  
  7960.015    3.776977e-17   2.815192e-18   1.729457e-16  
  7961.201    3.388389e-17   3.080165e-18   2.194002e-16  
  7962.388    3.546872e-17   3.219870e-18   2.418662e-16  
  7963.574    3.612870e-17   3.206449e-18   2.388805e-16  
  7964.761    4.015072e-17   2.987388e-18   1.979157e-16  
  7965.947    3.432435e-17   2.524369e-18   1.340370e-16  
  7967.134    3.349705e-17   2.107942e-18   8.222524e-17  
  7968.320    3.543401e-17   1.783689e-18   4.588929e-17  
  7969.507    3.539216e-17   1.635091e-18   3.207169e-17  
  7970.693    3.935092e-17   1.679872e-18   3.222730e-17  
  7971.880    3.785220e-17   1.736960e-18   3.903272e-17  
  7973.066    3.761907e-17   1.911027e-18   5.660031e-17  
  7974.253    3.352834e-17   2.114293e-18   8.297204e-17  
  7975.439    3.616647e-17   2.321554e-18   1.054784e-16  
  7976.626    3.697673e-17   2.429541e-18   1.186963e-16  
  7977.812    3.526023e-17   2.405001e-18   1.171585e-16  
  7978.999    3.573937e-17   2.304856e-18   1.038178e-16  
  7980.185    3.523881e-17   2.103163e-18   8.004339e-17  
  7981.372    3.719762e-17   1.895989e-18   5.549635e-17  
  7982.558    4.340538e-17   1.768643e-18   3.664165e-17  
  7983.745    3.572020e-17   1.589231e-18   2.776586e-17  
  7984.931    2.984916e-17   1.529514e-18   2.846808e-17  
  7986.118    3.549311e-17   1.816607e-18   4.915033e-17  
  7987.304    3.441504e-17   2.320336e-18   1.071412e-16  
  7988.491    3.515773e-17   2.842514e-18   1.800646e-16  
  7989.677    3.681811e-17   3.183871e-18   2.346417e-16  
  7990.864    3.291129e-17   3.333874e-18   2.652190e-16  
  7992.050    3.849631e-17   3.336293e-18   2.601756e-16  
  7993.237    3.621969e-17   3.111876e-18   2.228975e-16  
  7994.423    3.759894e-17   2.686564e-18   1.541656e-16  
  7995.610    3.857959e-17   2.215883e-18   9.015399e-17  
  7996.796    3.521658e-17   1.797633e-18   4.759993e-17  
  7997.983    3.550115e-17   1.616767e-18   3.044742e-17  
  7999.169    3.882692e-17   1.631161e-18   2.845284e-17  
  8000.356    4.097548e-17   1.632106e-18   2.642454e-17  
  8001.542    3.850451e-17   1.587479e-18   2.493629e-17  
  8002.729    3.763741e-17   1.573138e-18   2.455608e-17  
  8003.915    3.727987e-17   1.557488e-18   2.357321e-17  
  8005.102    3.710105e-17   1.552408e-18   2.332193e-17  
  8006.288    3.786377e-17   1.578551e-18   2.481258e-17  
  8007.475    3.562179e-17   1.680909e-18   3.614891e-17  
  8008.661    3.693458e-17   1.882468e-18   5.450110e-17  
  8009.848    3.918446e-17   2.072675e-18   7.286406e-17  
  8011.034    3.815698e-17   2.161654e-18   8.418804e-17  
  8012.221    3.733537e-17   2.195025e-18   8.898243e-17  
  8013.407    3.693684e-17   2.145116e-18   8.345876e-17  
  8014.594    3.583022e-17   2.022631e-18   7.059307e-17  
  8015.780    4.193948e-17   1.921120e-18   5.362885e-17  
  8016.967    3.431072e-17   1.717769e-18   4.090857e-17  
  8018.153    3.956272e-17   1.790347e-18   4.270473e-17  
  8019.340    3.286998e-17   1.983041e-18   6.920017e-17  
  8020.526    3.207327e-17   2.370853e-18   1.161948e-16  
  8021.713    3.661184e-17   2.721247e-18   1.605579e-16  
  8022.899    3.913970e-17   2.902025e-18   1.859000e-16  
  8024.086    4.036538e-17   2.963723e-18   1.946117e-16  
  8025.272    4.009293e-17   2.875531e-18   1.808007e-16  
  8026.459    3.396833e-17   2.574859e-18   1.419948e-16  
  8027.645    3.812359e-17   2.242707e-18   9.410974e-17  
  8028.832    3.911033e-17   1.928346e-18   5.725155e-17  
  8030.018    3.730324e-17   1.706971e-18   3.700673e-17  
  8031.205    4.133912e-17   1.671043e-18   2.971227e-17  
  8032.391    3.688107e-17   1.592511e-18   2.709284e-17  
  8033.578    4.154330e-17   1.613252e-18   2.432414e-17  
  8034.764    4.085294e-17   1.591799e-18   2.312658e-17  
  8035.951    3.773573e-17   1.541298e-18   2.186982e-17  
  8037.137    3.733226e-17   1.541518e-18   2.229051e-17  
  8038.324    3.448278e-17   1.503941e-18   2.196863e-17  
  8039.510    3.755939e-17   1.525332e-18   2.071621e-17  
  8040.697    3.471741e-17   1.502090e-18   2.159375e-17  
  8041.883    3.498503e-17   1.509836e-18   2.197379e-17  
  8043.070    3.940935e-17   1.553774e-18   2.130610e-17  
  8044.256    3.225123e-17   1.502956e-18   2.410870e-17  
  8045.443    3.807397e-17   1.665462e-18   3.248360e-17  
  8046.629    3.912385e-17   1.783428e-18   4.260318e-17  
  8047.816    3.813142e-17   1.878596e-18   5.313839e-17  
  8049.002    3.823339e-17   1.953521e-18   6.091348e-17  
  8050.189    3.826950e-17   1.956953e-18   6.125328e-17  
  8051.375    4.061362e-17   1.931297e-18   5.621636e-17  
  8052.562    3.947413e-17   1.826274e-18   4.652908e-17  
  8053.748    3.823661e-17   1.696934e-18   3.526284e-17  
  8054.935    3.569162e-17   1.650394e-18   3.350561e-17  
  8056.121    3.412480e-17   1.785780e-18   4.781032e-17  
  8057.308    3.222844e-17   2.001360e-18   7.207208e-17  
  8058.494    4.257008e-17   2.256687e-18   9.170187e-17  
  8059.681    4.065690e-17   2.326947e-18   1.024291e-16  
  8060.867    3.809400e-17   2.306296e-18   1.023419e-16  
  8062.054    3.871435e-17   2.212465e-18   9.011150e-17  
  8063.240    3.878504e-17   2.005392e-18   6.609449e-17  
  8064.427    3.431211e-17   1.739506e-18   4.319666e-17  
  8065.613    3.592253e-17   1.585396e-18   2.755883e-17  
  8066.800    3.836841e-17   1.549368e-18   2.205504e-17  
  8067.986    3.675692e-17   1.508548e-18   2.022335e-17  
  8069.173    3.551577e-17   1.505974e-18   2.123854e-17  
  8070.359    3.488859e-17   1.506822e-18   2.193183e-17  
  8071.546    3.465389e-17   1.515472e-18   2.288547e-17  
  8072.732    3.786568e-17   1.564204e-18   2.384430e-17  
  8073.919    4.003750e-17   1.599259e-18   2.475288e-17  
  8075.105    3.756534e-17   1.579707e-18   2.548887e-17  
  8076.292    3.369236e-17   1.526142e-18   2.474431e-17  
  8077.478    3.707080e-17   1.554977e-18   2.385901e-17  
  8078.665    3.911724e-17   1.570480e-18   2.317793e-17  
  8079.851    3.365305e-17   1.524961e-18   2.469973e-17  
  8081.038    3.823046e-17   1.588424e-18   2.561969e-17  
  8082.224    3.746055e-17   1.584476e-18   2.603997e-17  
  8083.411    3.706049e-17   1.583550e-18   2.635958e-17  
  8084.597    3.807846e-17   1.581138e-18   2.515213e-17  
  8085.784    3.508356e-17   1.518932e-18   2.281241e-17  
  8086.970    3.641115e-17   1.551996e-18   2.429871e-17  
  8088.157    3.450699e-17   1.569579e-18   2.768900e-17  
  8089.343    3.473820e-17   1.630631e-18   3.283508e-17  
  8090.530    3.758096e-17   1.699139e-18   3.630765e-17  
  8091.716    3.299522e-17   1.669562e-18   3.809625e-17  
  8092.903    3.406051e-17   1.663257e-18   3.647534e-17  
  8094.089    3.673287e-17   1.659301e-18   3.348675e-17  
  8095.276    3.521001e-17   1.613771e-18   3.089813e-17  
  8096.462    4.056037e-17   1.703857e-18   3.384701e-17  
  8097.649    3.779570e-17   1.762049e-18   4.212367e-17  
  8098.835    3.717007e-17   1.847695e-18   5.124790e-17  
  8100.022    3.763094e-17   1.886378e-18   5.477351e-17  
  8101.208    3.605943e-17   1.882853e-18   5.596553e-17  
  8102.395    3.654484e-17   1.842064e-18   5.131743e-17  
  8103.581    3.866664e-17   1.755121e-18   4.063251e-17  
  8104.768    3.423738e-17   1.613819e-18   3.191210e-17  
  8105.954    3.730811e-17   1.582126e-18   2.610573e-17  
  8107.141    3.579569e-17   1.517614e-18   2.210138e-17  
  8108.327    3.550961e-17   1.505641e-18   2.139328e-17  
  8109.514    3.750457e-17   1.521610e-18   2.076305e-17  
  8110.700    3.598442e-17   1.509361e-18   2.124563e-17  
  8111.887    3.680716e-17   1.504631e-18   2.004838e-17  
  8113.073    3.740188e-17   1.509427e-18   1.986584e-17  
  8114.260    3.776961e-17   1.508735e-18   1.945191e-17  
  8115.446    3.690908e-17   1.490676e-18   1.881496e-17  
  8116.633    4.059968e-17   1.537009e-18   1.904522e-17  
  8117.819    3.273955e-17   1.457169e-18   2.021734e-17  
  8119.006    3.333041e-17   1.459990e-18   1.986721e-17  
  8120.192    3.548364e-17   1.487328e-18   1.996952e-17  
  8121.379    3.835417e-17   1.525165e-18   2.028499e-17  
  8122.565    3.739059e-17   1.514736e-18   2.036802e-17  
  8123.752    3.698346e-17   1.515810e-18   2.086530e-17  
  8124.938    3.752635e-17   1.520073e-18   2.069304e-17  
  8126.125    3.705740e-17   1.512434e-18   2.052353e-17  
  8127.311    3.794293e-17   1.536947e-18   2.171657e-17  
  8128.498    3.923408e-17   1.550913e-18   2.163873e-17  
  8129.684    3.843071e-17   1.542994e-18   2.176221e-17  
  8130.871    3.241304e-17   1.478318e-18   2.231502e-17  
  8132.057    3.475582e-17   1.514889e-18   2.302921e-17  
  8133.244    3.651855e-17   1.567633e-18   2.578016e-17  
  8134.430    3.800703e-17   1.615699e-18   2.853834e-17  
  8135.617    3.538747e-17   1.605685e-18   3.023868e-17  
  8136.803    3.622696e-17   1.636340e-18   3.215895e-17  
  8137.990    3.484553e-17   1.610997e-18   3.125901e-17  
  8139.176    3.687320e-17   1.602773e-18   2.853891e-17  
  8140.363    3.581973e-17   1.579185e-18   2.751461e-17  
  8141.549    3.738933e-17   1.609368e-18   2.862951e-17  
  8142.736    3.235834e-17   1.583304e-18   3.130099e-17  
  8143.922    3.114477e-17   1.598551e-18   3.384321e-17  
  8145.109    3.542113e-17   1.650887e-18   3.432830e-17  
  8146.295    4.016812e-17   1.672666e-18   3.165442e-17  
  8147.482    3.723972e-17   1.605899e-18   2.850789e-17  
  8148.668    3.585458e-17   1.541346e-18   2.427324e-17  
  8149.855    3.448284e-17   1.485164e-18   2.093906e-17  
  8151.041    3.648208e-17   1.488300e-18   1.923247e-17  
  8152.228    3.680915e-17   1.480508e-18   1.827834e-17  
  8153.414    3.245591e-17   1.429058e-18   1.844264e-17  
  8154.601    3.500485e-17   1.462578e-18   1.861325e-17  
  8155.787    3.318218e-17   1.442373e-18   1.879578e-17  
  8156.974    3.290784e-17   1.450819e-18   1.974785e-17  
  8158.160    3.113248e-17   1.414407e-18   1.862262e-17  
  8159.347    3.414088e-17   1.444250e-18   1.802042e-17  
  8160.533    3.396701e-17   1.452240e-18   1.883814e-17  
  8161.720    3.242065e-17   1.425267e-18   1.822439e-17  
  8162.906    3.270300e-17   1.436881e-18   1.887146e-17  
  8164.093    3.363067e-17   1.446020e-18   1.869206e-17  
  8165.279    3.645416e-17   1.463331e-18   1.730803e-17  
  8166.466    3.754849e-17   1.481016e-18   1.767575e-17  
  8167.652    3.214937e-17   1.429117e-18   1.882964e-17  
  8168.839    3.681569e-17   1.482646e-18   1.854645e-17  
  8170.025    3.740575e-17   1.489733e-18   1.855481e-17  
  8171.212    3.513459e-17   1.459385e-18   1.832565e-17  
  8172.398    3.677737e-17   1.462539e-18   1.696832e-17  
  8173.585    3.517016e-17   1.467094e-18   1.892940e-17  
  8174.771    3.543038e-17   1.465905e-18   1.858371e-17  
  8175.958    3.338885e-17   1.440175e-18   1.853458e-17  
  8177.144    3.284757e-17   1.440891e-18   1.913270e-17  
  8178.331    3.600895e-17   1.484732e-18   1.957342e-17  
  8179.517    3.414113e-17   1.466168e-18   1.990612e-17  
  8180.704    3.325476e-17   1.458166e-18   2.013952e-17  
  8181.890    3.823224e-17   1.520630e-18   2.039187e-17  
  8183.077    3.653358e-17   1.514934e-18   2.159604e-17  
  8184.263    3.739518e-17   1.533201e-18   2.229697e-17  
  8185.450    3.625667e-17   1.529621e-18   2.312407e-17  
  8186.636    3.505681e-17   1.517371e-18   2.328138e-17  
  8187.823    3.742436e-17   1.544485e-18   2.325551e-17  
  8189.009    3.654092e-17   1.534414e-18   2.327592e-17  
  8190.196    3.463076e-17   1.523612e-18   2.425230e-17  
  8191.382    3.623918e-17   1.546807e-18   2.464907e-17  
  8192.569    3.682054e-17   1.558888e-18   2.512439e-17  
  8193.755    3.893259e-17   1.583044e-18   2.515505e-17  
  8194.942    3.942970e-17   1.567063e-18   2.327845e-17  
  8196.128    3.936937e-17   1.553007e-18   2.213109e-17  
  8197.315    3.818573e-17   1.526672e-18   2.105768e-17  
  8198.501    3.349782e-17   1.447029e-18   1.911928e-17  
  8199.688    3.933274e-17   1.516670e-18   1.909999e-17  
  8200.874    3.671965e-17   1.496211e-18   1.997463e-17  
  8202.061    3.406391e-17   1.474178e-18   2.078551e-17  
  8203.247    3.511387e-17   1.474108e-18   1.975316e-17  
  8204.434    3.821817e-17   1.525357e-18   2.096720e-17  
  8205.620    3.691080e-17   1.505814e-18   2.062081e-17  
  8206.807    3.768090e-17   1.523835e-18   2.138591e-17  
  8207.993    3.440690e-17   1.476649e-18   2.069191e-17  
  8209.180    3.491899e-17   1.474157e-18   1.999136e-17  
  8210.366    3.582420e-17   1.482367e-18   1.978141e-17  
  8211.553    3.900803e-17   1.529506e-18   2.059449e-17  
  8212.739    3.192088e-17   1.434145e-18   1.974047e-17  
  8213.926    3.684682e-17   1.494009e-18   1.976192e-17  
  8215.112    3.658568e-17   1.493364e-18   1.997476e-17  
  8216.299    3.802644e-17   1.498594e-18   1.899808e-17  
  8217.485    3.757617e-17   1.494034e-18   1.907174e-17  
  8218.672    3.754351e-17   1.496597e-18   1.932596e-17  
  8219.858    3.483613e-17   1.472956e-18   2.005260e-17  
  8221.045    3.672611e-17   1.494272e-18   1.995671e-17  
  8222.231    2.959368e-17   1.411379e-18   2.030001e-17  
  8223.418    3.371751e-17   1.455379e-18   1.975060e-17  
  8224.604    3.146278e-17   1.411089e-18   1.845086e-17  
  8225.791    3.614259e-17   1.456736e-18   1.748699e-17  
  8226.977    2.977850e-17   1.387227e-18   1.827021e-17  
  8228.164    3.426317e-17   1.434448e-18   1.756433e-17  
  8229.350    3.397229e-17   1.430405e-18   1.753751e-17  
  8230.537    3.567019e-17   1.465609e-18   1.871006e-17  
  8231.723    3.443880e-17   1.450110e-18   1.867498e-17  
  8232.910    3.659155e-17   1.475214e-18   1.860600e-17  
  8234.096    3.257480e-17   1.434494e-18   1.927625e-17  
  8235.283    3.623826e-17   1.488873e-18   2.010052e-17  
  8236.469    3.751683e-17   1.519348e-18   2.140284e-17  
  8237.656    3.908272e-17   1.540521e-18   2.167381e-17  
  8238.842    3.486632e-17   1.496530e-18   2.211861e-17  
  8240.029    3.447675e-17   1.498151e-18   2.264761e-17  
  8241.215    3.308870e-17   1.491044e-18   2.343394e-17  
  8242.402    3.498125e-17   1.518027e-18   2.384079e-17  
  8243.588    3.582619e-17   1.536997e-18   2.463335e-17  
  8244.775    3.525428e-17   1.519178e-18   2.368901e-17  
  8245.961    3.361583e-17   1.503881e-18   2.402510e-17  
  8247.148    3.513796e-17   1.517198e-18   2.365621e-17  
  8248.334    3.350473e-17   1.497955e-18   2.365828e-17  
  8249.521    3.641177e-17   1.506126e-18   2.148636e-17  
  8250.707    3.876985e-17   1.540035e-18   2.205344e-17  
  8251.894    3.837421e-17   1.531297e-18   2.170508e-17  
  8253.080    3.974071e-17   1.531481e-18   2.038369e-17  
  8254.267    3.667975e-17   1.499303e-18   2.069010e-17  
  8255.453    3.520458e-17   1.487455e-18   2.116663e-17  
  8256.640    3.622957e-17   1.477002e-18   1.930039e-17  
  8257.826    3.378002e-17   1.455743e-18   1.998443e-17  
  8259.013    3.619377e-17   1.473902e-18   1.910009e-17  
  8260.199    3.435006e-17   1.460796e-18   1.985345e-17  
  8261.386    3.670326e-17   1.486057e-18   1.962279e-17  
  8262.572    3.841116e-17   1.505836e-18   1.960243e-17  
  8263.759    3.463605e-17   1.459198e-18   1.947020e-17  
  8264.945    3.591933e-17   1.490616e-18   2.080522e-17  
  8266.132    3.823613e-17   1.518071e-18   2.084050e-17  
  8267.318    3.577565e-17   1.492953e-18   2.116241e-17  
  8268.505    3.865517e-17   1.510637e-18   1.981874e-17  
  8269.691    3.432668e-17   1.461289e-18   1.999542e-17  
  8270.878    3.535149e-17   1.507629e-18   2.284381e-17  
  8272.064    3.782114e-17   1.637513e-18   3.184912e-17  
  8273.251    3.262085e-17   1.777127e-18   5.033100e-17  
  8274.437    3.585019e-17   2.022522e-18   7.325861e-17  
  8275.624    3.782479e-17   2.314270e-18   1.067487e-16  
  8276.810    3.909487e-17   2.625100e-18   1.485061e-16  
  8277.997    3.972127e-17   2.796336e-18   1.739150e-16  
  8279.183    3.846948e-17   2.802968e-18   1.762247e-16  
  8280.370    3.996125e-17   2.755668e-18   1.674244e-16  
  8281.556    3.711392e-17   2.726361e-18   1.657647e-16  
  8282.743    3.561635e-17   2.775635e-18   1.748715e-16  
  8283.929    2.749155e-17   2.904788e-18   2.034786e-16  
  8285.116    3.008086e-17   3.029304e-18   2.216735e-16  
  8286.302    3.704631e-17   3.090073e-18   2.252712e-16  
  8287.489    3.287078e-17   2.992898e-18   2.128587e-16  
  8288.675    3.597453e-17   2.773129e-18   1.743032e-16  
  8289.862    3.125016e-17   2.414391e-18   1.268040e-16  
  8291.048    3.589789e-17   2.212429e-18   9.603488e-17  
  8292.235    3.769417e-17   2.349580e-18   1.118402e-16  
  8293.421    3.769677e-17   2.764640e-18   1.714268e-16  
  8294.608    3.360504e-17   3.156044e-18   2.405340e-16  
  8295.794    3.512005e-17   3.361807e-18   2.767302e-16  
  8296.981    3.683723e-17   3.330268e-18   2.691633e-16  
  8298.167    3.695318e-17   3.168239e-18   2.395351e-16  
  8299.354    3.246698e-17   2.820116e-18   1.854619e-16  
  8300.540    3.746360e-17   2.361004e-18   1.137592e-16  
  8301.727    3.326591e-17   1.847589e-18   5.722600e-17  
  8302.913    3.545926e-17   1.645218e-18   3.521935e-17  
  8304.100    3.696346e-17   1.676494e-18   3.666853e-17  
  8305.286    3.510051e-17   1.840586e-18   5.473963e-17  
  8306.473    3.629436e-17   2.046073e-18   7.602914e-17  
  8307.659    3.774366e-17   2.164333e-18   8.861889e-17  
  8308.846    2.920390e-17   2.122457e-18   9.201527e-17  
  8310.032    4.344026e-17   2.185570e-18   8.564325e-17  
  8311.219    3.863433e-17   2.035820e-18   7.262432e-17  
  8312.405    3.737700e-17   1.818480e-18   5.031737e-17  
  8313.592    3.508101e-17   1.607356e-18   3.224647e-17  
  8314.778    3.734970e-17   1.574669e-18   2.709457e-17  
  8315.965    3.612041e-17   1.551344e-18   2.626716e-17  
  8317.151    3.466446e-17   1.531183e-18   2.596547e-17  
  8318.338    3.334922e-17   1.505781e-18   2.510212e-17  
  8319.524    3.841851e-17   1.545878e-18   2.355989e-17  
  8320.711    3.532639e-17   1.488589e-18   2.172504e-17  
  8321.897    3.836848e-17   1.507824e-18   2.035958e-17  
  8323.084    3.757850e-17   1.498452e-18   2.035620e-17  
  8324.270    3.640692e-17   1.480347e-18   2.000334e-17  
  8325.457    3.849870e-17   1.493324e-18   1.903875e-17  
  8326.643    4.034774e-17   1.508338e-18   1.849684e-17  
  8327.830    3.587591e-17   1.476428e-18   2.023374e-17  
  8329.016    3.561905e-17   1.471266e-18   2.006906e-17  
  8330.203    3.450678e-17   1.460894e-18   2.031918e-17  
  8331.389    3.500694e-17   1.472419e-18   2.079041e-17  
  8332.576    3.728914e-17   1.517164e-18   2.232445e-17  
  8333.762    3.829373e-17   1.548390e-18   2.404649e-17  
  8334.949    3.506994e-17   1.548442e-18   2.724282e-17  
  8336.135    4.025526e-17   1.652708e-18   3.156188e-17  
  8337.322    3.160446e-17   1.946396e-18   6.994906e-17  
  8338.508    3.256857e-17   2.819478e-18   1.865089e-16  
  8339.695    3.263201e-17   3.804375e-18   3.707244e-16  
  8340.881    4.360168e-17   4.511794e-18   5.261448e-16  
  8342.068    3.016649e-17   4.667156e-18   5.797800e-16  
  8343.254    3.467554e-17   4.644287e-18   5.694195e-16  
  8344.441    3.931438e-17   4.390013e-18   5.000305e-16  
  8345.627    3.987726e-17   3.763195e-18   3.551175e-16  
  8346.814    3.518220e-17   2.973749e-18   2.094658e-16  
  8348.000    3.926888e-17   2.737981e-18   1.674028e-16  
  8349.187    3.695971e-17   2.915292e-18   1.980635e-16  
  8350.373    4.140298e-17   2.999050e-18   2.077338e-16  
  8351.560    3.822662e-17   2.947849e-18   2.022966e-16  
  8352.746    3.199783e-17   2.753169e-18   1.770801e-16  
  8353.933    3.466542e-17   2.425964e-18   1.265312e-16  
  8355.119    3.372450e-17   1.934036e-18   6.678356e-17  
  8356.306    3.135637e-17   1.630725e-18   3.853109e-17  
  8357.492    3.787867e-17   1.678392e-18   3.657696e-17  
  8358.679    3.975366e-17   1.824403e-18   4.922471e-17  
  8359.865    3.841788e-17   1.997869e-18   6.933744e-17  
  8361.052    3.775880e-17   2.139777e-18   8.664024e-17  
  8362.238    3.745137e-17   2.172233e-18   9.093137e-17  
  8363.425    3.222050e-17   2.114340e-18   8.908217e-17  
  8364.611    3.869061e-17   2.069623e-18   7.741994e-17  
  8365.798    3.869367e-17   1.916137e-18   6.009715e-17  
  8366.984    3.760851e-17   1.681783e-18   3.728101e-17  
  8368.171    3.563204e-17   1.531704e-18   2.556966e-17  
  8369.357    3.670102e-17   1.499716e-18   2.177718e-17  
  8370.544    3.563195e-17   1.487385e-18   2.179844e-17  
  8371.730    3.691183e-17   1.502069e-18   2.179281e-17  
  8372.917    4.005125e-17   1.550247e-18   2.288039e-17  
  8374.103    3.818752e-17   1.569641e-18   2.644828e-17  
  8375.290    4.006309e-17   1.707105e-18   3.739614e-17  
  8376.476    3.633296e-17   1.953062e-18   6.664730e-17  
  8377.663    3.269901e-17   2.297246e-18   1.117882e-16  
  8378.849    3.589769e-17   2.536009e-18   1.414310e-16  
  8380.036    3.261750e-17   2.570140e-18   1.496486e-16  
  8381.222    3.646682e-17   2.557259e-18   1.440074e-16  
  8382.409    3.475110e-17   2.409529e-18   1.248845e-16  
  8383.595    3.101092e-17   2.071892e-18   8.560332e-17  
  8384.782    3.159015e-17   1.712792e-18   4.642461e-17  
  8385.968    3.357662e-17   1.538007e-18   2.832803e-17  
  8387.155    3.418019e-17   1.515324e-18   2.577543e-17  
  8388.341    3.137445e-17   1.477769e-18   2.535842e-17  
  8389.528    3.617390e-17   1.531349e-18   2.522096e-17  
  8390.714    3.657905e-17   1.543333e-18   2.588130e-17  
  8391.901    3.333452e-17   1.675785e-18   4.122512e-17  
  8393.087    3.519226e-17   2.355244e-18   1.173457e-16  
  8394.274    3.624935e-17   3.242097e-18   2.576093e-16  
  8395.460    4.169450e-17   3.871849e-18   3.798143e-16  
  8396.647    3.166711e-17   4.036720e-18   4.269000e-16  
  8397.833    3.194164e-17   4.030193e-18   4.252078e-16  
  8399.020    3.376207e-17   3.828743e-18   3.784015e-16  
  8400.206    4.882960e-17   3.344781e-18   2.647183e-16  
  8401.393    4.383956e-17   2.432543e-18   1.195482e-16  
  8402.579    4.214534e-17   1.766782e-18   4.158669e-17  
  8403.766    4.536107e-17   1.628629e-18   2.506177e-17  
  8404.952    4.592904e-17   1.599437e-18   2.182886e-17  
  8406.139    4.145515e-17   1.549394e-18   2.176298e-17  
  8407.325    4.241997e-17   1.570130e-18   2.266753e-17  
  8408.512    3.575988e-17   1.640923e-18   3.573276e-17  
  8409.698    3.795415e-17   2.072237e-18   7.926107e-17  
  8410.885    3.796427e-17   2.488322e-18   1.334037e-16  
  8412.071    3.545581e-17   2.694626e-18   1.664166e-16  
  8413.258    3.193837e-17   2.713666e-18   1.728600e-16  
  8414.444    3.623894e-17   2.693628e-18   1.655599e-16  
  8415.631    2.951948e-17   2.470365e-18   1.393123e-16  
  8416.817    3.391313e-17   2.093181e-18   8.586391e-17  
  8418.004    3.624151e-17   1.710733e-18   4.204625e-17  
  8419.190    3.619828e-17   1.550299e-18   2.716146e-17  
  8420.377    4.040849e-17   1.601175e-18   2.759997e-17  
  8421.563    3.810906e-17   1.598590e-18   2.964482e-17  
  8422.750    3.885285e-17   1.751855e-18   4.359649e-17  
  8423.936    2.978476e-17   2.298273e-18   1.158032e-16  
  8425.123    2.994391e-17   3.289043e-18   2.738996e-16  
  8426.309    3.058413e-17   3.998776e-18   4.211857e-16  
  8427.496    4.432350e-17   4.282489e-18   4.748817e-16  
  8428.682    2.565992e-17   4.217391e-18   4.775568e-16  
  8429.869    3.387407e-17   4.083228e-18   4.376850e-16  
  8431.055    3.870659e-17   3.573076e-18   3.212623e-16  
  8432.242    2.853480e-17   2.583405e-18   1.570363e-16  
  8433.428    3.568463e-17   1.824364e-18   5.427649e-17  
  8434.615    3.639751e-17   1.598368e-18   3.145133e-17  
  8435.801    3.508761e-17   1.521114e-18   2.585779e-17  
  8436.988    3.500817e-17   1.476022e-18   2.207829e-17  
  8438.174    3.661840e-17   1.464397e-18   1.952183e-17  
  8439.361    3.755521e-17   1.478625e-18   1.980725e-17  
  8440.547    3.307827e-17   1.427004e-18   1.993871e-17  
  8441.734    3.306029e-17   1.431775e-18   2.035722e-17  
  8442.920    4.074811e-17   1.513494e-18   1.967849e-17  
  8444.107    3.849261e-17   1.497828e-18   2.056279e-17  
  8445.293    3.303451e-17   1.525628e-18   2.836769e-17  
  8446.480    3.429727e-17   1.861098e-18   5.970108e-17  
  8447.666    3.007253e-17   2.261322e-18   1.111873e-16  
  8448.853    3.451989e-17   2.511601e-18   1.410769e-16  
  8450.039    3.870488e-17   2.582239e-18   1.472956e-16  
  8451.226    3.553302e-17   2.555762e-18   1.465541e-16  
  8452.412    3.631985e-17   2.445456e-18   1.299816e-16  
  8453.599    3.934020e-17   2.123860e-18   8.486652e-17  
  8454.785    3.866456e-17   1.734787e-18   4.247207e-17  
  8455.972    3.830924e-17   1.547389e-18   2.518345e-17  
  8457.158    3.436947e-17   1.498991e-18   2.484967e-17  
  8458.345    3.291724e-17   1.662009e-18   4.108736e-17  
  8459.531    3.504045e-17   2.326455e-18   1.151016e-16  
  8460.718    3.090797e-17   3.080597e-18   2.363094e-16  
  8461.904    3.849463e-17   3.560408e-18   3.203913e-16  
  8463.091    5.095016e-17   3.709129e-18   3.392161e-16  
  8464.277    2.727809e-17   3.566810e-18   3.328806e-16  
  8465.464    3.078324e-17   3.366721e-18   2.896131e-16  
  8466.650    4.332086e-17   2.843842e-18   1.839610e-16  
  8467.837    2.983524e-17   1.970458e-18   7.643775e-17  
  8469.023    3.401478e-17   1.596484e-18   3.398163e-17  
  8470.210    3.352986e-17   1.535551e-18   2.898442e-17  
  8471.396    3.299797e-17   1.528950e-18   2.893848e-17  
  8472.583    3.644389e-17   1.553830e-18   2.775507e-17  
  8473.769    3.429758e-17   1.532880e-18   2.802387e-17  
  8474.956    3.244918e-17   1.492281e-18   2.632469e-17  
  8476.142    3.543082e-17   1.481322e-18   2.245543e-17  
  8477.329    3.546660e-17   1.461775e-18   2.077456e-17  
  8478.515    3.688366e-17   1.458316e-18   1.909533e-17  
  8479.702    4.029528e-17   1.498103e-18   1.912531e-17  
  8480.888    4.015529e-17   1.504152e-18   1.979654e-17  
  8482.075    3.557182e-17   1.450887e-18   1.979674e-17  
  8483.261    3.495990e-17   1.453960e-18   2.066697e-17  
  8484.448    3.809408e-17   1.481001e-18   1.987024e-17  
  8485.634    3.911879e-17   1.500723e-18   2.056331e-17  
  8486.821    3.439434e-17   1.536285e-18   2.834688e-17  
  8488.007    3.424566e-17   1.802594e-18   5.412810e-17  
  8489.194    3.903863e-17   2.109723e-18   8.404470e-17  
  8490.380    3.584013e-17   2.208141e-18   9.946951e-17  
  8491.567    3.119692e-17   2.210184e-18   1.043328e-16  
  8492.753    4.034660e-17   2.258430e-18   1.015418e-16  
  8493.940    3.744270e-17   2.107430e-18   8.541747e-17  
  8495.126    4.157166e-17   1.886821e-18   5.594693e-17  
  8496.313    3.546056e-17   1.609568e-18   3.402898e-17  
  8497.499    3.705643e-17   1.605058e-18   3.204741e-17  
  8498.686    2.939055e-17   1.803425e-18   5.913240e-17  
  8499.872    3.525375e-17   2.365903e-18   1.210397e-16  
  8501.059    3.300498e-17   2.713336e-18   1.742163e-16  
  8502.245    3.774812e-17   2.864890e-18   1.939706e-16  
  8503.432    3.644537e-17   2.839032e-18   1.910326e-16  
  8504.618    3.549043e-17   2.736903e-18   1.755648e-16  
  8505.805    4.139133e-17   2.468793e-18   1.294662e-16  
  8506.991    3.719839e-17   1.915348e-18   6.354648e-17  
  8508.178    3.628450e-17   1.545847e-18   2.751952e-17  
  8509.364    3.947246e-17   1.498654e-18   2.023297e-17  
  8510.551    4.134782e-17   1.509836e-18   1.936415e-17  
  8511.737    4.252049e-17   1.528395e-18   1.984616e-17  
  8512.924    4.361887e-17   1.537484e-18   1.957760e-17  
  8514.110    4.370039e-17   1.533062e-18   1.911478e-17  
  8515.297    4.372889e-17   1.538304e-18   1.956202e-17  
  8516.483    4.369091e-17   1.559687e-18   2.152493e-17  
  8517.670    4.020622e-17   1.535570e-18   2.281495e-17  
  8518.856    4.164530e-17   1.546712e-18   2.239808e-17  
  8520.043    3.899716e-17   1.519819e-18   2.263582e-17  
  8521.229    3.737612e-17   1.497267e-18   2.227654e-17  
  8522.416    3.764744e-17   1.476728e-18   2.025081e-17  
  8523.602    3.520549e-17   1.439604e-18   1.953639e-17  
  8524.789    3.678885e-17   1.444584e-18   1.839849e-17  
  8525.975    3.723371e-17   1.452377e-18   1.862158e-17  
  8527.162    3.748701e-17   1.456190e-18   1.870143e-17  
  8528.348    3.598896e-17   1.431030e-18   1.808516e-17  
  8529.535    3.830071e-17   1.460234e-18   1.825745e-17  
  8530.721    3.796594e-17   1.451023e-18   1.782001e-17  
  8531.908    3.910991e-17   1.499186e-18   2.081545e-17  
  8533.094    4.382657e-17   1.654221e-18   3.033290e-17  
  8534.281    3.595161e-17   1.733688e-18   4.591577e-17  
  8535.467    3.527910e-17   1.809993e-18   5.442664e-17  
  8536.654    3.723535e-17   1.839874e-18   5.567011e-17  
  8537.840    3.431107e-17   1.823894e-18   5.687212e-17  
  8539.027    3.560458e-17   1.765204e-18   4.950285e-17  
  8540.213    3.708451e-17   1.638595e-18   3.556027e-17  
  8541.400    3.732677e-17   1.544875e-18   2.668076e-17  
  8542.586    3.563641e-17   1.615183e-18   3.480152e-17  
  8543.773    3.672825e-17   1.886031e-18   6.123811e-17  
  8544.959    3.947355e-17   2.121430e-18   8.590669e-17  
  8546.146    3.579721e-17   2.153562e-18   9.353724e-17  
  8547.332    3.442835e-17   2.151111e-18   9.459943e-17  
  8548.519    3.737345e-17   2.121986e-18   8.809934e-17  
  8549.705    3.288817e-17   1.916495e-18   6.845874e-17  
  8550.892    3.496899e-17   1.669938e-18   4.075305e-17  
  8552.078    3.528711e-17   1.493901e-18   2.428213e-17  
  8553.265    3.562373e-17   1.463580e-18   2.135512e-17  
  8554.451    3.704495e-17   1.461741e-18   1.980457e-17  
  8555.638    3.695418e-17   1.442457e-18   1.827641e-17  
  8556.824    3.926887e-17   1.469547e-18   1.829125e-17  
  8558.011    3.725456e-17   1.443724e-18   1.810236e-17  
  8559.197    3.867506e-17   1.473157e-18   1.920275e-17  
  8560.384    4.042681e-17   1.481623e-18   1.820923e-17  
  8561.570    4.319915e-17   1.519298e-18   1.876675e-17  
  8562.757    5.411756e-17   1.623605e-18   1.752743e-17  
  8563.943    5.273920e-17   1.612784e-18   1.787999e-17  
  8565.130    5.659724e-17   1.659569e-18   1.853276e-17  
  8566.316    5.184960e-17   1.609906e-18   1.850793e-17  
  8567.503    5.067069e-17   1.609253e-18   1.962024e-17  
  8568.689    4.512354e-17   1.554954e-18   2.010822e-17  
  8569.876    4.425650e-17   1.557882e-18   2.123831e-17  
  8571.062    4.182924e-17   1.541478e-18   2.216410e-17  
  8572.249    3.900597e-17   1.530391e-18   2.396871e-17  
  8573.435    4.029197e-17   1.543423e-18   2.387399e-17  
  8574.622    3.878778e-17   1.525880e-18   2.380076e-17  
  8575.808    3.885808e-17   1.508388e-18   2.219547e-17  
  8576.995    3.608172e-17   1.464479e-18   2.114505e-17  
  8578.181    3.526499e-17   1.440461e-18   1.992830e-17  
  8579.368    3.499629e-17   1.424864e-18   1.890028e-17  
  8580.554    3.690211e-17   1.444721e-18   1.868608e-17  
  8581.740    3.364110e-17   1.435060e-18   2.110242e-17  
  8582.927    3.597483e-17   1.536842e-18   2.761604e-17  
  8584.113    3.331397e-17   1.595677e-18   3.561923e-17  
  8585.300    3.826212e-17   1.676477e-18   3.844627e-17  
  8586.486    4.011447e-17   1.706586e-18   3.959599e-17  
  8587.673    3.577881e-17   1.652019e-18   3.854619e-17  
  8588.859    3.927550e-17   1.645040e-18   3.443471e-17  
  8590.046    3.702845e-17   1.551204e-18   2.792151e-17  
  8591.232    3.601635e-17   1.560467e-18   2.976951e-17  
  8592.419    4.048675e-17   1.705683e-18   3.919221e-17  
  8593.605    3.753022e-17   1.745812e-18   4.615915e-17  
  8594.792    4.098605e-17   1.790017e-18   4.731650e-17  
  8595.978    3.429843e-17   1.726162e-18   4.738160e-17  
  8597.165    3.761856e-17   1.723708e-18   4.386847e-17  
  8598.351    3.282688e-17   1.578501e-18   3.462266e-17  
  8599.538    3.916102e-17   1.542611e-18   2.511221e-17  
  8600.724    3.650688e-17   1.462067e-18   2.068029e-17  
  8601.911    3.795326e-17   1.478240e-18   2.064808e-17  
  8603.097    3.820040e-17   1.480616e-18   2.061746e-17  
  8604.284    3.579227e-17   1.464641e-18   2.162921e-17  
  8605.470    4.030803e-17   1.513608e-18   2.143689e-17  
  8606.657    4.486091e-17   1.584198e-18   2.333503e-17  
  8607.843    4.907858e-17   1.639780e-18   2.441292e-17  
  8609.030    5.561357e-17   1.734703e-18   2.732562e-17  
  8610.216    5.646508e-17   1.774381e-18   3.056178e-17  
  8611.403    4.845167e-17   1.738279e-18   3.477928e-17  
  8612.589    5.008157e-17   1.813762e-18   4.101300e-17  
  8613.776    5.210961e-17   1.878414e-18   4.599633e-17  
  8614.962    4.467648e-17   1.868134e-18   5.222090e-17  
  8616.149    3.811557e-17   1.880514e-18   6.006533e-17  
  8617.335    3.792232e-17   1.937689e-18   6.664879e-17  
  8618.522    4.136799e-17   2.030074e-18   7.397450e-17  
  8619.708    4.376872e-17   2.108218e-18   8.107247e-17  
  8620.895    3.681999e-17   2.141332e-18   9.206078e-17  
  8622.081    3.569681e-17   2.175300e-18   9.747315e-17  
  8623.268    3.850999e-17   2.253546e-18   1.048463e-16  
  8624.454    4.177296e-17   2.309751e-18   1.091444e-16  
  8625.641    3.408314e-17   2.283299e-18   1.132004e-16  
  8626.827    3.953150e-17   2.329507e-18   1.140762e-16  
  8628.014    3.825445e-17   2.362222e-18   1.198465e-16  
  8629.200    3.856460e-17   2.333074e-18   1.155557e-16  
  8630.387    3.581195e-17   2.283265e-18   1.115644e-16  
  8631.573    3.771797e-17   2.277033e-18   1.088701e-16  
  8632.760    4.024125e-17   2.243802e-18   1.020011e-16  
  8633.946    4.208393e-17   2.180691e-18   9.202662e-17  
  8635.133    3.858631e-17   2.096286e-18   8.492788e-17  
  8636.319    3.122300e-17   1.990478e-18   7.955146e-17  
  8637.506    3.623800e-17   1.958381e-18   7.090411e-17  
  8638.692    3.931357e-17   1.912507e-18   6.268184e-17  
  8639.879    3.521973e-17   1.802727e-18   5.479018e-17  
  8641.065    3.432172e-17   1.739378e-18   4.911534e-17  
  8642.252    3.302145e-17   1.703797e-18   4.682118e-17  
  8643.438    3.640697e-17   1.730340e-18   4.616095e-17  
  8644.625    4.263069e-17   1.865953e-18   5.432018e-17  
  8645.811    3.715508e-17   1.991613e-18   7.394523e-17  
  8646.998    3.452367e-17   2.106280e-18   9.033091e-17  
  8648.184    4.054375e-17   2.192243e-18   9.523662e-17  
  8649.371    3.874849e-17   2.241171e-18   1.033865e-16  
  8650.557    3.077713e-17   2.285795e-18   1.171977e-16  
  8651.744    3.133573e-17   2.285169e-18   1.165818e-16  
  8652.930    3.642768e-17   2.248779e-18   1.067357e-16  
  8654.117    3.423716e-17   2.261918e-18   1.106556e-16  
  8655.303    3.326928e-17   2.341211e-18   1.223380e-16  
  8656.490    3.546465e-17   2.337780e-18   1.197199e-16  
  8657.676    3.425658e-17   2.230939e-18   1.066100e-16  
  8658.863    3.191863e-17   2.211190e-18   1.063619e-16  
  8660.049    3.345401e-17   2.265341e-18   1.119800e-16  
  8661.236    3.907041e-17   2.281021e-18   1.085481e-16  
  8662.422    3.708032e-17   2.157190e-18   9.439724e-17  
  8663.609    3.544866e-17   2.129617e-18   9.255532e-17  
  8664.795    3.669160e-17   2.180473e-18   9.778279e-17  
  8665.982    3.860429e-17   2.182088e-18   9.611978e-17  
  8667.168    3.586198e-17   2.072398e-18   8.513707e-17  
  8668.355    3.173570e-17   1.962975e-18   7.625561e-17  
  8669.541    3.813216e-17   2.016254e-18   7.618513e-17  
  8670.728    4.159436e-17   2.057587e-18   7.773144e-17  
  8671.914    3.882038e-17   1.967994e-18   6.988714e-17  
  8673.101    3.544212e-17   1.850866e-18   6.009029e-17  
  8674.287    3.453743e-17   1.820280e-18   5.769623e-17  
  8675.474    3.427096e-17   1.814035e-18   5.730531e-17  
  8676.660    3.552150e-17   1.807503e-18   5.538877e-17  
  8677.847    3.811622e-17   1.769404e-18   4.883264e-17  
  8679.033    3.955130e-17   1.719128e-18   4.227027e-17  
  8680.220    3.394708e-17   1.680388e-18   4.394110e-17  
  8681.406    3.670857e-17   1.701039e-18   4.328103e-17  
  8682.593    4.318581e-17   1.732709e-18   4.009821e-17  
  8683.779    3.764716e-17   1.635847e-18   3.597698e-17  
  8684.966    3.522403e-17   1.580134e-18   3.310688e-17  
  8686.152    3.743453e-17   1.599380e-18   3.273651e-17  
  8687.339    3.530447e-17   1.569925e-18   3.210206e-17  
  8688.525    3.413174e-17   1.528823e-18   2.952039e-17  
  8689.712    3.579224e-17   1.537510e-18   2.867548e-17  
  8690.898    3.593452e-17   1.537754e-18   2.856755e-17  
  8692.085    3.600530e-17   1.538386e-18   2.856510e-17  
  8693.271    3.869370e-17   1.560697e-18   2.795846e-17  
  8694.458    3.514041e-17   1.535130e-18   2.914505e-17  
  8695.644    3.762220e-17   1.573867e-18   3.025431e-17  
  8696.831    3.808047e-17   1.598769e-18   3.214156e-17  
  8698.017    2.768080e-17   1.493329e-18   3.280948e-17  
  8699.204    3.451459e-17   1.558397e-18   3.192703e-17  
  8700.390    3.646598e-17   1.565925e-18   3.070499e-17  
  8701.577    3.444296e-17   1.540886e-18   3.041930e-17  
  8702.763    3.710458e-17   1.581267e-18   3.152098e-17  
  8703.950    3.976829e-17   1.626435e-18   3.317668e-17  
  8705.136    3.525046e-17   1.585195e-18   3.374158e-17  
  8706.323    3.706444e-17   1.597672e-18   3.313408e-17  
  8707.509    3.582290e-17   1.560554e-18   3.091207e-17  
  8708.696    3.519002e-17   1.514170e-18   2.733899e-17  
  8709.882    3.846077e-17   1.510216e-18   2.376749e-17  
  8711.069    3.606448e-17   1.463141e-18   2.201172e-17  
  8712.255    3.404674e-17   1.428871e-18   2.108738e-17  
  8713.442    3.637374e-17   1.460578e-18   2.150554e-17  
  8714.628    3.552438e-17   1.446261e-18   2.112522e-17  
  8715.815    3.469551e-17   1.427729e-18   2.038035e-17  
  8717.001    3.339918e-17   1.416587e-18   2.073416e-17  
  8718.188    3.495948e-17   1.431906e-18   2.049298e-17  
  8719.374    3.671135e-17   1.458206e-18   2.102031e-17  
  8720.561    3.542192e-17   1.447297e-18   2.136709e-17  
  8721.747    3.302205e-17   1.455071e-18   2.441406e-17  
  8722.934    3.489213e-17   1.475730e-18   2.436900e-17  
  8724.120    3.669553e-17   1.504797e-18   2.516185e-17  
  8725.307    3.788747e-17   1.518490e-18   2.522115e-17  
  8726.493    4.125088e-17   1.540454e-18   2.389988e-17  
  8727.680    4.523138e-17   1.574092e-18   2.308222e-17  
  8728.866    4.604748e-17   1.563206e-18   2.127849e-17  
  8730.053    5.176885e-17   1.614085e-18   2.042755e-17  
  8731.239    5.689979e-17   1.668010e-18   2.061465e-17  
  8732.426    5.192367e-17   1.626720e-18   2.151431e-17  
  8733.612    5.032085e-17   1.618530e-18   2.232369e-17  
  8734.799    4.858496e-17   1.615540e-18   2.376520e-17  
  8735.985    4.593612e-17   1.608848e-18   2.575503e-17  
  8737.172    4.418152e-17   1.588822e-18   2.560441e-17  
  8738.358    3.910213e-17   1.547472e-18   2.678989e-17  
  8739.545    3.984436e-17   1.558482e-18   2.708385e-17  
  8740.731    3.937002e-17   1.532580e-18   2.519210e-17  
  8741.918    3.788092e-17   1.509613e-18   2.460361e-17  
  8743.104    3.667550e-17   1.490826e-18   2.413516e-17  
  8744.291    3.450157e-17   1.467510e-18   2.424820e-17  
  8745.477    3.992590e-17   1.532229e-18   2.466410e-17  
  8746.664    3.946153e-17   1.539387e-18   2.578854e-17  
  8747.850    3.553101e-17   1.496791e-18   2.584499e-17  
  8749.037    3.612208e-17   1.504178e-18   2.593225e-17  
  8750.223    3.997428e-17   1.539595e-18   2.534250e-17  
  8751.410    3.999294e-17   1.528734e-18   2.434848e-17  
  8752.596    3.490009e-17   1.584571e-18   3.455371e-17  
  8753.783    3.888352e-17   1.937860e-18   6.760131e-17  
  8754.969    3.867718e-17   2.349493e-18   1.202607e-16  
  8756.156    3.437438e-17   2.912537e-18   2.125827e-16  
  8757.342    4.219146e-17   3.446141e-18   3.057601e-16  
  8758.529    2.907192e-17   3.529587e-18   3.360876e-16  
  8759.715    2.759528e-17   3.460250e-18   3.232074e-16  
  8760.902    3.337255e-17   3.468192e-18   3.192100e-16  
  8762.088    3.329817e-17   3.591201e-18   3.451852e-16  
  8763.275    3.756986e-17   3.792814e-18   3.853335e-16  
  8764.461    4.034275e-17   3.894431e-18   4.059267e-16  
  8765.648    3.573902e-17   3.901367e-18   4.121726e-16  
  8766.834    3.985274e-17   3.824599e-18   3.905473e-16  
  8768.021    3.844568e-17   3.510890e-18   3.235082e-16  
  8769.207    3.936429e-17   2.841315e-18   1.960113e-16  
  8770.394    2.486382e-17   2.173621e-18   1.106400e-16  
  8771.580    3.965743e-17   2.487212e-18   1.396078e-16  
  8772.767    3.089772e-17   3.134330e-18   2.567002e-16  
  8773.953    3.695461e-17   3.861646e-18   4.024426e-16  
  8775.140    3.911499e-17   4.122895e-18   4.625896e-16  
  8776.326    3.387706e-17   4.096229e-18   4.613359e-16  
  8777.513    3.346690e-17   3.869288e-18   4.079344e-16  
  8778.699    2.754013e-17   3.402962e-18   3.127204e-16  
  8779.886    3.531635e-17   2.633514e-18   1.665296e-16  
  8781.072    2.911401e-17   1.751083e-18   5.723045e-17  
  8782.259    3.564259e-17   1.544539e-18   3.048591e-17  
  8783.445    3.273593e-17   1.484919e-18   2.798011e-17  
  8784.632    3.263852e-17   1.562803e-18   3.518092e-17  
  8785.818    3.717859e-17   2.013537e-18   7.886555e-17  
  8787.005    3.894154e-17   2.403046e-18   1.285511e-16  
  8788.191    2.773935e-17   2.466864e-18   1.489410e-16  
  8789.378    3.222044e-17   2.513734e-18   1.515362e-16  
  8790.564    3.160867e-17   2.476759e-18   1.466680e-16  
  8791.751    3.687610e-17   2.337851e-18   1.215101e-16  
  8792.937    3.475970e-17   1.887869e-18   6.676263e-17  
  8794.124    3.454751e-17   1.543692e-18   3.166249e-17  
  8795.310    3.748962e-17   1.506824e-18   2.540967e-17  
  8796.497    3.259368e-17   1.437829e-18   2.418027e-17  
  8797.683    3.549072e-17   1.471499e-18   2.426820e-17  
  8798.870    3.376785e-17   1.441727e-18   2.338900e-17  
  8800.056    3.273588e-17   1.434056e-18   2.376365e-17  
  8801.243    3.482766e-17   1.456209e-18   2.363265e-17  
  8802.429    3.818640e-17   1.479118e-18   2.234793e-17  
  8803.616    3.545849e-17   1.467841e-18   2.406297e-17  
  8804.802    3.727565e-17   1.527747e-18   2.766648e-17  
  8805.989    3.516568e-17   1.567364e-18   3.344619e-17  
  8807.175    3.658580e-17   1.606157e-18   3.575698e-17  
  8808.362    3.411330e-17   1.586825e-18   3.636711e-17  
  8809.548    3.881019e-17   1.625337e-18   3.546226e-17  
  8810.735    3.541951e-17   1.548799e-18   3.153892e-17  
  8811.921    3.333939e-17   1.468293e-18   2.631893e-17  
  8813.108    3.615796e-17   1.459952e-18   2.281982e-17  
  8814.294    3.602176e-17   1.451282e-18   2.221399e-17  
  8815.481    3.585846e-17   1.462570e-18   2.338166e-17  
  8816.667    3.388851e-17   1.439806e-18   2.335929e-17  
  8817.854    3.635604e-17   1.475052e-18   2.402971e-17  
  8819.040    3.570883e-17   1.566075e-18   3.301339e-17  
  8820.227    3.565728e-17   2.073429e-18   8.863876e-17  
  8821.413    4.569267e-17   3.482316e-18   3.143178e-16  
  8822.600    4.493572e-17   4.962692e-18   6.914920e-16  
  8823.786    2.029445e-17   5.477370e-18   8.778216e-16  
  8824.973    2.544403e-17   5.551451e-18   8.975938e-16  
  8826.159    2.794681e-17   5.520488e-18   8.850515e-16  
  8827.346    1.944530e-17   5.134102e-18   7.696489e-16  
  8828.532    1.431472e-17   3.988315e-18   4.598681e-16  
  8829.719    2.686960e-17   2.630047e-18   1.765550e-16  
  8830.905    3.495396e-17   2.726497e-18   1.842134e-16  
  8832.092    2.901970e-17   3.359147e-18   3.062950e-16  
  8833.278    3.260942e-17   3.576524e-18   3.483468e-16  
  8834.465    3.837647e-17   3.569547e-18   3.412594e-16  
  8835.651    4.007167e-17   3.497358e-18   3.242949e-16  
  8836.838    2.522127e-17   3.193588e-18   2.776801e-16  
  8838.024    2.731205e-17   2.469268e-18   1.517814e-16  
  8839.211    3.104328e-17   1.720693e-18   5.336012e-17  
  8840.397    3.457362e-17   1.562964e-18   3.424419e-17  
  8841.584    3.555621e-17   1.561187e-18   3.312945e-17  
  8842.770    3.240505e-17   1.564387e-18   3.656807e-17  
  8843.957    3.090770e-17   1.745332e-18   5.619216e-17  
  8845.143    3.050948e-17   2.098974e-18   9.776501e-17  
  8846.330    3.015183e-17   2.279759e-18   1.221286e-16  
  8847.516    2.893991e-17   2.269230e-18   1.219253e-16  
  8848.703    3.437493e-17   2.297128e-18   1.204670e-16  
  8849.889    3.283336e-17   2.211715e-18   1.103701e-16  
  8851.076    2.875819e-17   1.911946e-18   7.696907e-17  
  8852.262    3.355301e-17   1.592531e-18   3.832517e-17  
  8853.449    3.337698e-17   1.463925e-18   2.660120e-17  
  8854.635    3.317464e-17   1.459823e-18   2.645957e-17  
  8855.822    3.092067e-17   1.427602e-18   2.588398e-17  
  8857.008    3.032226e-17   1.458199e-18   2.917775e-17  
  8858.195    3.164218e-17   1.519616e-18   3.345168e-17  
  8859.381    2.710576e-17   1.501590e-18   3.630219e-17  
  8860.568    3.008285e-17   1.580237e-18   4.075246e-17  
  8861.754    3.058660e-17   1.967201e-18   8.201770e-17  
  8862.941    2.896732e-17   2.630256e-18   1.763704e-16  
  8864.127    3.507641e-17   2.948982e-18   2.245098e-16  
  8865.314    2.843498e-17   2.937896e-18   2.291736e-16  
  8866.500    3.207765e-17   2.954464e-18   2.286384e-16  
  8867.687    2.660753e-17   2.820735e-18   2.106123e-16  
  8868.873    3.586328e-17   2.377109e-18   1.313057e-16  
  8870.060    2.514794e-17   1.645293e-18   5.224028e-17  
  8871.246    2.964237e-17   1.431383e-18   2.776771e-17  
  8872.433    3.122061e-17   1.410618e-18   2.443247e-17  
  8873.619    3.306860e-17   1.410800e-18   2.264598e-17  
  8874.806    3.352829e-17   1.413315e-18   2.243167e-17  
  8875.992    3.587408e-17   1.426817e-18   2.130875e-17  
  8877.179    3.170858e-17   1.396785e-18   2.285718e-17  
  8878.365    3.158616e-17   1.440625e-18   2.680128e-17  
  8879.552    4.302186e-17   2.080191e-18   8.434891e-17  
  8880.738    3.485328e-17   3.503836e-18   3.355071e-16  
  8881.925    3.802204e-17   4.480846e-18   5.710982e-16  
  8883.111    3.187994e-17   4.679176e-18   6.329705e-16  
  8884.298    2.594487e-17   4.705381e-18   6.466061e-16  
  8885.484    2.427374e-17   4.633878e-18   6.280610e-16  
  8886.671    2.729924e-17   4.073978e-18   4.759890e-16  
  8887.857    1.396675e-17   2.655950e-18   1.969477e-16  
  8889.044    3.190156e-17   1.734713e-18   5.533756e-17  
  8890.230    2.912713e-17   1.542013e-18   3.875331e-17  
  8891.417    3.364251e-17   1.517792e-18   3.204942e-17  
  8892.603    3.861850e-17   1.550989e-18   3.028898e-17  
  8893.790    3.282478e-17   1.496244e-18   3.092071e-17  
  8894.976    3.655388e-17   1.538331e-18   3.118733e-17  
  8896.163    3.578057e-17   1.563920e-18   3.441961e-17  
  8897.349    3.232311e-17   2.000816e-18   8.572843e-17  
  8898.536    3.813774e-17   2.786607e-18   1.956917e-16  
  8899.722    3.008481e-17   3.108707e-18   2.621425e-16  
  8900.909    3.246880e-17   3.157851e-18   2.693810e-16  
  8902.095    2.506255e-17   3.137231e-18   2.728230e-16  
  8903.282    3.085034e-17   3.064761e-18   2.533877e-16  
  8904.468    3.041844e-17   2.524927e-18   1.609779e-16  
  8905.655    3.222454e-17   1.831758e-18   6.621031e-17  
  8906.841    2.669064e-17   1.532791e-18   4.070921e-17  
  8908.028    3.152693e-17   1.529860e-18   3.568626e-17  
  8909.214    3.459449e-17   1.522617e-18   3.200496e-17  
  8910.401    3.115904e-17   1.455397e-18   2.925057e-17  
  8911.587    3.405872e-17   1.466045e-18   2.737531e-17  
  8912.774    3.084115e-17   1.608790e-18   4.414143e-17  
  8913.960    2.735856e-17   2.812099e-18   2.120141e-16  
  8915.147    3.925283e-17   4.304732e-18   5.287870e-16  
  8916.333    3.340505e-17   4.894124e-18   7.024901e-16  
  8917.520    4.091157e-17   4.959276e-18   7.152482e-16  
  8918.706    3.272613e-17   4.936793e-18   7.167643e-16  
  8919.893    3.263160e-17   4.688377e-18   6.431278e-16  
  8921.079    1.603557e-17   3.550191e-18   3.693028e-16  
  8922.266    3.282997e-17   2.147501e-18   1.051761e-16  
  8923.452    3.053150e-17   1.670806e-18   5.107159e-17  
  8924.639    3.718689e-17   1.659606e-18   4.337899e-17  
  8925.825    3.060578e-17   1.583727e-18   4.228106e-17  
  8927.012    3.106566e-17   1.549726e-18   3.855443e-17  
  8928.198    3.358458e-17   1.552820e-18   3.639837e-17  
  8929.385    3.776260e-17   1.558903e-18   3.289393e-17  
  8930.571    3.964901e-17   1.545223e-18   2.974497e-17  
  8931.758    3.953514e-17   1.535944e-18   2.900248e-17  
  8932.944    3.812310e-17   1.527324e-18   2.960994e-17  
  8934.131    3.692013e-17   1.511141e-18   2.930151e-17  
  8935.317    3.661383e-17   1.503809e-18   2.894919e-17  
  8936.504    3.648619e-17   1.543650e-18   3.289092e-17  
  8937.690    4.285535e-17   1.996383e-18   7.658608e-17  
  8938.877    3.589630e-17   2.622875e-18   1.737546e-16  
  8940.063    3.616465e-17   2.896460e-18   2.206920e-16  
  8941.250    2.998713e-17   2.895088e-18   2.266653e-16  
  8942.436    3.786748e-17   2.938711e-18   2.269454e-16  
  8943.623    3.971563e-17   2.819892e-18   2.038687e-16  
  8944.809    2.900450e-17   2.251225e-18   1.244425e-16  
  8945.996    3.338634e-17   1.612927e-18   4.307282e-17  
  8947.182    3.104722e-17   1.416001e-18   2.676532e-17  
  8948.369    3.491263e-17   1.406892e-18   2.217290e-17  
  8949.555    3.374010e-17   1.393871e-18   2.221970e-17  
  8950.742    2.938556e-17   1.379001e-18   2.526006e-17  
  8951.928    3.507524e-17   1.999416e-18   8.535063e-17  
  8953.115    1.640677e-17   3.251351e-18   3.099414e-16  
  8954.301    2.890596e-17   4.074999e-18   4.870163e-16  
  8955.488    2.122901e-17   4.196677e-18   5.264250e-16  
  8956.674    1.821205e-17   4.188816e-18   5.275942e-16  
  8957.861    3.029854e-17   4.157999e-18   5.078328e-16  
  8959.047    3.516027e-17   3.565416e-18   3.594683e-16  
  8960.234    3.779839e-17   2.331805e-18   1.283429e-16  
  8961.420    2.918560e-17   1.534804e-18   4.000611e-17  
  8962.607    3.083238e-17   1.421114e-18   2.784160e-17  
  8963.793    3.066085e-17   1.381971e-18   2.458905e-17  
  8964.980    3.035774e-17   1.375330e-18   2.434232e-17  
  8966.166    3.199313e-17   1.434841e-18   2.802726e-17  
  8967.353    3.125886e-17   1.475944e-18   3.255795e-17  
  8968.539    3.320260e-17   1.496366e-18   3.258727e-17  
  8969.726    3.226540e-17   1.501325e-18   3.401827e-17  
  8970.912    2.894940e-17   1.448899e-18   3.244724e-17  
  8972.099    3.059917e-17   1.428621e-18   2.900860e-17  
  8973.285    2.960158e-17   1.379717e-18   2.568730e-17  
  8974.472    3.092881e-17   1.376147e-18   2.409632e-17  
  8975.658    3.272133e-17   1.430727e-18   2.720299e-17  
  8976.845    3.374380e-17   1.458163e-18   2.873508e-17  
  8978.031    3.156246e-17   1.465707e-18   3.162346e-17  
  8979.218    2.665694e-17   1.408116e-18   3.126200e-17  
  8980.404    2.767747e-17   1.426143e-18   3.190628e-17  
  8981.591    3.310273e-17   1.519491e-18   3.529948e-17  
  8982.777    2.673221e-17   1.766986e-18   6.743675e-17  
  8983.964    3.252778e-17   2.245352e-18   1.226843e-16  
  8985.150    2.984452e-17   2.394448e-18   1.473845e-16  
  8986.337    3.228064e-17   2.422456e-18   1.493568e-16  
  8987.523    2.893636e-17   2.418458e-18   1.521394e-16  
  8988.710    3.013088e-17   2.331187e-18   1.378708e-16  
  8989.896    2.747922e-17   1.911536e-18   8.392556e-17  
  8991.083    3.081800e-17   1.539317e-18   3.979566e-17  
  8992.269    2.828506e-17   1.424749e-18   3.152208e-17  
  8993.456    3.056450e-17   1.412450e-18   2.819270e-17  
  8994.642    3.094671e-17   1.443945e-18   3.071739e-17  
  8995.829    2.818077e-17   2.133107e-18   1.121207e-16  
  8997.015    3.058252e-17   2.917576e-18   2.362714e-16  
  8998.202    3.088320e-17   3.187786e-18   2.887894e-16  
  8999.388    3.475368e-17   3.227390e-18   2.932470e-16  
  9000.575    2.267872e-17   3.169506e-18   2.935113e-16  
  9001.761    2.738663e-17   2.984492e-18   2.526133e-16  
  9002.948    2.317513e-17   2.242150e-18   1.327830e-16  
  9004.134    3.169602e-17   1.543561e-18   3.979062e-17  
  9005.321    3.126372e-17   1.358404e-18   2.305011e-17  
  9006.507    3.203499e-17   1.325239e-18   1.946844e-17  
  9007.694    3.097666e-17   1.303308e-18   1.869686e-17  
  9008.880    3.263828e-17   1.314134e-18   1.799427e-17  
  9010.067    2.781294e-17   1.254668e-18   1.789010e-17  
  9011.253    2.827039e-17   1.251758e-18   1.723196e-17  
  9012.440    2.848381e-17   1.245900e-18   1.657931e-17  
  9013.626    2.786085e-17   1.238249e-18   1.661179e-17  
  9014.813    2.903420e-17   1.259292e-18   1.716999e-17  
  9015.999    2.910136e-17   1.295126e-18   2.007729e-17  
  9017.186    3.039076e-17   1.344447e-18   2.302382e-17  
  9018.372    2.970879e-17   1.349987e-18   2.421068e-17  
  9019.559    2.940399e-17   1.344748e-18   2.408936e-17  
  9020.745    3.069902e-17   1.353757e-18   2.362593e-17  
  9021.932    2.937098e-17   1.319314e-18   2.200100e-17  
  9023.118    3.158094e-17   1.320723e-18   1.996874e-17  
  9024.305    3.046911e-17   1.320425e-18   2.107333e-17  
  9025.491    2.821716e-17   1.314792e-18   2.285005e-17  
  9026.678    3.058932e-17   1.345783e-18   2.320251e-17  
  9027.864    3.315670e-17   1.370313e-18   2.285278e-17  
  9029.051    2.903714e-17   1.326776e-18   2.315762e-17  
  9030.237    3.027600e-17   1.311919e-18   2.069638e-17  
  9031.424    2.750705e-17   1.299910e-18   2.244747e-17  
  9032.610    3.141575e-17   1.558346e-18   4.255277e-17  
  9033.797    3.051104e-17   1.841828e-18   7.473995e-17  
  9034.983    3.247166e-17   1.938669e-18   8.473766e-17  
  9036.170    3.072391e-17   1.927888e-18   8.517666e-17  
  9037.356    2.996128e-17   1.913558e-18   8.420776e-17  
  9038.543    2.949375e-17   1.840556e-18   7.582966e-17  
  9039.729    3.143349e-17   1.603362e-18   4.741962e-17  
  9040.916    2.760373e-17   1.360641e-18   2.785231e-17  
  9042.102    2.500310e-17   1.297906e-18   2.502847e-17  
  9043.289    2.699027e-17   1.466978e-18   3.831388e-17  
  9044.475    3.116937e-17   1.955840e-18   8.872495e-17  
  9045.662    2.601541e-17   2.268515e-18   1.369284e-16  
  9046.848    3.372402e-17   2.386522e-18   1.473111e-16  
  9048.035    3.508656e-17   2.401055e-18   1.483324e-16  
  9049.221    3.069093e-17   2.351324e-18   1.450609e-16  
  9050.408    3.094032e-17   2.109003e-18   1.096147e-16  
  9051.594    3.260464e-17   1.642010e-18   5.081541e-17  
  9052.781    2.995464e-17   1.374816e-18   2.713159e-17  
  9053.967    3.110830e-17   1.354454e-18   2.420816e-17  
  9055.154    3.397902e-17   1.362006e-18   2.207616e-17  
  9056.340    3.051249e-17   1.319653e-18   2.181665e-17  
  9057.527    2.776960e-17   1.276130e-18   2.085786e-17  
  9058.713    3.077825e-17   1.302299e-18   2.012610e-17  
  9059.900    3.035754e-17   1.330213e-18   2.298215e-17  
  9061.086    3.104713e-17   1.343289e-18   2.347958e-17  
  9062.273    3.231220e-17   1.365644e-18   2.424989e-17  
  9063.459    3.355364e-17   1.392299e-18   2.547092e-17  
  9064.646    3.024668e-17   1.392223e-18   2.876657e-17  
  9065.832    3.038174e-17   1.397174e-18   2.912194e-17  
  9067.019    3.154689e-17   1.389355e-18   2.728895e-17  
  9068.205    2.962838e-17   1.350942e-18   2.575569e-17  
  9069.392    3.044495e-17   1.349906e-18   2.488947e-17  
  9070.578    3.119242e-17   1.317507e-18   2.133694e-17  
  9071.765    3.182260e-17   1.313418e-18   2.039102e-17  
  9072.951    3.262717e-17   1.298511e-18   1.834332e-17  
  9074.138    2.986815e-17   1.261164e-18   1.794649e-17  
  9075.324    3.491476e-17   1.323228e-18   1.828255e-17  
  9076.511    3.507471e-17   1.314816e-18   1.742306e-17  
  9077.697    2.913172e-17   1.245561e-18   1.746826e-17  
  9078.884    3.027513e-17   1.274079e-18   1.874171e-17  
  9080.070    3.174048e-17   1.291101e-18   1.876697e-17  
  9081.257    3.357617e-17   1.328694e-18   2.024183e-17  
  9082.443    3.125955e-17   1.305079e-18   2.050349e-17  
  9083.630    3.434065e-17   1.331957e-18   1.983697e-17  
  9084.816    3.862568e-17   1.370525e-18   1.908798e-17  
  9086.003    3.282082e-17   1.315984e-18   1.999932e-17  
  9087.189    3.489271e-17   1.458447e-18   3.109372e-17  
  9088.376    3.503132e-17   1.606197e-18   4.602153e-17  
  9089.562    3.593243e-17   1.682055e-18   5.345800e-17  
  9090.749    3.832562e-17   1.704240e-18   5.363731e-17  
  9091.935    3.667491e-17   1.689258e-18   5.362833e-17  
  9093.122    3.506834e-17   1.624849e-18   4.816636e-17  
  9094.308    3.388336e-17   1.455546e-18   3.203228e-17  
  9095.495    3.099033e-17   1.318507e-18   2.227425e-17  
  9096.681    2.934598e-17   1.366522e-18   2.822283e-17  
  9097.868    3.014129e-17   1.623581e-18   5.307817e-17  
  9099.054    3.418246e-17   1.814312e-18   7.098684e-17  
  9100.241    2.538609e-17   1.769386e-18   7.436544e-17  
  9101.427    3.468699e-17   1.833451e-18   7.292804e-17  
  9102.614    3.079804e-17   1.785180e-18   7.099629e-17  
  9103.800    3.035916e-17   1.616617e-18   5.233242e-17  
  9104.987    3.103893e-17   1.387779e-18   2.873185e-17  
  9106.173    3.207897e-17   1.288899e-18   1.888893e-17  
  9107.360    3.380524e-17   1.295657e-18   1.779583e-17  
  9108.546    3.194370e-17   1.256567e-18   1.632591e-17  
  9109.733    3.299355e-17   1.273719e-18   1.676834e-17  
  9110.919    3.042946e-17   1.246145e-18   1.700276e-17  
  9112.106    3.127461e-17   1.254808e-18   1.692020e-17  
  9113.292    2.867337e-17   1.217194e-18   1.640047e-17  
  9114.479    2.972930e-17   1.220557e-18   1.565729e-17  
  9115.665    3.084775e-17   1.247292e-18   1.679136e-17  
  9116.852    3.016991e-17   1.229910e-18   1.604200e-17  
  9118.038    2.860899e-17   1.215534e-18   1.642925e-17  
  9119.225    3.147935e-17   1.253879e-18   1.679924e-17  
  9120.411    3.211163e-17   1.263352e-18   1.700246e-17  
  9121.598    3.179299e-17   1.254425e-18   1.658800e-17  
  9122.784    2.935226e-17   1.221279e-18   1.626495e-17  
  9123.971    3.083574e-17   1.236183e-18   1.605661e-17  
  9125.157    3.014800e-17   1.222002e-18   1.558761e-17  
  9126.344    2.922412e-17   1.203665e-18   1.502660e-17  
  9127.530    2.915789e-17   1.216936e-18   1.619868e-17  
  9128.717    2.688755e-17   1.198512e-18   1.696592e-17  
  9129.903    2.896898e-17   1.220975e-18   1.676611e-17  
  9131.090    2.596310e-17   1.189868e-18   1.722973e-17  
  9132.276    2.730297e-17   1.206953e-18   1.731127e-17  
  9133.463    2.574892e-17   1.201318e-18   1.841221e-17  
  9134.649    2.800109e-17   1.231294e-18   1.867408e-17  
  9135.836    3.336663e-17   1.287639e-18   1.819446e-17  
  9137.022    3.745075e-17   1.337695e-18   1.862954e-17  
  9138.209    4.134558e-17   1.363792e-18   1.719381e-17  
  9139.395    4.108612e-17   1.369250e-18   1.798416e-17  
  9140.582    3.927347e-17   1.355544e-18   1.853965e-17  
  9141.768    3.884211e-17   1.342728e-18   1.782230e-17  
  9142.955    3.386809e-17   1.290997e-18   1.814721e-17  
  9144.141    3.063264e-17   1.256296e-18   1.837282e-17  
  9145.328    3.049597e-17   1.262870e-18   1.909395e-17  
  9146.514    2.881014e-17   1.328386e-18   2.654632e-17  
  9147.701    3.097967e-17   1.459686e-18   3.685831e-17  
  9148.887    2.814088e-17   1.483782e-18   4.210452e-17  
  9150.074    2.753052e-17   1.484920e-18   4.285510e-17  
  9151.260    2.486436e-17   1.459325e-18   4.296013e-17  
  9152.447    2.674177e-17   1.464828e-18   4.168285e-17  
  9153.633    2.447466e-17   1.353486e-18   3.327822e-17  
  9154.820    2.690442e-17   1.343583e-18   2.999434e-17  
  9156.006    2.989038e-17   1.465901e-18   3.877057e-17  
  9157.193    2.660428e-17   1.538149e-18   4.944174e-17  
  9158.379    2.442494e-17   1.530791e-18   5.085948e-17  
  9159.566    2.539154e-17   1.524401e-18   4.927102e-17  
  9160.752    2.960575e-17   1.536619e-18   4.641351e-17  
  9161.939    2.811873e-17   1.452390e-18   3.932684e-17  
  9163.125    2.973117e-17   1.319295e-18   2.517211e-17  
  9164.312    2.814651e-17   1.225216e-18   1.858950e-17  
  9165.498    2.915514e-17   1.228053e-18   1.785120e-17  
  9166.685    2.994294e-17   1.228851e-18   1.716043e-17  
  9167.871    2.817782e-17   1.204895e-18   1.693289e-17  
  9169.058    2.742442e-17   1.198949e-18   1.720863e-17  
  9170.244    2.732586e-17   1.196651e-18   1.713724e-17  
  9171.431    2.733068e-17   1.190438e-18   1.664443e-17  
  9172.617    2.578518e-17   1.176470e-18   1.705915e-17  
  9173.804    2.623206e-17   1.183030e-18   1.716595e-17  
  9174.990    2.768168e-17   1.194794e-18   1.670982e-17  
  9176.177    2.685997e-17   1.193720e-18   1.745266e-17  
  9177.363    2.636810e-17   1.186936e-18   1.740364e-17  
  9178.550    2.722238e-17   1.199945e-18   1.764223e-17  
  9179.736    2.957006e-17   1.219278e-18   1.694447e-17  
  9180.923    2.724928e-17   1.192345e-18   1.702828e-17  
  9182.109    2.627380e-17   1.177493e-18   1.680221e-17  
  9183.296    2.933445e-17   1.208130e-18   1.630396e-17  
  9184.482    2.689239e-17   1.180301e-18   1.645265e-17  
  9185.669    3.008376e-17   1.217739e-18   1.639993e-17  
  9186.855    3.227123e-17   1.241711e-18   1.628189e-17  
  9188.042    2.798094e-17   1.182809e-18   1.563114e-17  
  9189.228    3.036452e-17   1.216240e-18   1.605004e-17  
  9190.415    3.003102e-17   1.208242e-18   1.572994e-17  
  9191.601    2.704894e-17   1.171226e-18   1.566348e-17  
  9192.788    2.531992e-17   1.150237e-18   1.571122e-17  
  9193.974    2.836595e-17   1.185593e-18   1.555924e-17  
  9195.161    3.015338e-17   1.212826e-18   1.605819e-17  
  9196.347    3.083231e-17   1.218638e-18   1.589031e-17  
  9197.534    2.753402e-17   1.192554e-18   1.699936e-17  
  9198.720    3.076026e-17   1.230262e-18   1.697555e-17  
  9199.907    3.046663e-17   1.233624e-18   1.756772e-17  
  9201.093    2.675268e-17   1.191694e-18   1.774720e-17  
  9202.280    2.788847e-17   1.196061e-18   1.699930e-17  
  9203.466    3.124924e-17   1.226182e-18   1.621042e-17  
  9204.653    2.861623e-17   1.202939e-18   1.687926e-17  
  9205.839    2.797984e-17   1.203299e-18   1.755315e-17  
  9207.026    2.824215e-17   1.209291e-18   1.780776e-17  
  9208.212    2.719587e-17   1.185683e-18   1.690292e-17  
  9209.399    3.103677e-17   1.234991e-18   1.724532e-17  
  9210.585    2.661963e-17   1.216095e-18   2.002506e-17  
  9211.772    2.580649e-17   1.314157e-18   2.942231e-17  
  9212.958    2.902734e-17   1.398805e-18   3.419705e-17  
  9214.145    2.747971e-17   1.385784e-18   3.449042e-17  
  9215.331    2.810348e-17   1.387139e-18   3.402114e-17  
  9216.518    2.645238e-17   1.370308e-18   3.406398e-17  
  9217.704    2.700210e-17   1.319822e-18   2.883543e-17  
  9218.891    2.665887e-17   1.280763e-18   2.567245e-17  
  9220.077    2.865736e-17   1.388453e-18   3.366688e-17  
  9221.264    2.950289e-17   1.461369e-18   4.004612e-17  
  9222.450    2.806869e-17   1.459300e-18   4.127171e-17  
  9223.637    2.647925e-17   1.437783e-18   4.069970e-17  
  9224.823    2.589916e-17   1.413010e-18   3.884144e-17  
  9226.010    2.607344e-17   1.337092e-18   3.144552e-17  
  9227.196    2.932518e-17   1.273500e-18   2.248776e-17  
  9228.383    2.603699e-17   1.198190e-18   1.929378e-17  
  9229.569    2.405379e-17   1.166130e-18   1.863516e-17  
  9230.756    2.942808e-17   1.211897e-18   1.710974e-17  
  9231.942    2.854206e-17   1.205333e-18   1.744549e-17  
  9233.129    2.854180e-17   1.190580e-18   1.622919e-17  
  9234.315    2.779030e-17   1.196140e-18   1.744281e-17  
  9235.502    2.856314e-17   1.193557e-18   1.647446e-17  
  9236.688    3.016478e-17   1.210777e-18   1.633894e-17  
  9237.875    2.688390e-17   1.173194e-18   1.647917e-17  
  9239.061    2.668476e-17   1.175403e-18   1.686521e-17  
  9240.248    2.672996e-17   1.173890e-18   1.670598e-17  
  9241.434    2.855174e-17   1.198125e-18   1.691179e-17  
  9242.621    2.634610e-17   1.190482e-18   1.846621e-17  
  9243.807    2.936713e-17   1.244654e-18   2.007480e-17  
  9244.994    2.676436e-17   1.239785e-18   2.223603e-17  
  9246.180    2.775738e-17   1.284573e-18   2.519526e-17  
  9247.367    2.870838e-17   1.312370e-18   2.677514e-17  
  9248.553    2.955892e-17   1.334572e-18   2.798787e-17  
  9249.740    3.177792e-17   1.338119e-18   2.613333e-17  
  9250.926    3.786513e-17   1.391643e-18   2.520938e-17  
  9252.113    2.788599e-17   1.247959e-18   2.188352e-17  
  9253.299    3.642207e-16   3.324686e-18   1.995068e-17  
  9254.486    3.760059e-16   3.366611e-18   1.811304e-17  
  9255.672    3.843471e-16   3.399998e-18   1.777951e-17  
  9256.859    4.654056e-17   1.397339e-18   1.723013e-17  
  9258.045    2.045970e-17   1.135225e-18   1.990347e-17  
  9259.232    2.912696e-17   1.253800e-18   2.120676e-17  
  9260.418    3.042076e-17   1.263471e-18   2.078184e-17  
  9261.605    2.678410e-17   1.235605e-18   2.195702e-17  
  9262.791    2.703445e-17   1.227027e-18   2.097910e-17  
  9263.978    2.843893e-17   1.214462e-18   1.852694e-17  
  9265.164    3.195982e-17   1.230971e-18   1.645806e-17  
  9266.351    3.122575e-17   1.227267e-18   1.687108e-17  
  9267.537    2.854944e-17   1.194249e-18   1.673502e-17  
  9268.724    2.998779e-17   1.210722e-18   1.669803e-17  
  9269.910    3.035572e-17   1.215980e-18   1.678302e-17  
  9271.097    2.980872e-17   1.208326e-18   1.668076e-17  
  9272.283    2.815615e-17   1.195307e-18   1.722712e-17  
  9273.470    2.792073e-17   1.186753e-18   1.675259e-17  
  9274.656    3.017007e-17   1.206856e-18   1.620970e-17  
  9275.843    3.174617e-17   1.225051e-18   1.619731e-17  
  9277.029    2.774519e-17   1.177700e-18   1.618821e-17  
  9278.216    2.834296e-17   1.186226e-18   1.630235e-17  
  9279.402    2.491518e-17   1.150338e-18   1.676920e-17  
  9280.589    2.879896e-17   1.244366e-18   2.078388e-17  
  9281.775    3.000559e-17   1.323869e-18   2.671354e-17  
  9282.962    2.647842e-17   1.338318e-18   3.154374e-17  
  9284.148    2.821285e-17   1.374558e-18   3.325954e-17  
  9285.335    3.236737e-17   1.421136e-18   3.369547e-17  
  9286.521    3.158470e-17   1.405746e-18   3.295303e-17  
  9287.708    3.215639e-17   1.403156e-18   3.213532e-17  
  9288.894    2.907654e-17   1.391023e-18   3.399826e-17  
  9290.081    3.091145e-17   1.442498e-18   3.727171e-17  
  9291.267    3.207457e-17   1.452617e-18   3.714367e-17  
  9292.454    3.198443e-17   1.439213e-18   3.588064e-17  
  9293.640    2.707324e-17   1.387173e-18   3.560545e-17  
  9294.827    2.861380e-17   1.342346e-18   2.981415e-17  
  9296.013    3.095065e-17   1.286877e-18   2.241617e-17  
  9297.200    3.140097e-17   1.264340e-18   1.996466e-17  
  9298.386    3.344343e-17   1.281812e-18   1.949549e-17  
  9299.573    3.151304e-17   1.374692e-18   3.000722e-17  
  9300.759    3.262155e-17   1.908047e-18   8.996941e-17  
  9301.946    2.986352e-17   2.730878e-18   2.258040e-16  
  9303.132    3.368234e-17   3.383602e-18   3.611950e-16  
  9304.319    3.536804e-17   3.645072e-18   4.235964e-16  
  9305.505    3.167896e-17   3.759828e-18   4.568535e-16  
  9306.692    2.307926e-17   3.804834e-18   4.772010e-16  
  9307.878    2.242248e-17   4.101048e-18   5.594737e-16  
  9309.065    1.848448e-17   4.391110e-18   6.492104e-16  
  9310.251    3.897637e-17   4.352627e-18   6.171813e-16  
  9311.438    2.556350e-17   4.209169e-18   5.875831e-16  
  9312.624    2.630982e-17   4.177756e-18   5.776193e-16  
  9313.811    1.706293e-17   3.822870e-18   4.877554e-16  
  9314.997    2.649391e-17   2.779610e-18   2.383304e-16  
  9316.184    2.331650e-17   1.951499e-18   1.049158e-16  
  9317.370    2.318912e-17   2.343007e-18   1.636180e-16  
  9318.557    2.045460e-17   3.311588e-18   3.571374e-16  
  9319.743    1.396275e-17   3.906927e-18   5.132421e-16  
  9320.930    2.300213e-17   4.016979e-18   5.346342e-16  
  9322.116    1.508209e-17   4.002984e-18   5.384982e-16  
  9323.303    1.631869e-17   3.879797e-18   5.033959e-16  
  9324.489    2.007799e-17   3.304241e-18   3.556246e-16  
  9325.676    2.819143e-17   2.208419e-18   1.372052e-16  
  9326.862    2.237878e-17   1.586922e-18   6.080414e-17  
  9328.049    2.461775e-17   1.535116e-18   5.294877e-17  
  9329.235    2.260098e-17   1.481520e-18   4.930399e-17  
  9330.422    2.301267e-17   1.462755e-18   4.696396e-17  
  9331.608    2.419837e-17   1.543436e-18   5.422206e-17  
  9332.795    2.060745e-17   1.926651e-18   1.040320e-16  
  9333.981    2.400855e-17   2.262128e-18   1.495414e-16  
  9335.168    2.430994e-17   2.334986e-18   1.608693e-16  
  9336.354    2.254506e-17   2.319455e-18   1.600713e-16  
  9337.541    1.794876e-17   2.263986e-18   1.557464e-16  
  9338.727    1.827208e-17   1.992270e-18   1.151861e-16  
  9339.914    1.784307e-17   1.410094e-18   4.672492e-17  
  9341.100    1.687281e-17   1.122672e-18   2.236813e-17  
  9342.287    2.013883e-17   1.153520e-18   2.157119e-17  
  9343.473    1.933982e-17   1.210894e-18   2.706654e-17  
  9344.660    1.904039e-17   1.347692e-18   3.951340e-17  
  9345.846    2.255330e-17   1.459566e-18   4.693762e-17  
  9347.033    2.562318e-17   1.525011e-18   5.067193e-17  
  9348.219    2.353434e-17   1.502605e-18   5.036612e-17  
  9349.406    2.316967e-17   1.454332e-18   4.575597e-17  
  9350.592    2.099647e-17   1.327125e-18   3.560822e-17  
  9351.779    2.095879e-17   1.226989e-18   2.675667e-17  
  9352.965    1.985404e-17   1.139105e-18   2.062266e-17  
  9354.152    1.569912e-17   1.046438e-18   1.769490e-17  
  9355.338    1.887935e-17   1.097615e-18   1.834752e-17  
  9356.525    2.002218e-17   1.177921e-18   2.354478e-17  
  9357.711    2.071596e-17   1.247694e-18   2.871528e-17  
  9358.898    2.047540e-17   1.263483e-18   3.031484e-17  
  9360.084    2.088814e-17   1.279148e-18   3.127405e-17  
  9361.270    2.166462e-17   1.298411e-18   3.221300e-17  
  9362.457    2.243683e-17   1.307578e-18   3.226274e-17  
  9363.643    2.162425e-17   1.297068e-18   3.210360e-17  
  9364.830    2.124781e-17   1.273376e-18   3.035264e-17  
  9366.016    2.075471e-17   1.264808e-18   3.007316e-17  
  9367.203    1.676358e-17   1.284199e-18   3.571572e-17  
  9368.389    1.547712e-17   1.578124e-18   6.608160e-17  
  9369.576    2.456855e-17   2.606399e-18   2.059087e-16  
  9370.762   -1.767418e-18   4.419405e-18   6.723931e-16  
  9371.949    2.183432e-17   5.678545e-18   1.088483e-15  
  9373.135    8.611486e-18   5.885575e-18   1.184024e-15  
  9374.322    2.182916e-17   5.893308e-18   1.173791e-15  
  9375.508    2.250515e-17   5.720232e-18   1.103371e-15  
  9376.695    1.089409e-17   4.863404e-18   8.013520e-16  
  9377.881    6.435614e-18   3.034337e-18   3.067555e-16  
  9379.068    1.736264e-17   1.808415e-18   9.092793e-17  
  9380.254    2.303503e-17   1.692944e-18   7.133435e-17  
  9381.441    2.555584e-17   1.884626e-18   9.247181e-17  
  9382.627    1.817176e-17   2.058101e-18   1.233281e-16  
  9383.814    1.967303e-17   2.048858e-18   1.204920e-16  
  9385.000    2.562020e-17   1.977728e-18   1.046960e-16  
  9386.187    1.978322e-17   1.900057e-18   1.000476e-16  
  9387.373    2.078102e-17   1.769788e-18   8.255294e-17  
  9388.560    2.359038e-17   1.472402e-18   4.653437e-17  
  9389.746    2.144682e-17   1.254959e-18   2.821125e-17  
  9390.933    2.430689e-17   1.283515e-18   2.786038e-17  
  9392.119    2.562383e-17   1.343147e-18   3.192912e-17  
  9393.306    2.499615e-17   1.374482e-18   3.545845e-17  
  9394.492    2.542353e-17   1.396128e-18   3.707636e-17  
  9395.679    1.985956e-17   1.457025e-18   4.852856e-17  
  9396.865    2.235232e-17   1.941651e-18   1.026447e-16  
  9398.052    1.746944e-17   2.263033e-18   1.538560e-16  
  9399.238    2.652132e-17   2.391271e-18   1.653450e-16  
  9400.425    2.246674e-17   2.360392e-18   1.642513e-16  
  9401.611    2.591100e-17   2.351535e-18   1.593490e-16  
  9402.798    2.425093e-17   2.114184e-18   1.245580e-16  
  9403.984    2.225856e-17   1.598039e-18   6.075576e-17  
  9405.171    2.207703e-17   1.258824e-18   2.767545e-17  
  9406.357    2.051506e-17   1.162091e-18   2.117290e-17  
  9407.544    2.035298e-17   1.145425e-18   1.999782e-17  
  9408.730    2.473533e-17   1.192817e-18   1.944281e-17  
  9409.917    2.252992e-17   1.167023e-18   1.952066e-17  
  9411.103    2.388457e-17   1.205277e-18   2.126924e-17  
  9412.290    2.467997e-17   1.261008e-18   2.516636e-17  
  9413.476    2.304947e-17   1.548308e-18   5.436462e-17  
  9414.663    1.774773e-17   2.291808e-18   1.572001e-16  
  9415.849    1.968624e-17   2.823110e-18   2.481018e-16  
  9417.036    2.657737e-17   2.962781e-18   2.687979e-16  
  9418.222    2.509946e-17   3.001545e-18   2.780440e-16  
  9419.409    2.237861e-17   2.971656e-18   2.745240e-16  
  9420.595    2.541080e-17   2.616117e-18   2.036064e-16  
  9421.782    2.240780e-17   1.881868e-18   9.381100e-17  
  9422.968    2.191776e-17   1.446295e-18   4.480897e-17  
  9424.155    1.556143e-17   1.239835e-18   3.215975e-17  
  9425.341    1.724636e-17   1.124838e-18   2.120479e-17  
  9426.528    1.752146e-17   1.097554e-18   1.884858e-17  
  9427.714    2.145560e-17   1.142602e-18   1.837646e-17  
  9428.901    2.154950e-17   1.158690e-18   1.952439e-17  
  9430.087    2.102146e-17   1.180386e-18   2.175336e-17  
  9431.274    2.033460e-17   1.223804e-18   2.596209e-17  
  9432.460    2.294001e-17   1.377947e-18   3.699807e-17  
  9433.647    1.111539e-17   2.396159e-18   1.792604e-16  
  9434.833    1.648577e-17   4.018470e-18   5.273855e-16  
  9436.020    1.394428e-17   4.757389e-18   7.498719e-16  
  9437.206    2.640879e-17   4.863590e-18   7.719125e-16  
  9438.393    4.965852e-18   4.829132e-18   7.814548e-16  
  9439.579    2.613078e-17   4.736944e-18   7.302861e-16  
  9440.766    2.192344e-17   3.777529e-18   4.571950e-16  
  9441.952    2.434692e-17   2.258832e-18   1.439391e-16  
  9443.139    2.215762e-17   1.583952e-18   5.818329e-17  
  9444.325    2.217173e-17   1.546087e-18   5.411861e-17  
  9445.512    2.043061e-17   1.510508e-18   5.212335e-17  
  9446.698    2.315404e-17   1.541062e-18   5.254906e-17  
  9447.885    2.229347e-17   1.506688e-18   4.982091e-17  
  9449.071    2.148523e-17   1.412001e-18   4.124388e-17  
  9450.258    2.318342e-17   1.344494e-18   3.324583e-17  
  9451.444    1.884795e-17   1.315654e-18   3.491386e-17  
  9452.631    1.868399e-17   1.930936e-18   1.024793e-16  
  9453.817    1.940925e-17   2.871257e-18   2.540678e-16  
  9455.004    1.789953e-17   3.290697e-18   3.426049e-16  
  9456.190    1.334758e-17   3.308983e-18   3.510113e-16  
  9457.377    1.970759e-17   3.331030e-18   3.494864e-16  
  9458.563    2.396472e-17   3.221829e-18   3.210057e-16  
  9459.750    1.657172e-17   2.541257e-18   1.961104e-16  
  9460.936    2.435398e-17   1.641990e-18   6.172240e-17  
  9462.123    2.194352e-17   1.294179e-18   2.971282e-17  
  9463.309    2.241618e-17   1.248534e-18   2.531509e-17  
  9464.496    2.203074e-17   1.212798e-18   2.271422e-17  
  9465.682    2.337157e-17   1.220309e-18   2.197678e-17  
  9466.869    2.407069e-17   1.234771e-18   2.245185e-17  
  9468.055    2.420336e-17   1.255050e-18   2.398899e-17  
  9469.242    2.222277e-17   1.284987e-18   2.847138e-17  
  9470.428    2.160703e-17   1.918901e-18   9.714523e-17  
  9471.615    1.697715e-17   3.484823e-18   3.852305e-16  
  9472.801    1.055331e-17   4.622096e-18   7.002092e-16  
  9473.988    3.225814e-17   4.935501e-18   7.786875e-16  
  9475.174    2.834544e-17   4.944362e-18   7.850950e-16  
  9476.361    1.994133e-17   4.876221e-18   7.706314e-16  
  9477.547    1.161703e-17   4.268188e-18   5.925961e-16  
  9478.734    2.191873e-17   2.847795e-18   2.443640e-16  
  9479.920    1.560876e-17   1.584015e-18   6.340741e-17  
  9481.107    2.292280e-17   1.408433e-18   3.859046e-17  
  9482.293    2.165280e-17   1.318435e-18   3.162307e-17  
  9483.480    2.583346e-17   1.333819e-18   2.881807e-17  
  9484.666    2.672063e-17   1.339826e-18   2.844435e-17  
  9485.853    2.517303e-17   1.354943e-18   3.130009e-17  
  9487.039    2.656408e-17   1.396868e-18   3.373339e-17  
  9488.226    2.528456e-17   1.385686e-18   3.392829e-17  
  9489.412    2.345559e-17   1.366366e-18   3.393412e-17  
  9490.599    2.060091e-17   1.324769e-18   3.300138e-17  
  9491.785    2.050870e-17   1.270672e-18   2.839442e-17  
  9492.972    2.119241e-17   1.215017e-18   2.309312e-17  
  9494.158    1.803783e-17   1.163827e-18   2.214283e-17  
  9495.345    1.768607e-17   1.185727e-18   2.417274e-17  
  9496.531    1.802538e-17   1.541885e-18   5.603131e-17  
  9497.718    1.032546e-17   2.379803e-18   1.725373e-16  
  9498.904    1.481596e-17   2.992928e-18   2.771420e-16  
  9500.091    1.941556e-17   3.136365e-18   3.015517e-16  
  9501.277    1.950687e-17   3.138522e-18   3.017388e-16  
  9502.464    1.552220e-17   3.080641e-18   2.935991e-16  
  9503.650    1.759855e-17   2.687909e-18   2.164722e-16  
  9504.837    2.717438e-17   1.883112e-18   8.530120e-17  
  9506.023    2.269798e-17   1.367999e-18   3.434940e-17  
  9507.210    2.614960e-17   1.330080e-18   2.752304e-17  
  9508.396    2.388858e-17   1.286847e-18   2.599266e-17  
  9509.583    2.149639e-17   1.244363e-18   2.478071e-17  
  9510.769    2.313454e-17   1.253246e-18   2.386192e-17  
  9511.956    2.062928e-17   1.289740e-18   2.936670e-17  
  9513.142    2.318698e-17   1.964606e-18   9.911643e-17  
  9514.329    1.099293e-17   3.198139e-18   3.206736e-16  
  9515.515    1.840791e-17   3.998926e-18   5.027076e-16  
  9516.702    2.047993e-17   4.149957e-18   5.408275e-16  
  9517.888    1.564674e-17   4.154972e-18   5.466675e-16  
  9519.075    1.453189e-17   4.056264e-18   5.208447e-16  
  9520.261    2.026622e-17   3.460301e-18   3.678637e-16  
  9521.448    2.308812e-17   2.226624e-18   1.347335e-16  
  9522.634    1.886579e-17   1.423960e-18   4.275922e-17  
  9523.821    2.131575e-17   1.343431e-18   3.299483e-17  
  9525.007    2.039775e-17   1.326529e-18   3.238964e-17  
  9526.194    2.246163e-17   1.368198e-18   3.398827e-17  
  9527.380    2.293388e-17   1.363750e-18   3.308679e-17  
  9528.567    2.358863e-17   1.387820e-18   3.456754e-17  
  9529.753    2.279060e-17   1.399402e-18   3.637342e-17  
  9530.940    2.395090e-17   1.434578e-18   3.844214e-17  
  9532.126    2.397560e-17   1.500459e-18   4.468774e-17  
  9533.313    2.260208e-17   1.548574e-18   5.078699e-17  
  9534.499    2.061629e-17   1.527418e-18   5.058241e-17  
  9535.686    2.342153e-17   1.526310e-18   4.765113e-17  
  9536.872    2.179925e-17   1.452542e-18   4.205422e-17  
  9538.059    2.400379e-17   1.383456e-18   3.345509e-17  
  9539.245    2.083584e-17   1.214171e-18   2.224729e-17  
  9540.432    2.234048e-17   1.198391e-18   1.949081e-17  
  9541.618    2.194301e-17   1.182060e-18   1.859093e-17  
  9542.805    2.085898e-17   1.172371e-18   1.889319e-17  
  9543.991    2.091681e-17   1.175863e-18   1.907302e-17  
  9545.178    2.461691e-17   1.258863e-18   2.193761e-17  
  9546.364    2.236977e-17   1.547406e-18   5.037183e-17  
  9547.551    2.252732e-17   2.223841e-18   1.328015e-16  
  9548.737    2.640394e-17   2.659107e-18   1.976759e-16  
  9549.924    2.786764e-17   2.748632e-18   2.117527e-16  
  9551.110    1.868208e-17   2.706948e-18   2.133370e-16  
  9552.297    2.887402e-17   2.691472e-18   2.004121e-16  
  9553.483    2.407298e-17   2.309479e-18   1.433208e-16  
  9554.670    2.150286e-17   1.670166e-18   6.363496e-17  
  9555.856    2.035155e-17   1.405697e-18   3.847547e-17  
  9557.043    2.362169e-17   1.440670e-18   3.840852e-17  
  9558.229    2.593870e-17   1.456704e-18   3.756956e-17  
  9559.416    2.444906e-17   1.451923e-18   3.855043e-17  
  9560.602    2.144109e-17   1.656867e-18   6.198379e-17  
  9561.789    1.488428e-17   2.508617e-18   1.825146e-16  
  9562.975    1.910703e-17   3.431391e-18   3.543797e-16  
  9564.162    1.960042e-17   3.771784e-18   4.324126e-16  
  9565.348    2.125190e-17   3.820314e-18   4.423205e-16  
  9566.535    2.538375e-17   3.813953e-18   4.363809e-16  
  9567.721    1.920482e-17   3.521997e-18   3.735327e-16  
  9568.908    2.855417e-17   2.669583e-18   1.949285e-16  
  9570.094    2.483590e-17   1.717617e-18   6.472694e-17  
  9571.281    2.059538e-17   1.377699e-18   3.518953e-17  
  9572.467    2.197143e-17   1.333423e-18   2.994778e-17  
  9573.654    2.416907e-17   1.305165e-18   2.535142e-17  
  9574.840    2.543360e-17   1.299876e-18   2.362242e-17  
  9576.027    2.115497e-17   1.232308e-18   2.235581e-17  
  9577.213    2.547175e-17   1.256510e-18   1.997267e-17  
  9578.400    2.155274e-17   1.216692e-18   2.067433e-17  
  9579.586    2.436428e-17   1.234968e-18   1.928662e-17  
  9580.773    2.402475e-17   1.228266e-18   1.906180e-17  
  9581.959    2.513873e-17   1.244212e-18   1.917958e-17  
  9583.146    2.549529e-17   1.253498e-18   1.952871e-17  
  9584.332    2.290275e-17   1.218974e-18   1.934468e-17  
  9585.519    2.074253e-17   1.201215e-18   2.008235e-17  
  9586.705    2.155556e-17   1.231655e-18   2.159431e-17  
  9587.892    2.514296e-17   1.304779e-18   2.389178e-17  
  9589.078    2.070649e-17   1.268586e-18   2.528924e-17  
  9590.265    2.388511e-17   1.308080e-18   2.533003e-17  
  9591.451    2.291157e-17   1.305891e-18   2.607188e-17  
  9592.638    2.169041e-17   1.284863e-18   2.551685e-17  
  9593.824    1.996266e-17   1.222014e-18   2.220767e-17  
  9595.011    2.182247e-17   1.215079e-18   1.979823e-17  
  9596.197    2.684644e-17   1.282893e-18   2.013948e-17  
  9597.384    2.542372e-17   1.264887e-18   2.006069e-17  
  9598.570    2.365046e-17   1.253680e-18   2.088674e-17  
  9599.757    2.468152e-17   1.259905e-18   2.032164e-17  
  9600.943    3.020474e-17   1.395239e-18   2.612954e-17  
  9602.130    4.525063e-17   1.834609e-18   5.583418e-17  
  9603.316    4.335668e-17   2.185359e-18   1.019482e-16  
  9604.503    5.390176e-17   2.404963e-18   1.230695e-16  
  9605.689    5.255184e-17   2.410824e-18   1.251586e-16  
  9606.876    4.923883e-17   2.392150e-18   1.254896e-16  
  9608.062    4.058292e-17   2.218310e-18   1.088007e-16  
  9609.249    3.117382e-17   1.820480e-18   6.767073e-17  
  9610.435    2.886803e-17   1.494112e-18   3.601641e-17  
  9611.622    3.160718e-17   1.447821e-18   2.899301e-17  
  9612.808    2.714596e-17   1.395271e-18   2.868573e-17  
  9613.995    2.975845e-17   1.505830e-18   3.606985e-17  
  9615.181    2.830338e-17   1.892197e-18   7.842458e-17  
  9616.368    3.273403e-17   2.386335e-18   1.398840e-16  
  9617.554    2.717116e-17   2.585125e-18   1.760477e-16  
  9618.741    3.721168e-17   2.685971e-18   1.825085e-16  
  9619.927    3.371541e-17   2.664620e-18   1.822414e-16  
  9621.114    3.357098e-17   2.528771e-18   1.602794e-16  
  9622.300    3.249240e-17   2.120344e-18   1.022001e-16  
  9623.487    2.919666e-17   1.681882e-18   5.359573e-17  
  9624.673    2.695860e-17   1.505417e-18   3.829132e-17  
  9625.860    2.755231e-17   1.497151e-18   3.687695e-17  
  9627.046    3.040446e-17   1.533268e-18   3.738799e-17  
  9628.233    3.040382e-17   1.528383e-18   3.686542e-17  
  9629.419    3.203155e-17   1.512421e-18   3.369402e-17  
  9630.606    3.132433e-17   1.471901e-18   3.059769e-17  
  9631.792    2.935371e-17   1.419286e-18   2.779341e-17  
  9632.979    2.736770e-17   1.360747e-18   2.468398e-17  
  9634.165    2.744312e-17   1.334322e-18   2.236458e-17  
  9635.352    2.472726e-17   1.304037e-18   2.254211e-17  
  9636.538    2.681862e-17   1.308035e-18   2.074838e-17  
  9637.725    2.601025e-17   1.307518e-18   2.146017e-17  
  9638.911    2.585651e-17   1.311665e-18   2.189926e-17  
  9640.098    2.786820e-17   1.332436e-18   2.154826e-17  
  9641.284    2.843553e-17   1.321852e-18   2.007617e-17  
  9642.471    2.503412e-17   1.278070e-18   1.990357e-17  
  9643.657    2.428691e-17   1.263356e-18   1.945167e-17  
  9644.844    2.377837e-17   1.258267e-18   1.951726e-17  
  9646.030    2.580098e-17   1.310027e-18   2.153668e-17  
  9647.217    2.341663e-17   1.320253e-18   2.466917e-17  
  9648.403    2.555632e-17   1.419378e-18   3.079358e-17  
  9649.590    2.650494e-17   1.482892e-18   3.542163e-17  
  9650.776    2.724489e-17   1.518225e-18   3.785992e-17  
  9651.963    2.487981e-17   1.513504e-18   3.969945e-17  
  9653.149    2.960825e-17   1.573952e-18   4.063520e-17  
  9654.336    2.592846e-17   1.558721e-18   4.275598e-17  
  9655.522    2.458021e-17   1.560337e-18   4.417426e-17  
  9656.709    2.666643e-17   1.574021e-18   4.334282e-17  
  9657.895    2.412507e-17   1.563937e-18   4.482718e-17  
  9659.082    2.456931e-17   1.568646e-18   4.476466e-17  
  9660.268    2.436543e-17   1.520702e-18   4.041278e-17  
  9661.455    2.202625e-17   1.465171e-18   3.764581e-17  
  9662.641    2.486944e-17   1.670338e-18   5.420617e-17  
  9663.828    2.073755e-17   2.016430e-18   9.672985e-17  
  9665.014    2.264594e-17   2.304346e-18   1.322447e-16  
  9666.201    2.261290e-17   2.391126e-18   1.444049e-16  
  9667.387    2.377334e-17   2.407991e-18   1.455314e-16  
  9668.574    2.642218e-17   2.422696e-18   1.448823e-16  
  9669.760    2.730441e-17   2.248931e-18   1.194489e-16  
  9670.947    2.764827e-17   1.916174e-18   7.735485e-17  
  9672.133    2.552422e-17   1.713031e-18   5.723646e-17  
  9673.320    2.659897e-17   1.711877e-18   5.596689e-17  
  9674.506    2.423401e-17   1.872392e-18   7.544271e-17  
  9675.693    3.004785e-17   2.252759e-18   1.165151e-16  
  9676.879    2.528828e-17   2.655413e-18   1.801264e-16  
  9678.066    2.080658e-17   2.987122e-18   2.402269e-16  
  9679.252    2.266816e-17   3.121539e-18   2.626121e-16  
  9680.439    2.135839e-17   3.065121e-18   2.532224e-16  
  9681.625    2.833911e-17   2.902971e-18   2.172339e-16  
  9682.812    2.894240e-17   2.508892e-18   1.529678e-16  
  9683.998    2.663088e-17   2.020462e-18   8.934549e-17  
  9685.185    2.715334e-17   1.850928e-18   6.922474e-17  
  9686.371    2.916086e-17   2.002425e-18   8.443991e-17  
  9687.558    2.803048e-17   2.058904e-18   9.222795e-17  
  9688.744    2.281879e-17   2.016141e-18   9.209683e-17  
  9689.931    2.102290e-17   1.989323e-18   9.057152e-17  
  9691.117    2.145952e-17   1.896235e-18   7.933464e-17  
  9692.304    2.439697e-17   1.790204e-18   6.478366e-17  
  9693.490    2.789714e-17   2.200779e-18   1.095056e-16  
  9694.677    2.767879e-17   2.970199e-18   2.266954e-16  
  9695.863    2.920431e-17   3.408005e-18   3.070322e-16  
  9697.050    2.617492e-17   3.466414e-18   3.214644e-16  
  9698.236    2.033413e-17   3.427346e-18   3.189640e-16  
  9699.423    2.006029e-17   3.273174e-18   2.885823e-16  
  9700.609    2.165709e-17   2.701772e-18   1.866817e-16  
  9701.796    2.859773e-17   1.927508e-18   7.472654e-17  
  9702.982    2.725427e-17   1.568165e-18   3.922527e-17  
  9704.169    2.732845e-17   1.505899e-18   3.348123e-17  
  9705.355    2.804390e-17   1.634163e-18   4.444002e-17  
  9706.542    2.320091e-17   1.982693e-18   8.585996e-17  
  9707.728    1.903969e-17   2.303613e-18   1.298706e-16  
  9708.915    2.747908e-17   2.461623e-18   1.432290e-16  
  9710.101    2.347668e-17   2.460720e-18   1.468601e-16  
  9711.288    1.925390e-17   2.395331e-18   1.416288e-16  
  9712.474    2.324990e-17   2.272883e-18   1.209243e-16  
  9713.661    2.458658e-17   2.337370e-18   1.280308e-16  
  9714.847    1.227927e-17   3.023014e-18   2.462536e-16  
  9716.034    1.828709e-17   3.686420e-18   3.685113e-16  
  9717.220    3.079102e-17   3.938846e-18   4.111950e-16  
  9718.407    2.102088e-17   3.927077e-18   4.176782e-16  
  9719.593    1.819383e-17   3.812394e-18   3.944221e-16  
  9720.780    2.496411e-17   3.345116e-18   2.911169e-16  
  9721.966    2.961892e-17   2.432971e-18   1.348386e-16  
  9723.153    2.578529e-17   1.772078e-18   5.874428e-17  
  9724.339    2.343707e-17   1.625293e-18   4.667421e-17  
  9725.526    2.432494e-17   1.590015e-18   4.245537e-17  
  9726.712    2.623561e-17   1.578925e-18   3.946826e-17  
  9727.899    2.454055e-17   1.576266e-18   4.081483e-17  
  9729.085    2.578843e-17   1.634483e-18   4.481657e-17  
  9730.272    2.565416e-17   1.758524e-18   5.683356e-17  
  9731.458    2.482390e-17   1.926656e-18   7.516079e-17  
  9732.645    2.290122e-17   2.260145e-18   1.165837e-16  
  9733.831    1.799659e-17   2.620969e-18   1.712140e-16  
  9735.018    2.284423e-17   2.765189e-18   1.881814e-16  
  9736.204    2.196437e-17   2.723257e-18   1.822668e-16  
  9737.391    1.649360e-17   2.571662e-18   1.647296e-16  
  9738.577    2.024279e-17   2.397808e-18   1.363933e-16  
  9739.764    2.649786e-17   2.102328e-18   9.250761e-17  
  9740.950    2.634473e-17   1.912482e-18   7.103450e-17  
  9742.137    2.241981e-17   1.921196e-18   7.572195e-17  
  9743.323    2.308737e-17   1.958601e-18   7.899943e-17  
  9744.510    2.363280e-17   1.972426e-18   7.984132e-17  
  9745.696    2.728790e-17   1.941879e-18   7.272846e-17  
  9746.883    2.834979e-17   1.792211e-18   5.589832e-17  
  9748.069    2.880236e-17   1.594087e-18   3.657965e-17  
  9749.256    2.539098e-17   1.440570e-18   2.685440e-17  
  9750.442    2.654787e-17   1.415311e-18   2.361672e-17  
  9751.629    2.561218e-17   1.406383e-18   2.376154e-17  
  9752.815    2.388481e-17   1.408993e-18   2.559593e-17  
  9754.002    2.271491e-17   1.394692e-18   2.556073e-17  
  9755.188    2.514436e-17   1.403438e-18   2.375676e-17  
  9756.375    2.564194e-17   1.395742e-18   2.258838e-17  
  9757.561    2.400597e-17   1.367974e-18   2.200592e-17  
  9758.748    2.809570e-17   1.403446e-18   2.059780e-17  
  9759.934    2.449514e-17   1.353986e-18   2.031881e-17  
  9761.121    2.394756e-17   1.344952e-18   2.011383e-17  
  9762.307    2.324522e-17   1.361390e-18   2.195824e-17  
  9763.494    2.404375e-17   1.346218e-18   1.996301e-17  
  9764.680    2.384378e-17   1.361440e-18   2.121665e-17  
  9765.867    2.511425e-17   1.374234e-18   2.084173e-17  
  9767.053    2.648496e-17   1.404729e-18   2.172589e-17  
  9768.240    2.620160e-17   1.414193e-18   2.265409e-17  
  9769.426    2.556439e-17   1.405588e-18   2.253981e-17  
  9770.613    2.544398e-17   1.402213e-18   2.231895e-17  
  9771.799    2.253837e-17   1.377605e-18   2.325117e-17  
  9772.986    2.806240e-17   1.451600e-18   2.339457e-17  
  9774.172    2.397828e-17   1.415529e-18   2.454230e-17  
  9775.359    2.169446e-17   1.393643e-18   2.505269e-17  
  9776.545    2.297506e-17   1.429770e-18   2.646485e-17  
  9777.732    2.619404e-17   1.480684e-18   2.719909e-17  
  9778.918    2.552584e-17   1.489533e-18   2.847884e-17  
  9780.105    2.545215e-17   1.486962e-18   2.825368e-17  
  9781.291    2.514190e-17   1.509199e-18   3.026200e-17  
  9782.478    2.207829e-17   1.587373e-18   3.970531e-17  
  9783.664    2.611992e-17   2.048457e-18   8.059514e-17  
  9784.851    2.140309e-17   3.158040e-18   2.399276e-16  
  9786.037   -9.668941e-19   4.661045e-18   5.762060e-16  
  9787.224    1.640910e-17   5.880562e-18   9.017592e-16  
  9788.410    2.137050e-17   6.263910e-18   1.019786e-15  
  9789.597    1.542544e-17   6.256586e-18   1.021734e-15  
  9790.783    2.554361e-17   6.043065e-18   9.403445e-16  
  9791.970    3.181419e-17   5.308179e-18   7.110679e-16  
  9793.156    4.022981e-17   3.968826e-18   3.719405e-16  
  9794.343    3.256485e-17   3.224570e-18   2.370523e-16  
  9795.529    1.982916e-17   3.474171e-18   2.934979e-16  
  9796.716    2.538221e-17   3.696089e-18   3.295833e-16  
  9797.902    2.750554e-17   3.675758e-18   3.230034e-16  
  9799.089    2.255315e-17   3.536960e-18   3.010080e-16  
  9800.275    2.336093e-17   3.259659e-18   2.501404e-16  
  9801.462    3.107356e-17   2.672756e-18   1.506222e-16  
  9802.648    2.447007e-17   2.082250e-18   8.321460e-17  
  9803.835    2.562497e-17   1.981645e-18   7.118853e-17  
  9805.021    2.800249e-17   2.042792e-18   7.511619e-17  
  9806.208    2.290357e-17   2.181754e-18   9.533191e-17  
  9807.394    2.123915e-17   2.452044e-18   1.294620e-16  
  9808.581    2.500175e-17   2.597933e-18   1.446938e-16  
  9809.767    2.066494e-17   2.549555e-18   1.422474e-16  
  9810.954    2.555366e-17   2.536923e-18   1.354882e-16  
  9812.140    2.495891e-17   2.509419e-18   1.322276e-16  
  9813.327    2.486590e-17   2.363908e-18   1.137110e-16  
  9814.513    1.826595e-17   2.066164e-18   8.591401e-17  
  9815.700    2.547246e-17   1.997622e-18   7.142158e-17  
  9816.886    2.284578e-17   1.929686e-18   6.698403e-17  
  9818.073    2.331655e-17   1.831252e-18   5.683841e-17  
  9819.259    2.723125e-17   1.756778e-18   4.596035e-17  
  9820.446    2.424512e-17   1.622697e-18   3.715817e-17  
  9821.632    2.751009e-17   1.645918e-18   3.576697e-17  
  9822.819    2.301317e-17   1.672730e-18   4.238722e-17  
  9824.005    2.483124e-17   1.787328e-18   5.061402e-17  
  9825.192    2.883829e-17   1.897340e-18   5.687166e-17  
  9826.378    2.728062e-17   1.892462e-18   5.780179e-17  
  9827.565    2.110951e-17   1.821830e-18   5.709184e-17  
  9828.751    1.957341e-17   1.751618e-18   5.210489e-17  
  9829.938    2.400276e-17   1.720268e-18   4.483834e-17  
  9831.124    2.193822e-17   1.592535e-18   3.603952e-17  
  9832.311    2.505546e-17   1.575982e-18   3.152680e-17  
  9833.497    2.703131e-17   1.592469e-18   3.079433e-17  
  9834.684    2.554819e-17   1.553052e-18   2.903321e-17  
  9835.870    2.289185e-17   1.500659e-18   2.753461e-17  
  9837.057    2.384109e-17   1.498926e-18   2.637608e-17  
  9838.243    2.174217e-17   1.467367e-18   2.601239e-17  
  9839.430    2.657901e-17   1.547048e-18   2.717075e-17  
  9840.616    2.369865e-17   1.536696e-18   2.912900e-17  
  9841.803    2.604553e-17   1.764114e-18   4.550796e-17  
  9842.989    2.441321e-17   2.363906e-18   1.089061e-16  
  9844.176    2.447898e-17   3.053378e-18   2.018894e-16  
  9845.362    2.274092e-17   3.394096e-18   2.580532e-16  
  9846.549    2.065396e-17   3.454457e-18   2.700137e-16  
  9847.735    2.083219e-17   3.431160e-18   2.654385e-16  
  9848.922    2.197001e-17   3.240387e-18   2.323066e-16  
  9850.108    3.173034e-17   2.710649e-18   1.441145e-16  
  9851.295    2.826604e-17   2.013760e-18   6.575591e-17  
  9852.481    2.525784e-17   1.667831e-18   3.709347e-17  
  9853.668    2.371478e-17   1.578701e-18   3.137398e-17  
  9854.854    2.386394e-17   1.548315e-18   2.879301e-17  
  9856.041    2.348434e-17   1.537095e-18   2.823015e-17  
  9857.227    2.436068e-17   1.542118e-18   2.765908e-17  
  9858.414    2.439867e-17   1.565678e-18   2.933646e-17  
  9859.600    2.078177e-17   1.510838e-18   2.869030e-17  
  9860.787    2.327545e-17   1.569452e-18   3.056747e-17  
  9861.973    2.372576e-17   1.603203e-18   3.265809e-17  
  9863.160    2.526265e-17   1.643363e-18   3.423689e-17  
  9864.346    2.520021e-17   1.757859e-18   4.371671e-17  
  9865.533    2.570964e-17   2.375511e-18   1.053695e-16  
  9866.719    1.455933e-17   3.708435e-18   3.137478e-16  
  9867.906    2.285089e-17   5.181605e-18   6.237270e-16  
  9869.092    1.767733e-17   5.853365e-18   8.081649e-16  
  9870.279    1.424741e-17   5.974955e-18   8.454571e-16  
  9871.465    1.984642e-17   5.923812e-18   8.241269e-16  
  9872.652    2.278554e-17   5.484339e-18   6.988261e-16  
  9873.838    2.893023e-17   4.302453e-18   4.121639e-16  
  9875.025    2.179632e-17   2.729324e-18   1.514979e-16  
  9876.211    2.763560e-17   2.024596e-18   6.467210e-17  
  9877.398    2.304649e-17   1.777379e-18   4.644232e-17  
  9878.584    2.642740e-17   1.756230e-18   4.120351e-17  
  9879.771    2.223386e-17   1.711026e-18   4.149503e-17  
  9880.957    2.793030e-17   1.852464e-18   4.787829e-17  
  9882.144    2.512859e-17   1.884451e-18   5.342226e-17  
  9883.330    2.677731e-17   1.942031e-18   5.697207e-17  
  9884.517    2.421195e-17   1.917454e-18   5.713682e-17  
  9885.703    1.990035e-17   1.834686e-18   5.387669e-17  
  9886.890    2.212120e-17   1.825652e-18   5.079773e-17  
  9888.076    2.487036e-17   2.004155e-18   6.430490e-17  
  9889.263    2.193786e-17   2.583983e-18   1.305366e-16  
  9890.449    2.204913e-17   3.405564e-18   2.474773e-16  
  9891.636    2.600951e-17   3.896061e-18   3.285060e-16  
  9892.822    2.773075e-17   4.009032e-18   3.476759e-16  
  9894.009    2.406021e-17   3.973172e-18   3.441384e-16  
  9895.195    2.299107e-17   3.762921e-18   3.062413e-16  
  9896.382    2.184837e-17   3.127789e-18   2.033025e-16  
  9897.568    2.901226e-17   2.389864e-18   9.955711e-17  
  9898.755    2.718565e-17   1.957252e-18   5.673500e-17  
  9899.941    2.512677e-17   1.829466e-18   4.724599e-17  
  9901.128    2.930776e-17   1.825807e-18   4.271676e-17  
  9902.314    2.664931e-17   1.755411e-18   3.932464e-17  
  9903.501    2.400882e-17   1.694391e-18   3.690705e-17  
  9904.687    2.370141e-17   1.701198e-18   3.769437e-17  
  9905.874    2.114178e-17   1.684426e-18   3.883009e-17  
  9907.060    2.572857e-17   1.889089e-18   5.143701e-17  
  9908.247    1.973789e-17   2.595056e-18   1.317115e-16  
  9909.433    2.079434e-17   4.043183e-18   3.563420e-16  
  9910.620    1.372735e-17   5.399249e-18   6.635896e-16  
  9911.806    2.443668e-17   6.049982e-18   8.272349e-16  
  9912.993    8.058178e-18   6.115386e-18   8.614774e-16  
  9914.179    2.829988e-17   6.095538e-18   8.351521e-16  
  9915.366    2.618269e-17   5.566488e-18   6.922431e-16  
  9916.552    2.471030e-17   4.302266e-18   4.013902e-16  
  9917.739    2.976766e-17   2.804710e-18   1.473173e-16  
  9918.925    2.050747e-17   2.019756e-18   6.789760e-17  
  9920.112    2.605524e-17   1.863103e-18   4.814283e-17  
  9921.298    2.415993e-17   1.775865e-18   4.255912e-17  
  9922.485    2.981917e-17   1.783526e-18   3.754625e-17  
  9923.671    2.424943e-17   1.704837e-18   3.661628e-17  
  9924.858    2.403223e-17   1.705582e-18   3.684960e-17  
  9926.044    2.249487e-17   1.687544e-18   3.690654e-17  
  9927.231    2.429326e-17   1.704520e-18   3.642844e-17  
  9928.417    2.600725e-17   1.716919e-18   3.568125e-17  
  9929.604    2.709547e-17   1.736032e-18   3.610189e-17  
  9930.790    2.349299e-17   1.710801e-18   3.761108e-17  
  9931.977    2.508203e-17   1.755919e-18   3.963711e-17  
  9933.163    2.100781e-17   1.751105e-18   4.324395e-17  
  9934.350    2.405345e-17   1.861734e-18   4.947133e-17  
  9935.536    2.761184e-17   2.277050e-18   8.578452e-17  
  9936.723    1.884874e-17   3.048032e-18   1.896039e-16  
  9937.909    1.061075e-17   3.879596e-18   3.312007e-16  
  9939.096    1.398968e-17   4.458013e-18   4.394701e-16  
  9940.282    1.914623e-17   5.090407e-18   5.740708e-16  
  9941.469    9.997514e-18   5.884237e-18   7.846562e-16  
  9942.655    2.502652e-17   6.481248e-18   9.404143e-16  
  9943.842    2.057203e-17   6.525435e-18   9.578400e-16  
  9945.028    1.437114e-17   6.324723e-18   9.040359e-16  
  9946.215    1.707617e-17   6.027948e-18   8.163262e-16  
  9947.401    3.421612e-17   5.425013e-18   6.394782e-16  
  9948.588    3.394184e-17   4.385241e-18   4.037815e-16  
  9949.774    2.545691e-17   3.443575e-18   2.416945e-16  
  9950.961    2.207471e-17   3.451691e-18   2.462778e-16  
  9952.147    1.721892e-17   4.288107e-18   4.005917e-16  
  9953.334    1.911112e-17   5.003933e-18   5.522826e-16  
  9954.520    2.044782e-17   5.258800e-18   6.112700e-16  
  9955.707    2.781659e-17   5.510674e-18   6.665116e-16  
  9956.893    4.968887e-18   5.787648e-18   7.612761e-16  
  9958.080    2.054886e-17   5.904311e-18   7.772362e-16  
  9959.266    2.328293e-17   5.515286e-18   6.718864e-16  
  9960.453    1.384338e-17   5.151569e-18   5.916078e-16  
  9961.639    2.404784e-17   4.966677e-18   5.382701e-16  
  9962.826    2.301668e-17   4.461081e-18   4.292455e-16  
  9964.012    2.450786e-17   3.483506e-18   2.485349e-16  
  9965.199    2.418532e-17   2.488178e-18   1.117021e-16  
  9966.385    2.122541e-17   2.260789e-18   8.970944e-17  
  9967.572    2.572624e-17   2.629642e-18   1.268568e-16  
  9968.758    2.777697e-17   2.980934e-18   1.702796e-16  
  9969.945    2.365485e-17   3.134136e-18   1.959571e-16  
  9971.131    2.669758e-17   3.206936e-18   2.035802e-16  
  9972.318    2.676034e-17   3.153019e-18   1.955978e-16  
  9973.504    2.458823e-17   2.952752e-18   1.695378e-16  
  9974.691    8.819733e-18   2.605231e-18   1.405958e-16  
  9975.877   -6.577790e-18   2.315562e-18   1.229620e-16  
  9977.064   -7.602973e-18   2.254142e-18   1.174991e-16  


==> anc/table1.tex <==
\begin{table}
\begin{tabular}{cccccc}
MJD & Date & mag. & error in mag. & Telescope & Filter \\
56701.96 & 2014-02-13 & 20.26 & 0.03 & Swift & UVW2 \\
58631.43 & 2019-05-28 & 18.61 & 0.03 & Swift & UVW2 \\
58631.44 & 2019-05-28 & 18.26 & 0.03 & Swift & UVM2 \\
56531.44 & 2013-08-27 & 20.14 & 0.02 & Swift & UVW1 \\
57358.55 & 2015-12-02 & 20.52 & 0.05 & XMM & UVW1 \\
57360.53 & 2015-12-04 & 20.44 & 0.04 & XMM & UVW1 \\
58631.44 & 2019-05-28 & 18.10 & 0.02 & Swift & UVW1 \\
52261.37 & 2001-12-18 & 16.35 & 0.01 & SDSS & $u$ \\
52365.14 & 2002-04-01 & 16.79 & 0.01 & SDSS & $u$ \\
52261.37 & 2001-12-18 & 16.34 & 0.01 & SDSS & $g$ \\
52365.14 & 2002-04-01 & 16.37 & 0.01 & SDSS & $g$ \\
52707.00 & 2003-03-09 & 18.70 & 0.18 & SDSS(spec) & $g$ \\
55272.52 & 2010-03-17 & 19.59 & 0.02 & PS1 & $g$ \\
55632.40 & 2011-03-12 & 19.69 & 0.02 & PS1 & $g$ \\
56308.61 & 2013-01-16 & 19.42 & 0.01 & PS1 & $g$ \\
56332.51 & 2013-02-09 & 19.70 & 0.02 & PS1 & $g$ \\
56337.57 & 2013-02-14 & 19.73 & 0.02 & PS1 & $g$ \\
57036.53 & 2015-01-14 & 19.64 & 0.06 & PTF & $g$ \\
57096.27 & 2015-03-15 & 19.86 & 0.01 & Mayall & $g$ \\
57097.26 & 2015-03-16 & 19.90 & 0.00 & Mayall & $g$ \\
57510.19 & 2016-05-02 & 20.19 & 0.03 & Bok & $g$ \\
57782.48 & 2017-01-29 & 19.89 & 0.01 & Bok & $g$ \\
57869.29 & 2017-04-26 & 20.11 & 0.04 & Bok & $g$ \\
57895.21 & 2017-05-22 & 20.12 & 0.03 & Bok & $g$ \\
58132.55 & 2018-01-14 & 19.94 & 0.02 & Bok & $g$ \\
58202.28 & 2018-03-25 & 19.82 & 0.17 & ZTF & $g$ \\
58205.30 & 2018-03-28 & 19.56 & 0.07 & ZTF & $g$ \\
58206.27 & 2018-03-29 & 19.77 & 0.09 & ZTF & $g$ \\
58208.29 & 2018-03-31 & 19.64 & 0.25 & ZTF & $g$ \\
58215.25 & 2018-04-07 & 19.69 & 0.38 & ZTF & $g$ \\
58216.26 & 2018-04-08 & 19.80 & 0.17 & ZTF & $g$ \\
58229.26 & 2018-04-21 & 19.82 & 0.16 & ZTF & $g$ \\
58230.33 & 2018-04-22 & 19.67 & 0.12 & ZTF & $g$ \\
58232.16 & 2018-04-24 & 19.71 & 0.12 & ZTF & $g$ \\
58233.22 & 2018-04-25 & 19.68 & 0.11 & ZTF & $g$ \\
58234.21 & 2018-04-26 & 19.68 & 0.18 & ZTF & $g$ \\
58235.20 & 2018-04-27 & 19.74 & 0.06 & ZTF & $g$ \\
58236.20 & 2018-04-28 & 19.71 & 0.12 & ZTF & $g$ \\
58237.22 & 2018-04-29 & 19.55 & 0.19 & ZTF & $g$ \\
58238.16 & 2018-04-30 & 19.72 & 0.17 & ZTF & $g$ \\
58242.21 & 2018-05-04 & 19.65 & 0.12 & ZTF & $g$ \\
58243.20 & 2018-05-05 & 19.57 & 0.13 & ZTF & $g$ \\
58244.20 & 2018-05-06 & 19.86 & 0.12 & ZTF & $g$ \\
58247.20 & 2018-05-09 & 19.73 & 0.11 & ZTF & $g$ \\
58248.20 & 2018-05-10 & 19.87 & 0.06 & ZTF & $g$ \\
58249.20 & 2018-05-11 & 19.84 & 0.11 & ZTF & $g$ \\
58250.20 & 2018-05-12 & 19.78 & 0.18 & ZTF & $g$ \\
58255.18 & 2018-05-17 & 19.92 & 0.13 & ZTF & $g$ \\
58258.18 & 2018-05-20 & 19.72 & 0.10 & ZTF & $g$ \\
58259.18 & 2018-05-21 & 20.03 & 0.81 & ZTF & $g$ \\
58267.17 & 2018-05-29 & 19.88 & 0.15 & ZTF & $g$ \\
58268.18 & 2018-05-30 & 19.48 & 0.20 & ZTF & $g$ \\
58269.22 & 2018-05-31 & 19.77 & 0.16 & ZTF & $g$ \\
58272.20 & 2018-06-03 & 19.98 & 0.08 & ZTF & $g$ \\
58274.24 & 2018-06-05 & 19.69 & 0.10 & ZTF & $g$ \\
58276.24 & 2018-06-07 & 19.91 & 0.08 & ZTF & $g$ \\
58277.20 & 2018-06-08 & 19.73 & 0.09 & ZTF & $g$ \\
58278.20 & 2018-06-09 & 19.96 & 0.13 & ZTF & $g$ \\
58279.20 & 2018-06-10 & 19.81 & 0.06 & ZTF & $g$ \\
58280.22 & 2018-06-11 & 19.97 & 0.11 & ZTF & $g$ \\
58282.25 & 2018-06-13 & 20.13 & 0.11 & ZTF & $g$ \\
58283.26 & 2018-06-14 & 20.00 & 0.10 & ZTF & $g$ \\
58284.22 & 2018-06-15 & 19.99 & 0.14 & ZTF & $g$ \\
58288.20 & 2018-06-19 & 19.92 & 0.15 & ZTF & $g$ \\
58294.18 & 2018-06-25 & 20.13 & 0.17 & ZTF & $g$ \\
58305.20 & 2018-07-06 & 19.92 & 0.14 & ZTF & $g$ \\
58308.19 & 2018-07-09 & 19.95 & 0.11 & ZTF & $g$ \\
58315.17 & 2018-07-16 & 19.98 & 0.28 & ZTF & $g$ \\
58320.17 & 2018-07-21 & 19.77 & 0.25 & ZTF & $g$ \\
58422.49 & 2018-10-31 & 19.68 & 0.26 & ZTF & $g$ \\
58423.47 & 2018-11-01 & 19.77 & 0.15 & ZTF & $g$ \\
58424.51 & 2018-11-02 & 19.88 & 0.19 & ZTF & $g$ \\
58425.53 & 2018-11-03 & 19.66 & 0.18 & ZTF & $g$ \\
58426.49 & 2018-11-04 & 19.93 & 0.09 & ZTF & $g$ \\
58427.53 & 2018-11-05 & 19.74 & 0.21 & ZTF & $g$ \\
58429.47 & 2018-11-07 & 19.93 & 0.13 & ZTF & $g$ \\
58430.52 & 2018-11-08 & 19.98 & 0.11 & ZTF & $g$ \\
58431.47 & 2018-11-09 & 19.81 & 0.27 & ZTF & $g$ \\
58432.46 & 2018-11-10 & 19.93 & 0.12 & ZTF & $g$ \\
58434.53 & 2018-11-12 & 19.75 & 0.21 & ZTF & $g$ \\
58437.49 & 2018-11-15 & 19.62 & 0.17 & ZTF & $g$ \\
58438.49 & 2018-11-16 & 20.02 & 0.13 & ZTF & $g$ \\
58440.47 & 2018-11-18 & 19.98 & 0.12 & ZTF & $g$ \\
58441.51 & 2018-11-19 & 19.72 & 0.17 & ZTF & $g$ \\
58442.51 & 2018-11-20 & 20.21 & 0.22 & ZTF & $g$ \\
58450.49 & 2018-11-28 & 19.87 & 0.10 & ZTF & $g$ \\
58461.47 & 2018-12-09 & 19.82 & 0.13 & ZTF & $g$ \\
58462.51 & 2018-12-10 & 19.48 & 0.28 & ZTF & $g$ \\
58464.51 & 2018-12-12 & 19.76 & 0.08 & ZTF & $g$ \\
58466.51 & 2018-12-14 & 19.84 & 0.62 & ZTF & $g$ \\
58467.47 & 2018-12-15 & 20.16 & 0.35 & ZTF & $g$ \\
58468.45 & 2018-12-16 & 19.90 & 0.10 & ZTF & $g$ \\
58469.51 & 2018-12-17 & 19.82 & 0.11 & ZTF & $g$ \\
58472.51 & 2018-12-20 & 19.73 & 0.09 & ZTF & $g$ \\
58476.55 & 2018-12-24 & 19.81 & 0.15 & ZTF & $g$ \\
58480.49 & 2018-12-28 & 19.59 & 0.17 & ZTF & $g$ \\
58486.53 & 2019-01-03 & 19.54 & 0.08 & ZTF & $g$ \\
58487.49 & 2019-01-04 & 19.74 & 0.11 & ZTF & $g$ \\
58491.47 & 2019-01-08 & 19.64 & 0.10 & ZTF & $g$ \\
58492.52 & 2019-01-09 & 19.91 & 0.14 & ZTF & $g$ \\
58493.53 & 2019-01-10 & 19.92 & 0.07 & ZTF & $g$ \\
58494.49 & 2019-01-11 & 19.74 & 0.06 & ZTF & $g$ \\
58505.48 & 2019-01-22 & 18.77 & 0.08 & ZTF & $g$ \\
58507.48 & 2019-01-24 & 19.39 & 0.20 & ZTF & $g$ \\
58508.54 & 2019-01-25 & 19.35 & 0.11 & ZTF & $g$ \\
58509.51 & 2019-01-26 & 19.23 & 0.15 & ZTF & $g$ \\
58511.43 & 2019-01-28 & 19.34 & 0.06 & ZTF & $g$ \\
58513.39 & 2019-01-30 & 19.43 & 0.13 & ZTF & $g$ \\
58514.47 & 2019-01-31 & 19.31 & 0.16 & ZTF & $g$ \\
58522.42 & 2019-02-08 & 19.49 & 0.09 & ZTF & $g$ \\
58526.44 & 2019-02-12 & 19.30 & 0.07 & ZTF & $g$ \\
58534.27 & 2019-02-20 & 19.42 & 0.31 & ZTF & $g$ \\
58538.31 & 2019-02-24 & 19.41 & 0.10 & ZTF & $g$ \\
58539.26 & 2019-02-25 & 19.60 & 0.19 & ZTF & $g$ \\
58540.36 & 2019-02-26 & 19.57 & 0.07 & ZTF & $g$ \\
58541.26 & 2019-02-27 & 19.23 & 0.13 & ZTF & $g$ \\
58543.30 & 2019-03-01 & 19.26 & 0.10 & ZTF & $g$ \\
58546.28 & 2019-03-04 & 19.43 & 0.11 & ZTF & $g$ \\
58547.32 & 2019-03-05 & 19.32 & 0.09 & ZTF & $g$ \\
58556.37 & 2019-03-14 & 19.30 & 0.16 & ZTF & $g$ \\
58558.38 & 2019-03-16 & 19.32 & 0.11 & ZTF & $g$ \\
58559.33 & 2019-03-17 & 19.59 & 0.09 & ZTF & $g$ \\
58560.27 & 2019-03-18 & 19.45 & 0.11 & ZTF & $g$ \\
58562.26 & 2019-03-20 & 19.40 & 0.21 & ZTF & $g$ \\
58567.27 & 2019-03-25 & 19.20 & 0.06 & ZTF & $g$ \\
58568.22 & 2019-03-26 & 19.47 & 0.08 & ZTF & $g$ \\
58572.27 & 2019-03-30 & 19.37 & 0.08 & ZTF & $g$ \\
58573.30 & 2019-03-31 & 19.27 & 0.10 & ZTF & $g$ \\
58574.34 & 2019-04-01 & 19.30 & 0.09 & ZTF & $g$ \\
58575.28 & 2019-04-02 & 19.28 & 0.05 & ZTF & $g$ \\
58580.24 & 2019-04-07 & 19.28 & 0.05 & ZTF & $g$ \\
58581.22 & 2019-04-08 & 18.81 & 0.04 & ZTF & $g$ \\
58582.33 & 2019-04-09 & 18.87 & 0.05 & ZTF & $g$ \\
58584.24 & 2019-04-11 & 18.92 & 0.07 & ZTF & $g$ \\
58585.21 & 2019-04-12 & 18.83 & 0.06 & ZTF & $g$ \\
58586.18 & 2019-04-13 & 18.40 & 0.02 & ZTF & $g$ \\
58587.25 & 2019-04-14 & 18.61 & 0.05 & ZTF & $g$ \\
58589.14 & 2019-04-16 & 18.40 & 0.09 & ZTF & $g$ \\
58591.18 & 2019-04-18 & 18.24 & 0.04 & ZTF & $g$ \\
58592.16 & 2019-04-19 & 17.89 & 0.02 & ZTF & $g$ \\
58594.18 & 2019-04-21 & 18.23 & 0.03 & ZTF & $g$ \\
58596.20 & 2019-04-23 & 18.25 & 0.02 & ZTF & $g$ \\
58597.26 & 2019-04-24 & 18.23 & 0.03 & ZTF & $g$ \\
58598.24 & 2019-04-25 & 18.32 & 0.03 & ZTF & $g$ \\
58600.20 & 2019-04-27 & 18.29 & 0.03 & ZTF & $g$ \\
58602.22 & 2019-04-29 & 18.15 & 0.03 & ZTF & $g$ \\
58606.16 & 2019-05-03 & 18.40 & 0.02 & ZTF & $g$ \\
58608.28 & 2019-05-05 & 18.08 & 0.03 & ZTF & $g$ \\
58609.20 & 2019-05-06 & 18.02 & 0.02 & ZTF & $g$ \\
58612.18 & 2019-05-09 & 17.84 & 0.01 & ZTF & $g$ \\
58617.18 & 2019-05-14 & 17.79 & 0.03 & ZTF & $g$ \\
58619.23 & 2019-05-16 & 17.61 & 0.03 & ZTF & $g$ \\
58622.16 & 2019-05-19 & 17.46 & 0.03 & ZTF & $g$ \\
58633.21 & 2019-05-30 & 17.42 & 0.01 & ZTF & $g$ \\
58634.23 & 2019-05-31 & 17.42 & 0.03 & ZTF & $g$ \\
58635.20 & 2019-06-01 & 17.30 & 0.02 & ZTF & $g$ \\
58636.26 & 2019-06-02 & 17.13 & 0.02 & ZTF & $g$ \\
58639.22 & 2019-06-05 & 17.06 & 0.02 & ZTF & $g$ \\
58642.20 & 2019-06-08 & 17.66 & 0.02 & ZTF & $g$ \\
58645.21 & 2019-06-11 & 18.38 & 0.03 & ZTF & $g$ \\
58648.18 & 2019-06-14 & 18.59 & 0.07 & ZTF & $g$ \\
58651.18 & 2019-06-17 & 18.83 & 0.06 & ZTF & $g$ \\
58654.29 & 2019-06-20 & 19.10 & 0.14 & ZTF & $g$ \\
58658.20 & 2019-06-24 & 19.42 & 0.07 & ZTF & $g$ \\
58661.22 & 2019-06-27 & 19.50 & 0.10 & ZTF & $g$ \\
58667.20 & 2019-07-03 & 19.94 & 0.11 & ZTF & $g$ \\
58670.20 & 2019-07-06 & 19.91 & 0.20 & ZTF & $g$ \\
58673.18 & 2019-07-09 & 20.18 & 0.15 & ZTF & $g$ \\
58676.18 & 2019-07-12 & 19.97 & 0.21 & ZTF & $g$ \\
58679.18 & 2019-07-15 & 19.32 & 0.13 & ZTF & $g$ \\
58686.18 & 2019-07-22 & 18.94 & 0.08 & ZTF & $g$ \\
58765.51 & 2019-10-09 & 19.88 & 0.18 & ZTF & $g$ \\
58776.53 & 2019-10-20 & 20.19 & 0.30 & ZTF & $g$ \\
58779.51 & 2019-10-23 & 20.22 & 0.21 & ZTF & $g$ \\
58789.51 & 2019-11-02 & 20.20 & 0.17 & ZTF & $g$ \\
58792.53 & 2019-11-05 & 20.34 & 0.19 & ZTF & $g$ \\
58798.55 & 2019-11-11 & 20.24 & 0.34 & ZTF & $g$ \\
58804.49 & 2019-11-17 & 19.94 & 0.30 & ZTF & $g$ \\
58823.52 & 2019-12-06 & 20.08 & 0.62 & ZTF & $g$ \\
58828.56 & 2019-12-11 & 20.33 & 0.23 & ZTF & $g$ \\
58836.57 & 2019-12-19 & 20.27 & 0.22 & ZTF & $g$ \\
58837.50 & 2019-12-20 & 20.35 & 0.37 & ZTF & $g$ \\
58846.51 & 2019-12-29 & 20.31 & 0.18 & ZTF & $g$ \\
58849.51 & 2020-01-01 & 20.37 & 0.15 & ZTF & $g$ \\
58851.54 & 2020-01-03 & 20.32 & 0.36 & ZTF & $g$ \\
58852.51 & 2020-01-04 & 20.47 & 0.17 & ZTF & $g$ \\
58855.50 & 2020-01-07 & 20.46 & 0.20 & ZTF & $g$ \\
58863.43 & 2020-01-15 & 20.13 & 0.20 & ZTF & $g$ \\
58866.41 & 2020-01-18 & 20.57 & 0.17 & ZTF & $g$ \\
58871.43 & 2020-01-23 & 20.24 & 0.13 & ZTF & $g$ \\
58872.43 & 2020-01-24 & 20.46 & 0.16 & ZTF & $g$ \\
58873.39 & 2020-01-25 & 20.29 & 0.13 & ZTF & $g$ \\
58874.38 & 2020-01-26 & 20.22 & 0.19 & ZTF & $g$ \\
58875.43 & 2020-01-27 & 20.15 & 0.19 & ZTF & $g$ \\
58876.39 & 2020-01-28 & 20.42 & 0.18 & ZTF & $g$ \\
58877.39 & 2020-01-29 & 20.26 & 0.15 & ZTF & $g$ \\
58878.39 & 2020-01-30 & 19.97 & 0.25 & ZTF & $g$ \\
58879.47 & 2020-01-31 & 20.16 & 0.28 & ZTF & $g$ \\
58880.43 & 2020-02-01 & 20.36 & 0.12 & ZTF & $g$ \\
58881.45 & 2020-02-02 & 20.47 & 0.17 & ZTF & $g$ \\
58883.45 & 2020-02-04 & 20.14 & 0.15 & ZTF & $g$ \\
58884.43 & 2020-02-05 & 20.52 & 0.32 & ZTF & $g$ \\
58885.30 & 2020-02-06 & 19.74 & 0.21 & ZTF & $g$ \\
58886.43 & 2020-02-07 & 20.03 & 0.13 & ZTF & $g$ \\
58887.24 & 2020-02-08 & 19.89 & 0.25 & ZTF & $g$ \\
58888.31 & 2020-02-09 & 20.33 & 0.38 & ZTF & $g$ \\
58890.52 & 2020-02-11 & 19.66 & 0.23 & ZTF & $g$ \\
58891.22 & 2020-02-12 & 20.29 & 0.25 & ZTF & $g$ \\
58892.17 & 2020-02-13 & 20.00 & 0.18 & ZTF & $g$ \\
58893.24 & 2020-02-14 & 20.38 & 0.09 & ZTF & $g$ \\
58894.35 & 2020-02-15 & 20.59 & 0.21 & ZTF & $g$ \\
58895.24 & 2020-02-16 & 20.41 & 0.17 & ZTF & $g$ \\
58898.41 & 2020-02-19 & 20.48 & 0.14 & ZTF & $g$ \\
58899.37 & 2020-02-20 & 20.51 & 0.15 & ZTF & $g$ \\
58900.34 & 2020-02-21 & 20.15 & 0.18 & ZTF & $g$ \\
58903.34 & 2020-02-24 & 20.27 & 0.10 & ZTF & $g$ \\
58904.30 & 2020-02-25 & 20.35 & 0.16 & ZTF & $g$ \\
58905.30 & 2020-02-26 & 20.17 & 0.31 & ZTF & $g$ \\
58906.32 & 2020-02-27 & 20.39 & 0.21 & ZTF & $g$ \\
58908.33 & 2020-02-29 & 19.99 & 0.14 & ZTF & $g$ \\
58911.39 & 2020-03-03 & 19.80 & 0.17 & ZTF & $g$ \\
58912.28 & 2020-03-04 & 20.44 & 0.18 & ZTF & $g$ \\
58913.30 & 2020-03-05 & 20.19 & 0.17 & ZTF & $g$ \\
58914.23 & 2020-03-06 & 20.00 & 0.58 & ZTF & $g$ \\
58915.22 & 2020-03-07 & 19.89 & 0.21 & ZTF & $g$ \\
58936.26 & 2020-03-28 & 20.21 & 0.12 & ZTF & $g$ \\
58939.33 & 2020-03-31 & 19.92 & 0.16 & ZTF & $g$ \\
58954.29 & 2020-04-15 & 20.14 & 0.13 & ZTF & $g$ \\
58962.24 & 2020-04-23 & 20.21 & 0.13 & ZTF & $g$ \\
58965.22 & 2020-04-26 & 19.92 & 0.13 & ZTF & $g$ \\
58968.24 & 2020-04-29 & 20.16 & 0.14 & ZTF & $g$ \\
58971.24 & 2020-05-02 & 20.08 & 0.21 & ZTF & $g$ \\
58972.25 & 2020-05-03 & 20.09 & 0.16 & ZTF & $g$ \\
58974.17 & 2020-05-05 & 19.92 & 0.19 & ZTF & $g$ \\
58977.18 & 2020-05-08 & 19.78 & 0.65 & ZTF & $g$ \\
58980.18 & 2020-05-11 & 19.96 & 0.13 & ZTF & $g$ \\
58985.19 & 2020-05-16 & 19.96 & 0.12 & ZTF & $g$ \\
58991.18 & 2020-05-22 & 19.91 & 0.12 & ZTF & $g$ \\
58995.18 & 2020-05-26 & 20.00 & 0.13 & ZTF & $g$ \\
59001.18 & 2020-06-01 & 20.02 & 0.19 & ZTF & $g$ \\
59004.21 & 2020-06-04 & 19.83 & 0.15 & ZTF & $g$ \\
59009.24 & 2020-06-09 & 19.77 & 0.17 & ZTF & $g$ \\
59013.23 & 2020-06-13 & 19.73 & 0.12 & ZTF & $g$ \\
59017.22 & 2020-06-17 & 19.77 & 0.11 & ZTF & $g$ \\
59020.20 & 2020-06-20 & 19.68 & 0.10 & ZTF & $g$ \\
59023.22 & 2020-06-23 & 19.87 & 0.12 & ZTF & $g$ \\
59026.22 & 2020-06-26 & 19.68 & 0.12 & ZTF & $g$ \\
59029.24 & 2020-06-29 & 19.33 & 0.21 & ZTF & $g$ \\
52261.37 & 2001-12-18 & 16.23 & 0.01 & SDSS & $r$ \\
52365.14 & 2002-04-01 & 16.27 & 0.01 & SDSS & $r$ \\
52707.00 & 2003-03-09 & 18.28 & 0.06 & SDSS(spec) & $r$ \\
55268.55 & 2010-03-13 & 19.10 & 0.03 & PS1 & $r$ \\
55632.37 & 2011-03-12 & 19.38 & 0.01 & PS1 & $r$ \\
55979.60 & 2012-02-22 & 19.77 & 0.03 & PS1 & $r$ \\
56288.64 & 2012-12-27 & 19.30 & 0.03 & PS1 & $r$ \\
56332.53 & 2013-02-09 & 19.49 & 0.02 & PS1 & $r$ \\
56337.54 & 2013-02-14 & 19.52 & 0.02 & PS1 & $r$ \\
56740.53 & 2014-03-24 & 18.98 & 0.01 & PS1 & $r$ \\
57833.31 & 2017-03-21 & 19.67 & 0.02 & Bok & $r$ \\
57862.28 & 2017-04-19 & 19.98 & 0.03 & Bok & $r$ \\
57866.32 & 2017-04-23 & 19.92 & 0.03 & Bok & $r$ \\
57873.23 & 2017-04-30 & 19.88 & 0.03 & Bok & $r$ \\
58214.21 & 2018-04-06 & 19.40 & 0.16 & ZTF & $r$ \\
58215.23 & 2018-04-07 & 19.83 & 0.28 & ZTF & $r$ \\
58216.23 & 2018-04-08 & 19.39 & 0.13 & ZTF & $r$ \\
58217.25 & 2018-04-09 & 19.56 & 0.05 & ZTF & $r$ \\
58218.24 & 2018-04-10 & 19.54 & 0.05 & ZTF & $r$ \\
58219.24 & 2018-04-11 & 19.49 & 0.07 & ZTF & $r$ \\
58221.23 & 2018-04-13 & 19.37 & 0.08 & ZTF & $r$ \\
58224.22 & 2018-04-16 & 19.33 & 0.06 & ZTF & $r$ \\
58226.26 & 2018-04-18 & 19.47 & 0.10 & ZTF & $r$ \\
58229.19 & 2018-04-21 & 19.46 & 0.11 & ZTF & $r$ \\
58231.22 & 2018-04-23 & 19.36 & 0.07 & ZTF & $r$ \\
58232.20 & 2018-04-24 & 19.02 & 0.14 & ZTF & $r$ \\
58242.29 & 2018-05-04 & 19.55 & 0.07 & ZTF & $r$ \\
58243.18 & 2018-05-05 & 19.41 & 0.10 & ZTF & $r$ \\
58244.18 & 2018-05-06 & 19.56 & 0.10 & ZTF & $r$ \\
58245.17 & 2018-05-07 & 19.53 & 0.07 & ZTF & $r$ \\
58246.22 & 2018-05-08 & 19.53 & 0.10 & ZTF & $r$ \\
58247.23 & 2018-05-09 & 19.35 & 0.10 & ZTF & $r$ \\
58249.24 & 2018-05-11 & 19.26 & 0.18 & ZTF & $r$ \\
58250.22 & 2018-05-12 & 19.36 & 0.16 & ZTF & $r$ \\
58254.18 & 2018-05-16 & 19.56 & 0.07 & ZTF & $r$ \\
58256.28 & 2018-05-18 & 19.48 & 0.09 & ZTF & $r$ \\
58257.24 & 2018-05-19 & 19.59 & 0.07 & ZTF & $r$ \\
58258.20 & 2018-05-20 & 19.53 & 0.08 & ZTF & $r$ \\
58260.18 & 2018-05-22 & 19.49 & 0.08 & ZTF & $r$ \\
58262.22 & 2018-05-24 & 19.55 & 0.07 & ZTF & $r$ \\
58263.22 & 2018-05-25 & 19.55 & 0.08 & ZTF & $r$ \\
58266.24 & 2018-05-28 & 19.55 & 0.08 & ZTF & $r$ \\
58271.18 & 2018-06-02 & 19.49 & 0.12 & ZTF & $r$ \\
58274.21 & 2018-06-05 & 19.48 & 0.08 & ZTF & $r$ \\
58277.26 & 2018-06-08 & 19.52 & 0.11 & ZTF & $r$ \\
58278.25 & 2018-06-09 & 19.54 & 0.08 & ZTF & $r$ \\
58279.18 & 2018-06-10 & 19.58 & 0.07 & ZTF & $r$ \\
58280.20 & 2018-06-11 & 19.73 & 0.12 & ZTF & $r$ \\
58281.20 & 2018-06-12 & 19.47 & 0.11 & ZTF & $r$ \\
58282.20 & 2018-06-13 & 19.59 & 0.09 & ZTF & $r$ \\
58283.22 & 2018-06-14 & 19.73 & 0.15 & ZTF & $r$ \\
58284.20 & 2018-06-15 & 19.66 & 0.10 & ZTF & $r$ \\
58288.24 & 2018-06-19 & 19.68 & 0.10 & ZTF & $r$ \\
58291.25 & 2018-06-22 & 19.74 & 0.17 & ZTF & $r$ \\
58294.23 & 2018-06-25 & 19.66 & 0.12 & ZTF & $r$ \\
58297.26 & 2018-06-28 & 19.35 & 0.10 & ZTF & $r$ \\
58301.18 & 2018-07-02 & 19.72 & 0.16 & ZTF & $r$ \\
58305.18 & 2018-07-06 & 19.67 & 0.13 & ZTF & $r$ \\
58312.20 & 2018-07-13 & 19.58 & 0.09 & ZTF & $r$ \\
58422.54 & 2018-10-31 & 19.71 & 0.15 & ZTF & $r$ \\
58423.53 & 2018-11-01 & 19.48 & 0.11 & ZTF & $r$ \\
58424.53 & 2018-11-02 & 19.48 & 0.16 & ZTF & $r$ \\
58425.48 & 2018-11-03 & 19.60 & 0.18 & ZTF & $r$ \\
58426.53 & 2018-11-04 & 19.70 & 0.12 & ZTF & $r$ \\
58427.49 & 2018-11-05 & 19.51 & 0.20 & ZTF & $r$ \\
58429.51 & 2018-11-07 & 19.45 & 0.11 & ZTF & $r$ \\
58430.48 & 2018-11-08 & 19.67 & 0.11 & ZTF & $r$ \\
58431.55 & 2018-11-09 & 19.30 & 0.14 & ZTF & $r$ \\
58432.55 & 2018-11-10 & 19.80 & 0.08 & ZTF & $r$ \\
58437.53 & 2018-11-15 & 19.72 & 0.13 & ZTF & $r$ \\
58438.53 & 2018-11-16 & 19.58 & 0.12 & ZTF & $r$ \\
58440.53 & 2018-11-18 & 19.69 & 0.07 & ZTF & $r$ \\
58441.54 & 2018-11-19 & 19.44 & 0.16 & ZTF & $r$ \\
58442.53 & 2018-11-20 & 19.66 & 0.10 & ZTF & $r$ \\
58443.43 & 2018-11-21 & 19.67 & 0.09 & ZTF & $r$ \\
58447.47 & 2018-11-25 & 19.41 & 0.10 & ZTF & $r$ \\
58448.52 & 2018-11-26 & 19.58 & 0.08 & ZTF & $r$ \\
58449.53 & 2018-11-27 & 19.63 & 0.11 & ZTF & $r$ \\
58455.50 & 2018-12-03 & 19.58 & 0.13 & ZTF & $r$ \\
58465.51 & 2018-12-13 & 19.47 & 0.09 & ZTF & $r$ \\
58468.51 & 2018-12-16 & 19.44 & 0.08 & ZTF & $r$ \\
58471.55 & 2018-12-19 & 19.44 & 0.08 & ZTF & $r$ \\
58472.55 & 2018-12-20 & 19.48 & 0.06 & ZTF & $r$ \\
58474.49 & 2018-12-22 & 19.55 & 0.12 & ZTF & $r$ \\
58476.48 & 2018-12-24 & 19.49 & 0.12 & ZTF & $r$ \\
58486.49 & 2019-01-03 & 19.37 & 0.06 & ZTF & $r$ \\
58487.54 & 2019-01-04 & 19.56 & 0.08 & ZTF & $r$ \\
58491.56 & 2019-01-08 & 19.48 & 0.09 & ZTF & $r$ \\
58492.49 & 2019-01-09 & 19.47 & 0.12 & ZTF & $r$ \\
58493.51 & 2019-01-10 & 19.41 & 0.07 & ZTF & $r$ \\
58502.53 & 2019-01-19 & 19.23 & 0.09 & ZTF & $r$ \\
58503.49 & 2019-01-20 & 19.31 & 0.16 & ZTF & $r$ \\
58505.51 & 2019-01-22 & 18.58 & 0.08 & ZTF & $r$ \\
58508.48 & 2019-01-25 & 18.99 & 0.07 & ZTF & $r$ \\
58509.49 & 2019-01-26 & 19.05 & 0.11 & ZTF & $r$ \\
58511.39 & 2019-01-28 & 19.03 & 0.08 & ZTF & $r$ \\
58513.45 & 2019-01-30 & 19.09 & 0.13 & ZTF & $r$ \\
58514.41 & 2019-01-31 & 18.97 & 0.07 & ZTF & $r$ \\
58524.47 & 2019-02-10 & 19.12 & 0.05 & ZTF & $r$ \\
58534.36 & 2019-02-20 & 18.91 & 0.15 & ZTF & $r$ \\
58538.29 & 2019-02-24 & 18.95 & 0.32 & ZTF & $r$ \\
58540.32 & 2019-02-26 & 19.24 & 0.13 & ZTF & $r$ \\
58543.35 & 2019-03-01 & 19.06 & 0.07 & ZTF & $r$ \\
58556.22 & 2019-03-14 & 19.11 & 0.07 & ZTF & $r$ \\
58557.26 & 2019-03-15 & 18.93 & 0.15 & ZTF & $r$ \\
58558.29 & 2019-03-16 & 19.06 & 0.09 & ZTF & $r$ \\
58559.26 & 2019-03-17 & 19.33 & 0.06 & ZTF & $r$ \\
58560.35 & 2019-03-18 & 19.23 & 0.10 & ZTF & $r$ \\
58561.19 & 2019-03-19 & 18.89 & 0.18 & ZTF & $r$ \\
58562.35 & 2019-03-20 & 18.86 & 0.08 & ZTF & $r$ \\
58567.24 & 2019-03-25 & 18.93 & 0.07 & ZTF & $r$ \\
58572.28 & 2019-03-30 & 18.95 & 0.05 & ZTF & $r$ \\
58573.26 & 2019-03-31 & 19.01 & 0.07 & ZTF & $r$ \\
58575.24 & 2019-04-02 & 18.93 & 0.11 & ZTF & $r$ \\
58580.22 & 2019-04-07 & 18.95 & 0.06 & ZTF & $r$ \\
58581.25 & 2019-04-08 & 18.47 & 0.05 & ZTF & $r$ \\
58582.24 & 2019-04-09 & 18.49 & 0.05 & ZTF & $r$ \\
58583.26 & 2019-04-10 & 18.74 & 0.04 & ZTF & $r$ \\
58584.30 & 2019-04-11 & 18.55 & 0.06 & ZTF & $r$ \\
58585.31 & 2019-04-12 & 18.49 & 0.05 & ZTF & $r$ \\
58586.22 & 2019-04-13 & 18.12 & 0.02 & ZTF & $r$ \\
58587.28 & 2019-04-14 & 18.32 & 0.05 & ZTF & $r$ \\
58588.16 & 2019-04-15 & 18.38 & 0.07 & ZTF & $r$ \\
58589.20 & 2019-04-16 & 18.18 & 0.04 & ZTF & $r$ \\
58591.34 & 2019-04-18 & 17.92 & 0.04 & ZTF & $r$ \\
58592.24 & 2019-04-19 & 17.68 & 0.02 & ZTF & $r$ \\
58594.16 & 2019-04-21 & 17.87 & 0.03 & ZTF & $r$ \\
58597.32 & 2019-04-24 & 17.91 & 0.02 & ZTF & $r$ \\
58599.16 & 2019-04-26 & 17.95 & 0.02 & ZTF & $r$ \\
58601.26 & 2019-04-28 & 17.83 & 0.02 & ZTF & $r$ \\
58606.20 & 2019-05-03 & 18.04 & 0.02 & ZTF & $r$ \\
58607.23 & 2019-05-04 & 17.86 & 0.02 & ZTF & $r$ \\
58608.24 & 2019-05-05 & 17.86 & 0.03 & ZTF & $r$ \\
58612.21 & 2019-05-09 & 17.60 & 0.02 & ZTF & $r$ \\
58616.17 & 2019-05-13 & 17.66 & 0.02 & ZTF & $r$ \\
58617.26 & 2019-05-14 & 17.51 & 0.03 & ZTF & $r$ \\
58618.30 & 2019-05-15 & 17.39 & 0.04 & ZTF & $r$ \\
58632.18 & 2019-05-29 & 17.21 & 0.02 & ZTF & $r$ \\
58633.18 & 2019-05-30 & 17.21 & 0.01 & ZTF & $r$ \\
58634.26 & 2019-05-31 & 17.18 & 0.02 & ZTF & $r$ \\
58635.24 & 2019-06-01 & 17.07 & 0.02 & ZTF & $r$ \\
58639.18 & 2019-06-05 & 16.83 & 0.02 & ZTF & $r$ \\
58642.22 & 2019-06-08 & 17.40 & 0.02 & ZTF & $r$ \\
58648.20 & 2019-06-14 & 18.19 & 0.04 & ZTF & $r$ \\
58651.24 & 2019-06-17 & 18.52 & 0.07 & ZTF & $r$ \\
58654.18 & 2019-06-20 & 18.80 & 0.07 & ZTF & $r$ \\
58658.19 & 2019-06-24 & 19.02 & 0.08 & ZTF & $r$ \\
58661.20 & 2019-06-27 & 18.99 & 0.07 & ZTF & $r$ \\
58667.22 & 2019-07-03 & 19.77 & 0.13 & ZTF & $r$ \\
58670.18 & 2019-07-06 & 19.54 & 0.16 & ZTF & $r$ \\
58673.20 & 2019-07-09 & 19.81 & 0.15 & ZTF & $r$ \\
58676.20 & 2019-07-12 & 19.27 & 0.09 & ZTF & $r$ \\
58679.20 & 2019-07-15 & 18.91 & 0.08 & ZTF & $r$ \\
58776.51 & 2019-10-20 & 19.72 & 0.20 & ZTF & $r$ \\
58785.51 & 2019-10-29 & 19.87 & 0.15 & ZTF & $r$ \\
58792.51 & 2019-11-05 & 19.72 & 0.11 & ZTF & $r$ \\
58804.55 & 2019-11-17 & 20.15 & 0.27 & ZTF & $r$ \\
58806.55 & 2019-11-19 & 19.72 & 0.11 & ZTF & $r$ \\
58812.56 & 2019-11-25 & 19.80 & 0.21 & ZTF & $r$ \\
58828.43 & 2019-12-11 & 20.03 & 0.15 & ZTF & $r$ \\
58833.43 & 2019-12-16 & 19.48 & 0.23 & ZTF & $r$ \\
58837.45 & 2019-12-20 & 19.51 & 0.24 & ZTF & $r$ \\
58846.47 & 2019-12-29 & 20.05 & 0.12 & ZTF & $r$ \\
58852.45 & 2020-01-04 & 20.02 & 0.13 & ZTF & $r$ \\
58855.53 & 2020-01-07 & 19.86 & 0.16 & ZTF & $r$ \\
58859.29 & 2020-01-11 & 19.57 & 0.19 & ZTF & $r$ \\
58860.33 & 2020-01-12 & 19.76 & 0.18 & ZTF & $r$ \\
58863.36 & 2020-01-15 & 19.89 & 0.15 & ZTF & $r$ \\
58866.36 & 2020-01-18 & 20.04 & 0.17 & ZTF & $r$ \\
58871.49 & 2020-01-23 & 19.78 & 0.11 & ZTF & $r$ \\
58873.30 & 2020-01-25 & 20.01 & 0.13 & ZTF & $r$ \\
58874.32 & 2020-01-26 & 19.99 & 0.10 & ZTF & $r$ \\
58875.31 & 2020-01-27 & 19.73 & 0.20 & ZTF & $r$ \\
58876.33 & 2020-01-28 & 20.12 & 0.16 & ZTF & $r$ \\
58877.32 & 2020-01-29 & 19.77 & 0.11 & ZTF & $r$ \\
58878.33 & 2020-01-30 & 19.95 & 0.27 & ZTF & $r$ \\
58879.34 & 2020-01-31 & 19.59 & 0.21 & ZTF & $r$ \\
58880.35 & 2020-02-01 & 19.90 & 0.11 & ZTF & $r$ \\
58881.36 & 2020-02-02 & 20.01 & 0.14 & ZTF & $r$ \\
58883.51 & 2020-02-04 & 19.44 & 0.13 & ZTF & $r$ \\
58884.49 & 2020-02-05 & 19.87 & 0.20 & ZTF & $r$ \\
58885.24 & 2020-02-06 & 19.25 & 0.20 & ZTF & $r$ \\
58886.30 & 2020-02-07 & 19.74 & 0.10 & ZTF & $r$ \\
58888.43 & 2020-02-09 & 19.44 & 0.20 & ZTF & $r$ \\
58890.43 & 2020-02-11 & 19.62 & 0.16 & ZTF & $r$ \\
58891.33 & 2020-02-12 & 19.56 & 0.12 & ZTF & $r$ \\
58892.30 & 2020-02-13 & 19.75 & 0.16 & ZTF & $r$ \\
58893.31 & 2020-02-14 & 20.03 & 0.09 & ZTF & $r$ \\
58894.28 & 2020-02-15 & 19.95 & 0.14 & ZTF & $r$ \\
58895.45 & 2020-02-16 & 19.90 & 0.12 & ZTF & $r$ \\
58896.30 & 2020-02-17 & 19.92 & 0.09 & ZTF & $r$ \\
58898.37 & 2020-02-19 & 19.92 & 0.13 & ZTF & $r$ \\
58899.34 & 2020-02-20 & 20.03 & 0.10 & ZTF & $r$ \\
58900.26 & 2020-02-21 & 19.93 & 0.15 & ZTF & $r$ \\
58903.39 & 2020-02-24 & 19.92 & 0.14 & ZTF & $r$ \\
58904.22 & 2020-02-25 & 19.98 & 0.10 & ZTF & $r$ \\
58905.24 & 2020-02-26 & 19.64 & 0.16 & ZTF & $r$ \\
58906.24 & 2020-02-27 & 19.88 & 0.18 & ZTF & $r$ \\
58909.32 & 2020-03-01 & 19.90 & 0.15 & ZTF & $r$ \\
58911.24 & 2020-03-03 & 19.78 & 0.23 & ZTF & $r$ \\
58912.41 & 2020-03-04 & 19.86 & 0.14 & ZTF & $r$ \\
58913.24 & 2020-03-05 & 20.02 & 0.17 & ZTF & $r$ \\
58914.36 & 2020-03-06 & 19.57 & 0.14 & ZTF & $r$ \\
58915.39 & 2020-03-07 & 19.97 & 0.20 & ZTF & $r$ \\
58939.22 & 2020-03-31 & 19.77 & 0.14 & ZTF & $r$ \\
58944.35 & 2020-04-05 & 19.81 & 0.16 & ZTF & $r$ \\
58954.21 & 2020-04-15 & 19.66 & 0.13 & ZTF & $r$ \\
58956.29 & 2020-04-17 & 19.63 & 0.11 & ZTF & $r$ \\
58962.26 & 2020-04-23 & 19.58 & 0.11 & ZTF & $r$ \\
58968.20 & 2020-04-29 & 19.58 & 0.12 & ZTF & $r$ \\
58971.18 & 2020-05-02 & 19.56 & 0.09 & ZTF & $r$ \\
58972.21 & 2020-05-03 & 19.52 & 0.10 & ZTF & $r$ \\
58974.24 & 2020-05-05 & 19.54 & 0.13 & ZTF & $r$ \\
58976.29 & 2020-05-07 & 19.60 & 0.20 & ZTF & $r$ \\
58980.29 & 2020-05-11 & 19.36 & 0.10 & ZTF & $r$ \\
58991.22 & 2020-05-22 & 19.42 & 0.09 & ZTF & $r$ \\
58995.24 & 2020-05-26 & 19.40 & 0.10 & ZTF & $r$ \\
58998.23 & 2020-05-29 & 19.19 & 0.15 & ZTF & $r$ \\
59004.25 & 2020-06-04 & 19.37 & 0.12 & ZTF & $r$ \\
59009.18 & 2020-06-09 & 19.24 & 0.11 & ZTF & $r$ \\
59017.24 & 2020-06-17 & 19.37 & 0.07 & ZTF & $r$ \\
59020.24 & 2020-06-20 & 19.22 & 0.07 & ZTF & $r$ \\
59026.20 & 2020-06-26 & 19.30 & 0.09 & ZTF & $r$ \\
59029.23 & 2020-06-29 & 19.19 & 0.16 & ZTF & $r$ \\
55982.46 & 2012-02-25 & 19.44 & 0.04 & PTF & $R$ \\
55983.43 & 2012-02-26 & 19.38 & 0.04 & PTF & $R$ \\
55990.42 & 2012-03-04 & 19.32 & 0.05 & PTF & $R$ \\
55991.33 & 2012-03-05 & 19.42 & 0.08 & PTF & $R$ \\
56000.52 & 2012-03-14 & 19.06 & 0.19 & PTF & $R$ \\
56002.48 & 2012-03-16 & 19.42 & 0.06 & PTF & $R$ \\
56738.45 & 2014-03-22 & 19.01 & 0.05 & PTF & $R$ \\
52261.37 & 2001-12-18 & 16.43 & 0.01 & SDSS & $i$ \\
52365.14 & 2002-04-01 & 16.39 & 0.01 & SDSS & $i$ \\
52707.00 & 2003-03-09 & 18.65 & 0.05 & SDSS(spec) & $i$ \\
55258.53 & 2010-03-03 & 19.46 & 0.04 & PS1 & $i$ \\
55634.35 & 2011-03-14 & 19.50 & 0.02 & PS1 & $i$ \\
55968.60 & 2012-02-11 & 19.95 & 0.04 & PS1 & $i$ \\
56319.56 & 2013-01-27 & 19.58 & 0.03 & PS1 & $i$ \\
56732.48 & 2014-03-16 & 19.47 & 0.03 & PS1 & $i$ \\
56754.40 & 2014-04-07 & 19.70 & 0.02 & PS1 & $i$ \\
56787.28 & 2014-05-10 & 18.14 & 0.01 & PS1 & $i$ \\
57031.64 & 2015-01-09 & 19.71 & 0.02 & PS1 & $i$ \\
57060.51 & 2015-02-07 & 19.94 & 0.03 & PS1 & $i$ \\
57064.48 & 2015-02-11 & 19.97 & 0.02 & PS1 & $i$ \\
57065.47 & 2015-02-12 & 19.97 & 0.02 & PS1 & $i$ \\
58214.36 & 2018-04-06 & 18.99 & 0.32 & ZTF & $i$ \\
58223.23 & 2018-04-15 & 19.59 & 0.13 & ZTF & $i$ \\
58232.30 & 2018-04-24 & 19.54 & 0.14 & ZTF & $i$ \\
58243.35 & 2018-05-05 & 19.57 & 0.17 & ZTF & $i$ \\
58247.17 & 2018-05-09 & 19.59 & 0.12 & ZTF & $i$ \\
58257.18 & 2018-05-19 & 19.43 & 0.15 & ZTF & $i$ \\
58261.19 & 2018-05-23 & 19.59 & 0.13 & ZTF & $i$ \\
58263.33 & 2018-05-25 & 19.69 & 0.19 & ZTF & $i$ \\
58267.24 & 2018-05-29 & 19.75 & 0.17 & ZTF & $i$ \\
58278.18 & 2018-06-09 & 19.65 & 0.17 & ZTF & $i$ \\
58283.18 & 2018-06-14 & 19.62 & 0.14 & ZTF & $i$ \\
58292.18 & 2018-06-23 & 19.76 & 0.18 & ZTF & $i$ \\
58538.38 & 2019-02-24 & 19.15 & 0.24 & ZTF & $i$ \\
58543.32 & 2019-03-01 & 19.09 & 0.15 & ZTF & $i$ \\
58547.43 & 2019-03-05 & 19.14 & 0.11 & ZTF & $i$ \\
58557.35 & 2019-03-15 & 19.16 & 0.16 & ZTF & $i$ \\
58558.31 & 2019-03-16 & 19.09 & 0.18 & ZTF & $i$ \\
58567.35 & 2019-03-25 & 19.05 & 0.09 & ZTF & $i$ \\
58572.25 & 2019-03-30 & 19.15 & 0.19 & ZTF & $i$ \\
58585.24 & 2019-04-12 & 18.59 & 0.07 & ZTF & $i$ \\
58591.28 & 2019-04-18 & 18.10 & 0.09 & ZTF & $i$ \\
58596.34 & 2019-04-23 & 18.05 & 0.05 & ZTF & $i$ \\
58607.26 & 2019-05-04 & 17.94 & 0.04 & ZTF & $i$ \\
58616.20 & 2019-05-13 & 17.72 & 0.03 & ZTF & $i$ \\
58637.28 & 2019-06-03 & 17.02 & 0.03 & ZTF & $i$ \\
58641.26 & 2019-06-07 & 17.29 & 0.04 & ZTF & $i$ \\
58645.26 & 2019-06-11 & 18.14 & 0.05 & ZTF & $i$ \\
58652.25 & 2019-06-18 & 18.64 & 0.08 & ZTF & $i$ \\
52261.37 & 2001-12-18 & 16.46 & 0.01 & SDSS & $z$ \\
52365.14 & 2002-04-01 & 16.37 & 0.01 & SDSS & $z$ \\
52707.00 & 2003-03-09 & 18.49 & 0.08 & SDSS(spec) & $z$ \\
55254.45 & 2010-02-27 & 19.45 & 0.04 & PS1 & $z$ \\
55334.25 & 2010-05-18 & 19.58 & 0.04 & PS1 & $z$ \\
55335.26 & 2010-05-19 & 19.70 & 0.05 & PS1 & $z$ \\
55583.55 & 2011-01-22 & 19.73 & 0.05 & PS1 & $z$ \\
55692.24 & 2011-05-11 & 19.74 & 0.05 & PS1 & $z$ \\
55966.49 & 2012-02-09 & 19.95 & 0.05 & PS1 & $z$ \\
56027.39 & 2012-04-10 & 19.69 & 0.07 & PS1 & $z$ \\
56295.64 & 2013-01-03 & 19.46 & 0.04 & PS1 & $z$ \\
56677.58 & 2014-01-20 & 19.27 & 0.03 & PS1 & $z$ \\
57528.16 & 2016-05-20 & 20.03 & 0.03 & Mayall & $z$ \\
57786.44 & 2017-02-02 & 20.16 & 0.03 & Mayall & $z$ \\
57849.32 & 2017-04-06 & 20.06 & 0.02 & Mayall & $z$ \\
57901.19 & 2017-05-28 & 20.05 & 0.02 & Mayall & $z$ \\
55582.52 & 2011-01-21 & 19.70 & 0.11 & PS1 & $y$ \\
55680.24 & 2011-04-29 & 19.99 & 0.24 & PS1 & $y$ \\
55935.55 & 2012-01-09 & 20.00 & 0.10 & PS1 & $y$ \\
56047.24 & 2012-04-30 & 19.91 & 0.15 & PS1 & $y$ \\
56054.34 & 2012-05-07 & 19.75 & 0.10 & PS1 & $y$ \\
56302.67 & 2013-01-10 & 19.56 & 0.08 & PS1 & $y$ \\
56436.25 & 2013-05-24 & 19.87 & 0.16 & PS1 & $y$ \\
56677.59 & 2014-01-20 & 19.30 & 0.07 & PS1 & $y$ \\
56835.25 & 2014-06-27 & 18.57 & 0.06 & PS1 & $y$ \\
56846.25 & 2014-07-08 & 18.66 & 0.07 & PS1 & $y$ \\
\end{tabular}
\end{table}

